Master integrals for bipartite cuts of three-loop photon self energy

We calculate master integrals for bipartite cuts of the three-loop propagator QED diagrams. These master integrals determine the spectral density of the photon self energy. Our results are expressed in terms of the iterated integrals, which, apart from the $4m$ cut, reduce to Goncharov's polylogarithms. The master integrals for $4m$ cut have been calculated in our previous paper in terms of the one-fold integrals of harmonic polylogarithms and complete elliptic integrals. We provide the threshold and high-energy asymptotics of the master integrals found, including those for $4m$ cut.

==> anc/Data/IIrtoLeft40 <==
Print["Rules for moving \!\(\*SubscriptBox[\(r\), \(k\)]\) weights to the \
left-most position."]
{II[{r0}, {s, 4}] -> II[{r0}, {s, 4}], II[{r1}, {s, 4}] -> II[{r1}, {s, 4}], 
 II[{r2}, {s, 4}] -> II[{r2}, {s, 4}], II[{r3}, {s, 4}] -> II[{r3}, {s, 4}], 
 II[{rt3}, {s, 4}] -> II[{rt3}, {s, 4}], II[{l0, r1}, {s, 4}] -> 
  II[{l0}, {s, 4}]*II[{r1}, {s, 4}] - II[{r1, l0}, {s, 4}], 
 II[{l0, r2}, {s, 4}] -> II[{l0}, {s, 4}]*II[{r2}, {s, 4}] - 
   II[{r2, l0}, {s, 4}], II[{l0, r3}, {s, 4}] -> 
  II[{l0}, {s, 4}]*II[{r3}, {s, 4}] - II[{r3, l0}, {s, 4}], 
 II[{l0, rt3}, {s, 4}] -> II[{l0}, {s, 4}]*II[{rt3}, {s, 4}] - 
   II[{rt3, l0}, {s, 4}], II[{l1, r0}, {s, 4}] -> 
  II[{l1}, {s, 4}]*II[{r0}, {s, 4}] - II[{r0, l1}, {s, 4}], 
 II[{l1, r1}, {s, 4}] -> II[{l1}, {s, 4}]*II[{r1}, {s, 4}] - 
   II[{r1, l1}, {s, 4}], II[{l1, r2}, {s, 4}] -> 
  II[{l1}, {s, 4}]*II[{r2}, {s, 4}] - II[{r2, l1}, {s, 4}], 
 II[{l1, r3}, {s, 4}] -> II[{l1}, {s, 4}]*II[{r3}, {s, 4}] - 
   II[{r3, l1}, {s, 4}], II[{l1, rt3}, {s, 4}] -> 
  II[{l1}, {s, 4}]*II[{rt3}, {s, 4}] - II[{rt3, l1}, {s, 4}], 
 II[{l2, r1}, {s, 4}] -> II[{l2}, {s, 4}]*II[{r1}, {s, 4}] - 
   II[{r1, l2}, {s, 4}], II[{l2, r3}, {s, 4}] -> 
  II[{l2}, {s, 4}]*II[{r3}, {s, 4}] - II[{r3, l2}, {s, 4}], 
 II[{l2, rt3}, {s, 4}] -> II[{l2}, {s, 4}]*II[{rt3}, {s, 4}] - 
   II[{rt3, l2}, {s, 4}], II[{l0, l0, rt3}, {s, 4}] -> 
  II[{rt3}, {s, 4}]*II[{l0, l0}, {s, 4}] - II[{l0}, {s, 4}]*
    II[{rt3, l0}, {s, 4}] + II[{rt3, l0, l0}, {s, 4}], 
 II[{l0, l1, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l0, l1}, {s, 4}] - 
   II[{l0}, {s, 4}]*II[{rt3, l1}, {s, 4}] + II[{rt3, l1, l0}, {s, 4}], 
 II[{l0, l2, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l0, l2}, {s, 4}] - 
   II[{l0}, {s, 4}]*II[{rt3, l2}, {s, 4}] + II[{rt3, l2, l0}, {s, 4}], 
 II[{l1, l0, r1}, {s, 4}] -> II[{r1}, {s, 4}]*II[{l1, l0}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{r1, l0}, {s, 4}] + II[{r1, l0, l1}, {s, 4}], 
 II[{l1, l0, r3}, {s, 4}] -> II[{r3}, {s, 4}]*II[{l1, l0}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{r3, l0}, {s, 4}] + II[{r3, l0, l1}, {s, 4}], 
 II[{l1, l0, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l1, l0}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{rt3, l0}, {s, 4}] + II[{rt3, l0, l1}, {s, 4}], 
 II[{l1, l1, r0}, {s, 4}] -> II[{r0}, {s, 4}]*II[{l1, l1}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{r0, l1}, {s, 4}] + II[{r0, l1, l1}, {s, 4}], 
 II[{l1, l1, r2}, {s, 4}] -> II[{r2}, {s, 4}]*II[{l1, l1}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{r2, l1}, {s, 4}] + II[{r2, l1, l1}, {s, 4}], 
 II[{l1, l1, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l1, l1}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{rt3, l1}, {s, 4}] + II[{rt3, l1, l1}, {s, 4}], 
 II[{l1, l2, r1}, {s, 4}] -> II[{r1}, {s, 4}]*II[{l1, l2}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{r1, l2}, {s, 4}] + II[{r1, l2, l1}, {s, 4}], 
 II[{l1, l2, r3}, {s, 4}] -> II[{r3}, {s, 4}]*II[{l1, l2}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{r3, l2}, {s, 4}] + II[{r3, l2, l1}, {s, 4}], 
 II[{l1, l2, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l1, l2}, {s, 4}] - 
   II[{l1}, {s, 4}]*II[{rt3, l2}, {s, 4}] + II[{rt3, l2, l1}, {s, 4}], 
 II[{l2, l0, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l2, l0}, {s, 4}] - 
   II[{l2}, {s, 4}]*II[{rt3, l0}, {s, 4}] + II[{rt3, l0, l2}, {s, 4}], 
 II[{l2, l2, rt3}, {s, 4}] -> II[{rt3}, {s, 4}]*II[{l2, l2}, {s, 4}] - 
   II[{l2}, {s, 4}]*II[{rt3, l2}, {s, 4}] + II[{rt3, l2, l2}, {s, 4}], 
 II[{l1, l0, l0, rt3}, {s, 4}] -> 
  -(II[{l1, l0}, {s, 4}]*II[{rt3, l0}, {s, 4}]) + 
   II[{rt3}, {s, 4}]*II[{l1, l0, l0}, {s, 4}] + 
   II[{l1}, {s, 4}]*II[{rt3, l0, l0}, {s, 4}] - II[{rt3, l0, l0, l1}, 
    {s, 4}], II[{l1, l0, l2, rt3}, {s, 4}] -> 
  -(II[{l1, l0}, {s, 4}]*II[{rt3, l2}, {s, 4}]) + 
   II[{rt3}, {s, 4}]*II[{l1, l0, l2}, {s, 4}] + 
   II[{l1}, {s, 4}]*II[{rt3, l2, l0}, {s, 4}] - II[{rt3, l2, l0, l1}, 
    {s, 4}], II[{l1, l1, l1, rt3}, {s, 4}] -> 
  -(II[{l1, l1}, {s, 4}]*II[{rt3, l1}, {s, 4}]) + 
   II[{rt3}, {s, 4}]*II[{l1, l1, l1}, {s, 4}] + 
   II[{l1}, {s, 4}]*II[{rt3, l1, l1}, {s, 4}] - II[{rt3, l1, l1, l1}, 
    {s, 4}], II[{l1, l2, l0, rt3}, {s, 4}] -> 
  -(II[{l1, l2}, {s, 4}]*II[{rt3, l0}, {s, 4}]) + 
   II[{rt3}, {s, 4}]*II[{l1, l2, l0}, {s, 4}] + 
   II[{l1}, {s, 4}]*II[{rt3, l0, l2}, {s, 4}] - II[{rt3, l0, l2, l1}, 
    {s, 4}], II[{l1, l2, l2, rt3}, {s, 4}] -> 
  -(II[{l1, l2}, {s, 4}]*II[{rt3, l2}, {s, 4}]) + 
   II[{rt3}, {s, 4}]*II[{l1, l2, l2}, {s, 4}] + 
   II[{l1}, {s, 4}]*II[{rt3, l2, l2}, {s, 4}] - II[{rt3, l2, l2, l1}, {s, 4}]}


==> anc/Data/Jhigh20 <==
Print["Large s expansions for (2,0)-cut canonical integrals J up to 1/s^4."]
{cut20`J01[s] -> SeriesData[\[Epsilon], 0, 
   {1, 64/s^4 + 64/(3*s^3) + 8/s^2 + 4/s - Log[s], 
    -Pi^2/12 + 352/(3*s^4) + 32/s^3 + 8/s^2 - (64*Log[s])/s^4 - 
     (64*Log[s])/(3*s^3) - (8*Log[s])/s^2 - (4*Log[s])/s + Log[s]^2/2, 
    64/s^4 - (16*Pi^2)/(3*s^4) + 32/(3*s^3) - (16*Pi^2)/(9*s^3) - 
     (2*Pi^2)/(3*s^2) - Pi^2/(3*s) + (Pi^2*Log[s])/12 - 
     (352*Log[s])/(3*s^4) - (32*Log[s])/s^3 - (8*Log[s])/s^2 + 
     (32*Log[s]^2)/s^4 + (32*Log[s]^2)/(3*s^3) + (4*Log[s]^2)/s^2 + 
     (2*Log[s]^2)/s - Log[s]^3/6 - 3*Zeta[3], (-47*Pi^4)/1440 + 32/(3*s^4) - 
     (88*Pi^2)/(9*s^4) - (8*Pi^2)/(3*s^3) - (2*Pi^2)/(3*s^2) - 
     (64*Log[s])/s^4 + (16*Pi^2*Log[s])/(3*s^4) - (32*Log[s])/(3*s^3) + 
     (16*Pi^2*Log[s])/(9*s^3) + (2*Pi^2*Log[s])/(3*s^2) + 
     (Pi^2*Log[s])/(3*s) - (Pi^2*Log[s]^2)/24 + (176*Log[s]^2)/(3*s^4) + 
     (16*Log[s]^2)/s^3 + (4*Log[s]^2)/s^2 - (32*Log[s]^3)/(3*s^4) - 
     (32*Log[s]^3)/(9*s^3) - (4*Log[s]^3)/(3*s^2) - (2*Log[s]^3)/(3*s) + 
     Log[s]^4/24 - (192*Zeta[3])/s^4 - (64*Zeta[3])/s^3 - (24*Zeta[3])/s^2 - 
     (12*Zeta[3])/s + 3*Log[s]*Zeta[3], (-16*Pi^2)/(3*s^4) - 
     (94*Pi^4)/(45*s^4) - (8*Pi^2)/(9*s^3) - (94*Pi^4)/(135*s^3) - 
     (47*Pi^4)/(180*s^2) - (47*Pi^4)/(360*s) + (47*Pi^4*Log[s])/1440 - 
     (32*Log[s])/(3*s^4) + (88*Pi^2*Log[s])/(9*s^4) + 
     (8*Pi^2*Log[s])/(3*s^3) + (2*Pi^2*Log[s])/(3*s^2) + (32*Log[s]^2)/s^4 - 
     (8*Pi^2*Log[s]^2)/(3*s^4) + (16*Log[s]^2)/(3*s^3) - 
     (8*Pi^2*Log[s]^2)/(9*s^3) - (Pi^2*Log[s]^2)/(3*s^2) - 
     (Pi^2*Log[s]^2)/(6*s) + (Pi^2*Log[s]^3)/72 - (176*Log[s]^3)/(9*s^4) - 
     (16*Log[s]^3)/(3*s^3) - (4*Log[s]^3)/(3*s^2) + (8*Log[s]^4)/(3*s^4) + 
     (8*Log[s]^4)/(9*s^3) + Log[s]^4/(3*s^2) + Log[s]^4/(6*s) - 
     Log[s]^5/120 + (Pi^2*Zeta[3])/4 - (352*Zeta[3])/s^4 - (96*Zeta[3])/s^3 - 
     (24*Zeta[3])/s^2 + (192*Log[s]*Zeta[3])/s^4 + (64*Log[s]*Zeta[3])/s^3 + 
     (24*Log[s]*Zeta[3])/s^2 + (12*Log[s]*Zeta[3])/s - 
     (3*Log[s]^2*Zeta[3])/2 - (33*Zeta[5])/5}, 0, 6, 1], 
 cut20`J02[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/6, (32*Pi^2)/(3*s^4) + (32*Pi^2)/(9*s^3) + (4*Pi^2)/(3*s^2) + 
     (2*Pi^2)/(3*s) - (Pi^2*Log[s])/6 + 2*Zeta[3], 
    (59*Pi^4)/360 + (176*Pi^2)/(9*s^4) + (16*Pi^2)/(3*s^3) + 
     (4*Pi^2)/(3*s^2) - (32*Pi^2*Log[s])/(3*s^4) - (32*Pi^2*Log[s])/(9*s^3) - 
     (4*Pi^2*Log[s])/(3*s^2) - (2*Pi^2*Log[s])/(3*s) + (Pi^2*Log[s]^2)/12 + 
     (128*Zeta[3])/s^4 + (128*Zeta[3])/(3*s^3) + (16*Zeta[3])/s^2 + 
     (8*Zeta[3])/s - 2*Log[s]*Zeta[3], (32*Pi^2)/(3*s^4) + 
     (472*Pi^4)/(45*s^4) + (16*Pi^2)/(9*s^3) + (472*Pi^4)/(135*s^3) + 
     (59*Pi^4)/(45*s^2) + (59*Pi^4)/(90*s) - (59*Pi^4*Log[s])/360 - 
     (176*Pi^2*Log[s])/(9*s^4) - (16*Pi^2*Log[s])/(3*s^3) - 
     (4*Pi^2*Log[s])/(3*s^2) + (16*Pi^2*Log[s]^2)/(3*s^4) + 
     (16*Pi^2*Log[s]^2)/(9*s^3) + (2*Pi^2*Log[s]^2)/(3*s^2) + 
     (Pi^2*Log[s]^2)/(3*s) - (Pi^2*Log[s]^3)/36 + (2*Pi^2*Zeta[3])/3 + 
     (704*Zeta[3])/(3*s^4) + (64*Zeta[3])/s^3 + (16*Zeta[3])/s^2 - 
     (128*Log[s]*Zeta[3])/s^4 - (128*Log[s]*Zeta[3])/(3*s^3) - 
     (16*Log[s]*Zeta[3])/s^2 - (8*Log[s]*Zeta[3])/s + Log[s]^2*Zeta[3] + 
     36*Zeta[5]}, 2, 6, 1], cut20`J03[s] -> SeriesData[\[Epsilon], 0, 
   {-35/(2*s^4) - 20/(3*s^3) - 3/s^2 - 2/s + Log[s], 
    -Pi^2/3 - 1059/(8*s^4) - 340/(9*s^3) - 19/(2*s^2) + 2/s + 
     (291*Log[s])/(2*s^4) + (148*Log[s])/(3*s^3) + (19*Log[s])/s^2 + 
     (10*Log[s])/s - (3*Log[s]^2)/2, -17467/(288*s^4) + (547*Pi^2)/(24*s^4) + 
     272/(27*s^3) + (23*Pi^2)/(3*s^3) + 61/(4*s^2) + (35*Pi^2)/(12*s^2) + 
     2/s + (3*Pi^2)/(2*s) - (5*Pi^2*Log[s])/12 + (14441*Log[s])/(24*s^4) + 
     (1492*Log[s])/(9*s^3) + (83*Log[s])/(2*s^2) - (2*Log[s])/s - 
     (803*Log[s]^2)/(4*s^4) - (202*Log[s]^2)/(3*s^3) - 
     (51*Log[s]^2)/(2*s^2) - (13*Log[s]^2)/s + (7*Log[s]^3)/6 - 10*Zeta[3], 
    (-41*Pi^4)/36 + 1028687/(3456*s^4) + (59497*Pi^2)/(288*s^4) + 
     7310/(81*s^3) + (1525*Pi^2)/(27*s^3) + 125/(8*s^2) + 
     (113*Pi^2)/(8*s^2) + 2/s - Pi^2/(6*s) + (164923*Log[s])/(288*s^4) - 
     (2851*Pi^2*Log[s])/(24*s^4) + (2032*Log[s])/(27*s^3) - 
     (119*Pi^2*Log[s])/(3*s^3) - (61*Log[s])/(4*s^2) - 
     (179*Pi^2*Log[s])/(12*s^2) - (2*Log[s])/s - (15*Pi^2*Log[s])/(2*s) + 
     (23*Pi^2*Log[s]^2)/24 - (12323*Log[s]^2)/(16*s^4) - 
     (1898*Log[s]^2)/(9*s^3) - (211*Log[s]^2)/(4*s^2) + Log[s]^2/s + 
     (609*Log[s]^3)/(4*s^4) + (458*Log[s]^3)/(9*s^3) + 
     (115*Log[s]^3)/(6*s^2) + (29*Log[s]^3)/(3*s) - (5*Log[s]^4)/8 - 
     (919*Zeta[3])/(2*s^4) - (452*Zeta[3])/(3*s^3) - (55*Zeta[3])/s^2 - 
     (26*Zeta[3])/s + 5*Log[s]*Zeta[3], 20068589/(41472*s^4) + 
     (975931*Pi^2)/(3456*s^4) - (236947*Pi^4)/(2880*s^4) + 22619/(243*s^3) + 
     (3676*Pi^2)/(81*s^3) - (9863*Pi^4)/(360*s^3) + 253/(16*s^2) - 
     (61*Pi^2)/(48*s^2) - (14771*Pi^4)/(1440*s^2) + 2/s - Pi^2/(6*s) - 
     (409*Pi^4)/(80*s) + (1817*Pi^4*Log[s])/1440 - 
     (438863*Log[s])/(3456*s^4) - (160873*Pi^2*Log[s])/(288*s^4) - 
     (7310*Log[s])/(81*s^3) - (4117*Pi^2*Log[s])/(27*s^3) - 
     (125*Log[s])/(8*s^2) - (305*Pi^2*Log[s])/(8*s^2) - (2*Log[s])/s + 
     (Pi^2*Log[s])/(6*s) - (459835*Log[s]^2)/(576*s^4) + 
     (7459*Pi^2*Log[s]^2)/(48*s^4) - (3320*Log[s]^2)/(27*s^3) + 
     (311*Pi^2*Log[s]^2)/(6*s^3) + (61*Log[s]^2)/(8*s^2) + 
     (467*Pi^2*Log[s]^2)/(24*s^2) + Log[s]^2/s + (39*Pi^2*Log[s]^2)/(4*s) - 
     (59*Pi^2*Log[s]^3)/72 + (82025*Log[s]^3)/(144*s^4) + 
     (4202*Log[s]^3)/(27*s^3) + (467*Log[s]^3)/(12*s^2) - Log[s]^3/(3*s) - 
     (3875*Log[s]^4)/(48*s^4) - (485*Log[s]^4)/(18*s^3) - 
     (81*Log[s]^4)/(8*s^2) - (61*Log[s]^4)/(12*s) + (31*Log[s]^5)/120 - 
     (15*Pi^2*Zeta[3])/2 - (1733*Zeta[3])/(24*s^4) - (44*Zeta[3])/(3*s^3) - 
     (7*Zeta[3])/(2*s^2) - (6*Zeta[3])/s - (361*Log[s]*Zeta[3])/(2*s^4) - 
     (188*Log[s]*Zeta[3])/(3*s^3) - (25*Log[s]*Zeta[3])/s^2 - 
     (14*Log[s]*Zeta[3])/s + (5*Log[s]^2*Zeta[3])/2 - 210*Zeta[5]}, 1, 6, 1], 
 cut20`J04[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/2 + 1979/(24*s^4) + ((128*I)*Pi)/s^4 + 196/(9*s^3) + 
     (((128*I)/3)*Pi)/s^3 + 9/(2*s^2) + ((16*I)*Pi)/s^2 - 2/s + 
     ((8*I)*Pi)/s - (3*I)*Pi*Log[s] - (128*Log[s])/s^4 - 
     (128*Log[s])/(3*s^3) - (16*Log[s])/s^2 - (8*Log[s])/s + (3*Log[s]^2)/2, 
    (-2*I)*Pi^3 - 2803/(32*s^4) + ((1301*I)*Pi)/s^4 - (1733*Pi^2)/(6*s^4) - 
     2264/(27*s^3) + ((348*I)*Pi)/s^3 - (844*Pi^2)/(9*s^3) - 195/(4*s^2) + 
     ((84*I)*Pi)/s^2 - (101*Pi^2)/(3*s^2) - 14/s - (46*Pi^2)/(3*s) - 
     6*Pi^2*Log[2] + (9*Pi^2*Log[s])/2 - (33203*Log[s])/(24*s^4) - 
     ((919*I)*Pi*Log[s])/s^4 - (3328*Log[s])/(9*s^3) - 
     (((904*I)/3)*Pi*Log[s])/s^3 - (177*Log[s])/(2*s^2) - 
     ((110*I)*Pi*Log[s])/s^2 + (2*Log[s])/s - ((52*I)*Pi*Log[s])/s + 
     ((15*I)/2)*Pi*Log[s]^2 + (1047*Log[s]^2)/(2*s^4) + (172*Log[s]^2)/s^3 + 
     (63*Log[s]^2)/s^2 + (30*Log[s]^2)/s - 3*Log[s]^3 + 24*Zeta[3], 
    (181*Pi^4)/120 - 3105337/(1152*s^4) + (((64571*I)/24)*Pi)/s^4 - 
     (759575*Pi^2)/(288*s^4) - (((1486*I)/3)*Pi^3)/s^4 - 60527/(81*s^3) + 
     (((3406*I)/9)*Pi)/s^3 - (18859*Pi^2)/(27*s^3) - 
     (((1456*I)/9)*Pi^3)/s^3 - 1233/(8*s^2) - ((39*I)*Pi)/s^2 - 
     (1343*Pi^2)/(8*s^2) - (((176*I)/3)*Pi^3)/s^2 - 2/s - ((24*I)*Pi)/s - 
     (35*Pi^2)/(6*s) - (((82*I)/3)*Pi^3)/s - (384*Pi^2*Log[2])/s^4 - 
     (128*Pi^2*Log[2])/s^3 - (48*Pi^2*Log[2])/s^2 - (24*Pi^2*Log[2])/s + 
     12*Pi^2*Log[2]^2 + 6*Log[2]^4 + ((29*I)/4)*Pi^3*Log[s] - 
     (249875*Log[s])/(96*s^4) - (((26391*I)/4)*Pi*Log[s])/s^4 + 
     (8939*Pi^2*Log[s])/(6*s^4) - (7954*Log[s])/(27*s^3) - 
     (((5260*I)/3)*Pi*Log[s])/s^3 + (4372*Pi^2*Log[s])/(9*s^3) + 
     (351*Log[s])/(4*s^2) - ((423*I)*Pi*Log[s])/s^2 + 
     (527*Pi^2*Log[s])/(3*s^2) + (38*Log[s])/s - ((12*I)*Pi*Log[s])/s + 
     (244*Pi^2*Log[s])/(3*s) + 6*Pi^2*Log[2]*Log[s] - (87*Pi^2*Log[s]^2)/8 + 
     (191549*Log[s]^2)/(48*s^4) + (((3827*I)/2)*Pi*Log[s]^2)/s^4 + 
     (9554*Log[s]^2)/(9*s^3) + (((1876*I)/3)*Pi*Log[s]^2)/s^3 + 
     (1023*Log[s]^2)/(4*s^2) + ((227*I)*Pi*Log[s]^2)/s^2 + (5*Log[s]^2)/s + 
     ((106*I)*Pi*Log[s]^2)/s - ((19*I)/2)*Pi*Log[s]^3 - 
     (2437*Log[s]^3)/(3*s^4) - (2392*Log[s]^3)/(9*s^3) - 
     (290*Log[s]^3)/(3*s^2) - (136*Log[s]^3)/(3*s) + (25*Log[s]^4)/8 + 
     144*PolyLog[4, 1/2] - (24*I)*Pi*Zeta[3] - (133*Zeta[3])/s^4 - 
     (88*Zeta[3])/(3*s^3) - (2*Zeta[3])/s^2 + (8*Zeta[3])/s, 
    ((5*I)/6)*Pi^5 - 90437717/(13824*s^4) - (((53563*I)/36)*Pi)/s^4 - 
     (6776827*Pi^2)/(1152*s^4) - (((38471*I)/12)*Pi^3)/s^4 + 
     (134707*Pi^4)/(360*s^4) - 260393/(243*s^3) - ((951*I)*Pi)/s^3 - 
     (79279*Pi^2)/(81*s^3) - (((7649*I)/9)*Pi^3)/s^3 + 
     (16469*Pi^4)/(135*s^3) - 975/(16*s^2) - ((252*I)*Pi)/s^2 - 
     (371*Pi^2)/(16*s^2) - ((205*I)*Pi^3)/s^2 + (7939*Pi^4)/(180*s^2) - 
     14/s + (139*Pi^2)/(6*s) - ((8*I)*Pi^3)/s + (1837*Pi^4)/(90*s) + 
     (67*Pi^4*Log[2])/10 - (704*Pi^2*Log[2])/s^4 - (192*Pi^2*Log[2])/s^3 - 
     (48*Pi^2*Log[2])/s^2 + (768*Pi^2*Log[2]^2)/s^4 + 
     (256*Pi^2*Log[2]^2)/s^3 + (96*Pi^2*Log[2]^2)/s^2 + 
     (48*Pi^2*Log[2]^2)/s - 24*Pi^2*Log[2]^3 + (384*Log[2]^4)/s^4 + 
     (128*Log[2]^4)/s^3 + (48*Log[2]^4)/s^2 + (24*Log[2]^4)/s - 
     (36*Log[2]^5)/5 - (631*Pi^4*Log[s])/120 + (1606451*Log[s])/(384*s^4) - 
     (((221273*I)/16)*Pi*Log[s])/s^4 + (2958551*Pi^2*Log[s])/(288*s^4) + 
     (((20507*I)/12)*Pi^3*Log[s])/s^4 + (137558*Log[s])/(81*s^3) - 
     (((20398*I)/9)*Pi*Log[s])/s^3 + (73486*Pi^2*Log[s])/(27*s^3) + 
     (((5018*I)/9)*Pi^3*Log[s])/s^3 + (3249*Log[s])/(8*s^2) - 
     (((57*I)/2)*Pi*Log[s])/s^2 + (5247*Pi^2*Log[s])/(8*s^2) + 
     (((1211*I)/6)*Pi^3*Log[s])/s^2 + (2*Log[s])/s + ((60*I)*Pi*Log[s])/s + 
     (155*Pi^2*Log[s])/(6*s) + (((281*I)/3)*Pi^3*Log[s])/s + 
     (384*Pi^2*Log[2]*Log[s])/s^4 + (128*Pi^2*Log[2]*Log[s])/s^3 + 
     (48*Pi^2*Log[2]*Log[s])/s^2 + (24*Pi^2*Log[2]*Log[s])/s - 
     12*Pi^2*Log[2]^2*Log[s] - 6*Log[2]^4*Log[s] - ((97*I)/8)*Pi^3*Log[s]^2 + 
     (1577513*Log[s]^2)/(192*s^4) + (((100731*I)/8)*Pi*Log[s]^2)/s^4 - 
     (65929*Pi^2*Log[s]^2)/(24*s^4) + (34574*Log[s]^2)/(27*s^3) + 
     (((10018*I)/3)*Pi*Log[s]^2)/s^3 - (8063*Pi^2*Log[s]^2)/(9*s^3) - 
     (237*Log[s]^2)/(8*s^2) + (((1611*I)/2)*Pi*Log[s]^2)/s^2 - 
     (3889*Pi^2*Log[s]^2)/(12*s^2) - (49*Log[s]^2)/s + 
     ((30*I)*Pi*Log[s]^2)/s - (901*Pi^2*Log[s]^2)/(6*s) - 
     3*Pi^2*Log[2]*Log[s]^2 + 13*Pi^2*Log[s]^3 - (795935*Log[s]^3)/
      (144*s^4) - (((13621*I)/6)*Pi*Log[s]^3)/s^4 - 
     (39608*Log[s]^3)/(27*s^3) - (((6668*I)/9)*Pi*Log[s]^3)/s^3 - 
     (1415*Log[s]^3)/(4*s^2) - (((805*I)/3)*Pi*Log[s]^3)/s^2 - 
     (35*Log[s]^3)/(3*s) - (((374*I)/3)*Pi*Log[s]^3)/s + 
     ((65*I)/8)*Pi*Log[s]^4 + (6165*Log[s]^4)/(8*s^4) + 
     (755*Log[s]^4)/(3*s^3) + (365*Log[s]^4)/(4*s^2) + (85*Log[s]^4)/(2*s) - 
     (9*Log[s]^5)/4 + (9216*PolyLog[4, 1/2])/s^4 + (3072*PolyLog[4, 1/2])/
      s^3 + (1152*PolyLog[4, 1/2])/s^2 + (576*PolyLog[4, 1/2])/s - 
     144*Log[s]*PolyLog[4, 1/2] + 864*PolyLog[5, 1/2] + (51*Pi^2*Zeta[3])/2 - 
     (87717*Zeta[3])/(8*s^4) - ((5944*I)*Pi*Zeta[3])/s^4 - 
     (8632*Zeta[3])/(3*s^3) - (((5824*I)/3)*Pi*Zeta[3])/s^3 - 
     (1365*Zeta[3])/(2*s^2) - ((704*I)*Pi*Zeta[3])/s^2 - (30*Zeta[3])/s - 
     ((328*I)*Pi*Zeta[3])/s + (87*I)*Pi*Log[s]*Zeta[3] + 
     (6077*Log[s]*Zeta[3])/s^4 + (5912*Log[s]*Zeta[3])/(3*s^3) + 
     (706*Log[s]*Zeta[3])/s^2 + (320*Log[s]*Zeta[3])/s - 
     (87*Log[s]^2*Zeta[3])/2 - (1089*Zeta[5])/2}, 2, 6, 1], 
 cut20`J05[s] -> SeriesData[\[Epsilon], 0, 
   {107/(6*s^4) + (((35*I)/2)*Pi)/s^4 + 6/s^3 + (((20*I)/3)*Pi)/s^3 + 2/s^2 + 
     ((3*I)*Pi)/s^2 + ((2*I)*Pi)/s - I*Pi*Log[s] - (35*Log[s])/(2*s^4) - 
     (20*Log[s])/(3*s^3) - (3*Log[s])/s^2 - (2*Log[s])/s + Log[s]^2/2, 
    ((-2*I)/3)*Pi^3 + 9263/(288*s^4) + (((5939*I)/24)*Pi)/s^4 - 
     (455*Pi^2)/(12*s^4) - 38/(9*s^3) + (((704*I)/9)*Pi)/s^3 - 
     (130*Pi^2)/(9*s^3) - 41/(4*s^2) + (((49*I)/2)*Pi)/s^2 - 
     (13*Pi^2)/(2*s^2) - 6/s + ((2*I)*Pi)/s - (13*Pi^2)/(3*s) + Pi^2*Log[2] + 
     (5*Pi^2*Log[s])/3 - (6367*Log[s])/(24*s^4) - (((303*I)/2)*Pi*Log[s])/
      s^4 - (758*Log[s])/(9*s^3) - (((164*I)/3)*Pi*Log[s])/s^3 - 
     (53*Log[s])/(2*s^2) - ((23*I)*Pi*Log[s])/s^2 - (2*Log[s])/s - 
     ((14*I)*Pi*Log[s])/s + ((5*I)/2)*Pi*Log[s]^2 + (169*Log[s]^2)/(2*s^4) + 
     (92*Log[s]^2)/(3*s^3) + (13*Log[s]^2)/s^2 + (8*Log[s]^2)/s - Log[s]^3 + 
     (3*Zeta[3])/2, (25*Pi^4)/18 - 979235/(1728*s^4) + 
     (((216259*I)/288)*Pi)/s^4 - (23239*Pi^2)/(48*s^4) - 
     (((2039*I)/24)*Pi^3)/s^4 - 601/(3*s^3) + (((4058*I)/27)*Pi)/s^3 - 
     (8207*Pi^2)/(54*s^3) - (((91*I)/3)*Pi^3)/s^3 - 225/(4*s^2) + 
     (((11*I)/4)*Pi)/s^2 - (189*Pi^2)/(4*s^2) - (((151*I)/12)*Pi^3)/s^2 - 
     ((10*I)*Pi)/s - (13*Pi^2)/(3*s) - (((15*I)/2)*Pi^3)/s + 
     (64*Pi^2*Log[2])/s^4 + (64*Pi^2*Log[2])/(3*s^3) + (8*Pi^2*Log[2])/s^2 + 
     (4*Pi^2*Log[2])/s - 2*Pi^2*Log[2]^2 - Log[2]^4 + 
     ((29*I)/12)*Pi^3*Log[s] - (12529*Log[s])/(16*s^4) - 
     (((9981*I)/8)*Pi*Log[s])/s^4 + (5885*Pi^2*Log[s])/(24*s^4) - 
     (3944*Log[s])/(27*s^3) - (((3484*I)/9)*Pi*Log[s])/s^3 + 
     (265*Pi^2*Log[s])/(3*s^3) + (15*Log[s])/(2*s^2) - 
     (((237*I)/2)*Pi*Log[s])/s^2 + (445*Pi^2*Log[s])/(12*s^2) + 
     (16*Log[s])/s - ((10*I)*Pi*Log[s])/s + (45*Pi^2*Log[s])/(2*s) - 
     Pi^2*Log[2]*Log[s] - (89*Pi^2*Log[s]^2)/24 + (18155*Log[s]^2)/(24*s^4) + 
     (((1305*I)/4)*Pi*Log[s]^2)/s^4 + (707*Log[s]^2)/(3*s^3) + 
     (((350*I)/3)*Pi*Log[s]^2)/s^3 + (145*Log[s]^2)/(2*s^2) + 
     (((97*I)/2)*Pi*Log[s]^2)/s^2 + (6*Log[s]^2)/s + ((29*I)*Pi*Log[s]^2)/s - 
     ((19*I)/6)*Pi*Log[s]^3 - (1643*Log[s]^3)/(12*s^4) - 
     (442*Log[s]^3)/(9*s^3) - (41*Log[s]^3)/(2*s^2) - (37*Log[s]^3)/(3*s) + 
     (25*Log[s]^4)/24 - 24*PolyLog[4, 1/2] - (8*I)*Pi*Zeta[3] - 
     (193*Zeta[3])/(2*s^4) - (124*Zeta[3])/(3*s^3) - (21*Zeta[3])/s^2 - 
     (16*Zeta[3])/s + (13*Log[s]*Zeta[3])/2, ((5*I)/18)*Pi^5 - 
     71318173/(41472*s^4) - (((78485*I)/3456)*Pi)/s^4 - 
     (5102437*Pi^2)/(3456*s^4) - (((174215*I)/288)*Pi^3)/s^4 + 
     (17329*Pi^4)/(144*s^4) - 54517/(162*s^3) - (((17503*I)/81)*Pi)/s^3 - 
     (50987*Pi^2)/(162*s^3) - (((5032*I)/27)*Pi^3)/s^3 + 
     (749*Pi^4)/(18*s^3) - 253/(16*s^2) - (((719*I)/8)*Pi)/s^2 - 
     (1181*Pi^2)/(48*s^2) - (((1357*I)/24)*Pi^3)/s^2 + 
     (5941*Pi^4)/(360*s^2) - 6/s + ((2*I)*Pi)/s + (61*Pi^2)/(6*s) - 
     (((29*I)/6)*Pi^3)/s + (183*Pi^4)/(20*s) - (67*Pi^4*Log[2])/60 + 
     (352*Pi^2*Log[2])/(3*s^4) + (32*Pi^2*Log[2])/s^3 + (8*Pi^2*Log[2])/s^2 - 
     (128*Pi^2*Log[2]^2)/s^4 - (128*Pi^2*Log[2]^2)/(3*s^3) - 
     (16*Pi^2*Log[2]^2)/s^2 - (8*Pi^2*Log[2]^2)/s + 4*Pi^2*Log[2]^3 - 
     (64*Log[2]^4)/s^4 - (64*Log[2]^4)/(3*s^3) - (8*Log[2]^4)/s^2 - 
     (4*Log[2]^4)/s + (6*Log[2]^5)/5 - (95*Pi^4*Log[s])/36 + 
     (678985*Log[s])/(1152*s^4) - (((1011467*I)/288)*Pi*Log[s])/s^4 + 
     (554185*Pi^2*Log[s])/(288*s^4) + (((2369*I)/8)*Pi^3*Log[s])/s^4 + 
     (33730*Log[s])/(81*s^3) - (((20008*I)/27)*Pi*Log[s])/s^3 + 
     (32135*Pi^2*Log[s])/(54*s^3) + (((949*I)/9)*Pi^3*Log[s])/s^3 + 
     (1169*Log[s])/(8*s^2) - (((211*I)/4)*Pi*Log[s])/s^2 + 
     (4355*Pi^2*Log[s])/(24*s^2) + (((523*I)/12)*Pi^3*Log[s])/s^2 - 
     (2*Log[s])/s + ((26*I)*Pi*Log[s])/s + (95*Pi^2*Log[s])/(6*s) + 
     (((155*I)/6)*Pi^3*Log[s])/s - (64*Pi^2*Log[2]*Log[s])/s^4 - 
     (64*Pi^2*Log[2]*Log[s])/(3*s^3) - (8*Pi^2*Log[2]*Log[s])/s^2 - 
     (4*Pi^2*Log[2]*Log[s])/s + 2*Pi^2*Log[2]^2*Log[s] + Log[2]^4*Log[s] - 
     ((97*I)/24)*Pi^3*Log[s]^2 + (1236989*Log[s]^2)/(576*s^4) + 
     (((38027*I)/16)*Pi*Log[s]^2)/s^4 - (1412*Pi^2*Log[s]^2)/(3*s^4) + 
     (3992*Log[s]^2)/(9*s^3) + (((6598*I)/9)*Pi*Log[s]^2)/s^3 - 
     (168*Pi^2*Log[s]^2)/s^3 + (181*Log[s]^2)/(8*s^2) + 
     (((891*I)/4)*Pi*Log[s]^2)/s^2 - (209*Pi^2*Log[s]^2)/(3*s^2) - 
     (21*Log[s]^2)/s + ((19*I)*Pi*Log[s]^2)/s - (83*Pi^2*Log[s]^2)/(2*s) + 
     (Pi^2*Log[2]*Log[s]^2)/2 + (157*Pi^2*Log[s]^3)/36 - 
     (150391*Log[s]^3)/(144*s^4) - (((1569*I)/4)*Pi*Log[s]^3)/s^4 - 
     (8719*Log[s]^3)/(27*s^3) - (((1258*I)/9)*Pi*Log[s]^3)/s^3 - 
     (1181*Log[s]^3)/(12*s^2) - (((347*I)/6)*Pi*Log[s]^3)/s^2 - 
     (25*Log[s]^3)/(3*s) - (((103*I)/3)*Pi*Log[s]^3)/s + 
     ((65*I)/24)*Pi*Log[s]^4 + (3175*Log[s]^4)/(24*s^4) + 
     (425*Log[s]^4)/(9*s^3) + (235*Log[s]^4)/(12*s^2) + (35*Log[s]^4)/(3*s) - 
     (3*Log[s]^5)/4 - (1536*PolyLog[4, 1/2])/s^4 - (512*PolyLog[4, 1/2])/
      s^3 - (192*PolyLog[4, 1/2])/s^2 - (96*PolyLog[4, 1/2])/s + 
     24*Log[s]*PolyLog[4, 1/2] - 144*PolyLog[5, 1/2] + 
     (413*Pi^2*Zeta[3])/24 - (54685*Zeta[3])/(24*s^4) - 
     (((2039*I)/2)*Pi*Zeta[3])/s^4 - (6502*Zeta[3])/(9*s^3) - 
     ((364*I)*Pi*Zeta[3])/s^3 - (455*Zeta[3])/(2*s^2) - 
     ((151*I)*Pi*Zeta[3])/s^2 - (22*Zeta[3])/s - ((90*I)*Pi*Zeta[3])/s + 
     (29*I)*Pi*Log[s]*Zeta[3] + (1116*Log[s]*Zeta[3])/s^4 + 
     (1216*Log[s]*Zeta[3])/(3*s^3) + (172*Log[s]*Zeta[3])/s^2 + 
     (106*Log[s]*Zeta[3])/s - (71*Log[s]^2*Zeta[3])/4 + (957*Zeta[5])/4}, 2, 
   6, 1], cut20`J06[s] -> SeriesData[\[Epsilon], 0, 
   {(Pi^2*Log[2])/6 - Zeta[3]/4, (7*Pi^4)/120 + (32*Pi^2*Log[2])/(3*s^4) + 
     (32*Pi^2*Log[2])/(9*s^3) + (4*Pi^2*Log[2])/(3*s^2) + 
     (2*Pi^2*Log[2])/(3*s) - (Pi^2*Log[2]^2)/3 - Log[2]^4/6 - 
     (Pi^2*Log[2]*Log[s])/6 - 4*PolyLog[4, 1/2] - (16*Zeta[3])/s^4 - 
     (16*Zeta[3])/(3*s^3) - (2*Zeta[3])/s^2 - Zeta[3]/s + (Log[s]*Zeta[3])/4, 
    (56*Pi^4)/(15*s^4) + (56*Pi^4)/(45*s^3) + (7*Pi^4)/(15*s^2) + 
     (7*Pi^4)/(30*s) - (67*Pi^4*Log[2])/360 + (176*Pi^2*Log[2])/(9*s^4) + 
     (16*Pi^2*Log[2])/(3*s^3) + (4*Pi^2*Log[2])/(3*s^2) - 
     (64*Pi^2*Log[2]^2)/(3*s^4) - (64*Pi^2*Log[2]^2)/(9*s^3) - 
     (8*Pi^2*Log[2]^2)/(3*s^2) - (4*Pi^2*Log[2]^2)/(3*s) + 
     (2*Pi^2*Log[2]^3)/3 - (32*Log[2]^4)/(3*s^4) - (32*Log[2]^4)/(9*s^3) - 
     (4*Log[2]^4)/(3*s^2) - (2*Log[2]^4)/(3*s) + Log[2]^5/5 - 
     (7*Pi^4*Log[s])/120 - (32*Pi^2*Log[2]*Log[s])/(3*s^4) - 
     (32*Pi^2*Log[2]*Log[s])/(9*s^3) - (4*Pi^2*Log[2]*Log[s])/(3*s^2) - 
     (2*Pi^2*Log[2]*Log[s])/(3*s) + (Pi^2*Log[2]^2*Log[s])/3 + 
     (Log[2]^4*Log[s])/6 + (Pi^2*Log[2]*Log[s]^2)/12 - 
     (256*PolyLog[4, 1/2])/s^4 - (256*PolyLog[4, 1/2])/(3*s^3) - 
     (32*PolyLog[4, 1/2])/s^2 - (16*PolyLog[4, 1/2])/s + 
     4*Log[s]*PolyLog[4, 1/2] - 24*PolyLog[5, 1/2] + (25*Pi^2*Zeta[3])/48 - 
     (88*Zeta[3])/(3*s^4) - (8*Zeta[3])/s^3 - (2*Zeta[3])/s^2 + 
     (16*Log[s]*Zeta[3])/s^4 + (16*Log[s]*Zeta[3])/(3*s^3) + 
     (2*Log[s]*Zeta[3])/s^2 + (Log[s]*Zeta[3])/s - (Log[s]^2*Zeta[3])/8 + 
     (203*Zeta[5])/8}, 3, 6, 1], cut20`J07[s] -> 
  SeriesData[\[Epsilon], 0, {-6/s^4 - (((107*I)/6)*Pi)/s^4 + 
     (35*Pi^2)/(6*s^4) - 4/(3*s^3) - ((6*I)*Pi)/s^3 + (20*Pi^2)/(9*s^3) - 
     ((2*I)*Pi)/s^2 + Pi^2/s^2 + (2*Pi^2)/(3*s) - (Pi^2*Log[s])/3 + 
     (107*Log[s])/(6*s^4) + (((35*I)/2)*Pi*Log[s])/s^4 + (6*Log[s])/s^3 + 
     (((20*I)/3)*Pi*Log[s])/s^3 + (2*Log[s])/s^2 + ((3*I)*Pi*Log[s])/s^2 + 
     ((2*I)*Pi*Log[s])/s - (I/2)*Pi*Log[s]^2 - (35*Log[s]^2)/(4*s^4) - 
     (10*Log[s]^2)/(3*s^3) - (3*Log[s]^2)/(2*s^2) - Log[s]^2/s + Log[s]^3/6, 
    (-2*Pi^4)/9 + 58829/(1152*s^4) - (((10937*I)/144)*Pi)/s^4 + 
     (2159*Pi^2)/(72*s^4) + (((35*I)/3)*Pi^3)/s^4 + 3827/(162*s^3) - 
     (((670*I)/27)*Pi)/s^3 + (272*Pi^2)/(27*s^3) + (((40*I)/9)*Pi^3)/s^3 + 
     101/(8*s^2) - (((17*I)/2)*Pi)/s^2 + (7*Pi^2)/(2*s^2) + 
     ((2*I)*Pi^3)/s^2 + 10/s - ((4*I)*Pi)/s + (2*Pi^2)/(3*s) + 
     (((4*I)/3)*Pi^3)/s - ((2*I)/3)*Pi^3*Log[s] + (11801*Log[s])/(144*s^4) + 
     (((107*I)/3)*Pi*Log[s])/s^4 - (35*Pi^2*Log[s])/(2*s^4) + 
     (706*Log[s])/(27*s^3) + ((12*I)*Pi*Log[s])/s^3 - 
     (20*Pi^2*Log[s])/(3*s^3) + (17*Log[s])/(2*s^2) + ((4*I)*Pi*Log[s])/s^2 - 
     (3*Pi^2*Log[s])/s^2 + (4*Log[s])/s - (2*Pi^2*Log[s])/s + 
     (Pi^2*Log[s]^2)/2 - (107*Log[s]^2)/(4*s^4) - (((35*I)/2)*Pi*Log[s]^2)/
      s^4 - (9*Log[s]^2)/s^3 - (((20*I)/3)*Pi*Log[s]^2)/s^3 - 
     (3*Log[s]^2)/s^2 - ((3*I)*Pi*Log[s]^2)/s^2 - ((2*I)*Pi*Log[s]^2)/s + 
     (I/3)*Pi*Log[s]^3 + (35*Log[s]^3)/(4*s^4) + (10*Log[s]^3)/(3*s^3) + 
     (3*Log[s]^3)/(2*s^2) + Log[s]^3/s - Log[s]^4/8 + (4*I)*Pi*Zeta[3] + 
     (70*Zeta[3])/s^4 + (80*Zeta[3])/(3*s^3) + (12*Zeta[3])/s^2 + 
     (8*Zeta[3])/s - 4*Log[s]*Zeta[3], ((-23*I)/90)*Pi^5 - 
     287875/(41472*s^4) - (((3563*I)/48)*Pi)/s^4 + (49331*Pi^2)/(864*s^4) + 
     (((919*I)/36)*Pi^3)/s^4 - (28*Pi^4)/(9*s^4) - 1109/(162*s^3) - 
     (((1190*I)/81)*Pi)/s^3 + (593*Pi^2)/(27*s^3) + (((463*I)/54)*Pi^3)/s^3 - 
     (32*Pi^4)/(27*s^3) - 211/(16*s^2) + ((7*I)*Pi)/s^2 + 
     (107*Pi^2)/(12*s^2) + ((3*I)*Pi^3)/s^2 - (8*Pi^4)/(15*s^2) - 30/s + 
     ((16*I)*Pi)/s + (2*Pi^2)/s + (((2*I)/3)*Pi^3)/s - (16*Pi^4)/(45*s) - 
     (Pi^4*Log[s])/180 + (26683*Log[s])/(1152*s^4) + 
     (((185*I)/72)*Pi*Log[s])/s^4 + (4123*Pi^2*Log[s])/(72*s^4) - 
     (((175*I)/24)*Pi^3*Log[s])/s^4 - (1447*Log[s])/(162*s^3) + 
     (((772*I)/27)*Pi*Log[s])/s^3 + (953*Pi^2*Log[s])/(54*s^3) - 
     (((25*I)/9)*Pi^3*Log[s])/s^3 - (157*Log[s])/(8*s^2) + 
     ((25*I)*Pi*Log[s])/s^2 + (11*Pi^2*Log[s])/(2*s^2) - 
     (((5*I)/4)*Pi^3*Log[s])/s^2 - (26*Log[s])/s + ((16*I)*Pi*Log[s])/s + 
     (4*Pi^2*Log[s])/(3*s) - (((5*I)/6)*Pi^3*Log[s])/s + 
     (I/24)*Pi^3*Log[s]^2 - (4057*Log[s]^2)/(96*s^4) + 
     (((1709*I)/12)*Pi*Log[s]^2)/s^4 + (105*Pi^2*Log[s]^2)/(16*s^4) - 
     (739*Log[s]^2)/(27*s^3) + (((409*I)/9)*Pi*Log[s]^2)/s^3 + 
     (5*Pi^2*Log[s]^2)/(2*s^3) - (67*Log[s]^2)/(4*s^2) + 
     ((15*I)*Pi*Log[s]^2)/s^2 + (9*Pi^2*Log[s]^2)/(8*s^2) - (10*Log[s]^2)/s + 
     ((4*I)*Pi*Log[s]^2)/s + (3*Pi^2*Log[s]^2)/(4*s) - (7*Pi^2*Log[s]^3)/24 - 
     (347*Log[s]^3)/(9*s^4) + (((35*I)/12)*Pi*Log[s]^3)/s^4 - 
     (328*Log[s]^3)/(27*s^3) + (((10*I)/9)*Pi*Log[s]^3)/s^3 - 
     (4*Log[s]^3)/s^2 + ((I/2)*Pi*Log[s]^3)/s^2 - (4*Log[s]^3)/(3*s) + 
     ((I/3)*Pi*Log[s]^3)/s - ((5*I)/24)*Pi*Log[s]^4 - 
     (35*Log[s]^4)/(12*s^4) - (10*Log[s]^4)/(9*s^3) - Log[s]^4/(2*s^2) - 
     Log[s]^4/(3*s) + Log[s]^5/15 - (19*Pi^2*Zeta[3])/3 + 
     (7931*Zeta[3])/(12*s^4) + ((245*I)*Pi*Zeta[3])/s^4 + 
     (652*Zeta[3])/(3*s^3) + (((280*I)/3)*Pi*Zeta[3])/s^3 + 
     (73*Zeta[3])/s^2 + ((42*I)*Pi*Zeta[3])/s^2 + (12*Zeta[3])/s + 
     ((28*I)*Pi*Zeta[3])/s - (12*I)*Pi*Log[s]*Zeta[3] - 
     (315*Log[s]*Zeta[3])/s^4 - (120*Log[s]*Zeta[3])/s^3 - 
     (54*Log[s]*Zeta[3])/s^2 - (36*Log[s]*Zeta[3])/s + 8*Log[s]^2*Zeta[3] - 
     4*Zeta[5]}, 3, 6, 1], cut20`J08[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/3 + 937/(24*s^4) + ((64*I)*Pi)/s^4 + 88/(9*s^3) + 
     (((64*I)/3)*Pi)/s^3 + 3/(2*s^2) + ((8*I)*Pi)/s^2 - 2/s + ((4*I)*Pi)/s - 
     I*Pi*Log[s] - (64*Log[s])/s^4 - (64*Log[s])/(3*s^3) - (8*Log[s])/s^2 - 
     (4*Log[s])/s + Log[s]^2/2, (-I/3)*Pi^3 - 28495/(288*s^4) + 
     (((1760*I)/3)*Pi)/s^4 - (95*Pi^2)/s^4 - 524/(9*s^3) + ((160*I)*Pi)/s^3 - 
     (280*Pi^2)/(9*s^3) - 119/(4*s^2) + ((40*I)*Pi)/s^2 - (34*Pi^2)/(3*s^2) - 
     6/s - (16*Pi^2)/(3*s) + Pi^2*Log[s] - (15017*Log[s])/(24*s^4) - 
     ((320*I)*Pi*Log[s])/s^4 - (1528*Log[s])/(9*s^3) - 
     (((320*I)/3)*Pi*Log[s])/s^3 - (83*Log[s])/(2*s^2) - 
     ((40*I)*Pi*Log[s])/s^2 + (2*Log[s])/s - ((20*I)*Pi*Log[s])/s + 
     ((5*I)/2)*Pi*Log[s]^2 + (192*Log[s]^2)/s^4 + (64*Log[s]^2)/s^3 + 
     (24*Log[s]^2)/s^2 + (12*Log[s]^2)/s - Log[s]^3 + 6*Zeta[3], 
    (17*Pi^4)/20 - 4358185/(3456*s^4) + ((1216*I)*Pi)/s^4 - 
     (249625*Pi^2)/(288*s^4) - (((272*I)/3)*Pi^3)/s^4 - 28814/(81*s^3) + 
     (((608*I)/3)*Pi)/s^3 - (2122*Pi^2)/(9*s^3) - (((272*I)/9)*Pi^3)/s^3 - 
     619/(8*s^2) - (1427*Pi^2)/(24*s^2) - (((34*I)/3)*Pi^3)/s^2 - 14/s - 
     (5*Pi^2)/(2*s) - (((17*I)/3)*Pi^3)/s + ((17*I)/12)*Pi^3*Log[s] - 
     (321713*Log[s])/(288*s^4) - (((6688*I)/3)*Pi*Log[s])/s^4 + 
     (399*Pi^2*Log[s])/s^4 - (1300*Log[s])/(9*s^3) - 
     ((608*I)*Pi*Log[s])/s^3 + (1192*Pi^2*Log[s])/(9*s^3) + 
     (119*Log[s])/(4*s^2) - ((152*I)*Pi*Log[s])/s^2 + 
     (148*Pi^2*Log[s])/(3*s^2) + (6*Log[s])/s + (73*Pi^2*Log[s])/(3*s) - 
     (23*Pi^2*Log[s]^2)/8 + (68521*Log[s]^2)/(48*s^4) + 
     ((608*I)*Pi*Log[s]^2)/s^4 + (3500*Log[s]^2)/(9*s^3) + 
     (((608*I)/3)*Pi*Log[s]^2)/s^3 + (387*Log[s]^2)/(4*s^2) + 
     ((76*I)*Pi*Log[s]^2)/s^2 - Log[s]^2/s + ((38*I)*Pi*Log[s]^2)/s - 
     ((19*I)/6)*Pi*Log[s]^3 - (800*Log[s]^3)/(3*s^4) - 
     (800*Log[s]^3)/(9*s^3) - (100*Log[s]^3)/(3*s^2) - (50*Log[s]^3)/(3*s) + 
     (25*Log[s]^4)/24 - (6*I)*Pi*Zeta[3] - (372*Zeta[3])/s^4 - 
     (352*Zeta[3])/(3*s^3) - (40*Zeta[3])/s^2 - (16*Zeta[3])/s, 
    (I/60)*Pi^5 - 154719715/(41472*s^4) + (((2080*I)/3)*Pi)/s^4 - 
     (6621521*Pi^2)/(3456*s^4) - (((5368*I)/9)*Pi^3)/s^4 + 
     (10577*Pi^4)/(180*s^4) - 67411/(81*s^3) - (28927*Pi^2)/(81*s^3) - 
     (((488*I)/3)*Pi^3)/s^3 + (302*Pi^4)/(15*s^3) - 2771/(16*s^2) - 
     (1321*Pi^2)/(48*s^2) - (((122*I)/3)*Pi^3)/s^2 + (709*Pi^4)/(90*s^2) - 
     30/s - (29*Pi^2)/(6*s) + (64*Pi^4)/(15*s) - (251*Pi^4*Log[s])/180 + 
     (1962025*Log[s])/(3456*s^4) - ((4160*I)*Pi*Log[s])/s^4 + 
     (781849*Pi^2*Log[s])/(288*s^4) + (((976*I)/3)*Pi^3*Log[s])/s^4 + 
     (28814*Log[s])/(81*s^3) - (((2080*I)/3)*Pi*Log[s])/s^3 + 
     (6658*Pi^2*Log[s])/(9*s^3) + (((976*I)/9)*Pi^3*Log[s])/s^3 + 
     (619*Log[s])/(8*s^2) + (4451*Pi^2*Log[s])/(24*s^2) + 
     (((122*I)/3)*Pi^3*Log[s])/s^2 + (14*Log[s])/s + (5*Pi^2*Log[s])/(2*s) + 
     (((61*I)/3)*Pi^3*Log[s])/s - ((61*I)/24)*Pi^3*Log[s]^2 + 
     (1519793*Log[s]^2)/(576*s^4) + (((11440*I)/3)*Pi*Log[s]^2)/s^4 - 
     (1407*Pi^2*Log[s]^2)/(2*s^4) + (3770*Log[s]^2)/(9*s^3) + 
     ((1040*I)*Pi*Log[s]^2)/s^3 - (2108*Pi^2*Log[s]^2)/(9*s^3) - 
     (119*Log[s]^2)/(8*s^2) + ((260*I)*Pi*Log[s]^2)/s^2 - 
     (263*Pi^2*Log[s]^2)/(3*s^2) - (3*Log[s]^2)/s - 
     (131*Pi^2*Log[s]^2)/(3*s) + (43*Pi^2*Log[s]^3)/12 - 
     (251561*Log[s]^3)/(144*s^4) - (((2080*I)/3)*Pi*Log[s]^3)/s^4 - 
     (12860*Log[s]^3)/(27*s^3) - (((2080*I)/9)*Pi*Log[s]^3)/s^3 - 
     (1427*Log[s]^3)/(12*s^2) - (((260*I)/3)*Pi*Log[s]^3)/s^2 + 
     Log[s]^3/(3*s) - (((130*I)/3)*Pi*Log[s]^3)/s + ((65*I)/24)*Pi*Log[s]^4 + 
     (240*Log[s]^4)/s^4 + (80*Log[s]^4)/s^3 + (30*Log[s]^4)/s^2 + 
     (15*Log[s]^4)/s - (3*Log[s]^5)/4 + (21*Pi^2*Zeta[3])/2 - 
     (38777*Zeta[3])/(8*s^4) - ((1472*I)*Pi*Zeta[3])/s^4 - 
     (11816*Zeta[3])/(9*s^3) - (((1472*I)/3)*Pi*Zeta[3])/s^3 - 
     (665*Zeta[3])/(2*s^2) - ((184*I)*Pi*Zeta[3])/s^2 - (26*Zeta[3])/s - 
     ((92*I)*Pi*Zeta[3])/s + (23*I)*Pi*Log[s]*Zeta[3] + 
     (1844*Log[s]*Zeta[3])/s^4 + (608*Log[s]*Zeta[3])/s^3 + 
     (224*Log[s]*Zeta[3])/s^2 + (108*Log[s]*Zeta[3])/s - 
     (23*Log[s]^2*Zeta[3])/2 + 126*Zeta[5]}, 2, 6, 1], 
 cut20`J09[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/6)*Pi^3 - 323/(96*s^4) - (((35*I)/8)*Pi)/s^4 - (64*Pi^2)/(3*s^4) - 
     34/(27*s^3) - (((20*I)/9)*Pi)/s^3 - (64*Pi^2)/(9*s^3) - 1/(4*s^2) - 
     (((3*I)/2)*Pi)/s^2 - (8*Pi^2)/(3*s^2) + 2/s - ((2*I)*Pi)/s - 
     (4*Pi^2)/(3*s) + Pi^2*Log[2] - (Pi^2*Log[s])/6 + (35*Log[s])/(8*s^4) + 
     (20*Log[s])/(9*s^3) + (3*Log[s])/(2*s^2) + (2*Log[s])/s - 
     (I/2)*Pi*Log[s]^2 + Log[s]^3/6 - Zeta[3]/2, 
    (31*Pi^4)/60 + 8789/(64*s^4) - (((143789*I)/864)*Pi)/s^4 - 
     (11351*Pi^2)/(72*s^4) - (((224*I)/9)*Pi^3)/s^4 + 13094/(243*s^3) - 
     (((4748*I)/81)*Pi)/s^3 - (1208*Pi^2)/(27*s^3) - 
     (((224*I)/27)*Pi^3)/s^3 + 109/(4*s^2) - (((277*I)/12)*Pi)/s^2 - 
     (73*Pi^2)/(6*s^2) - (((28*I)/9)*Pi^3)/s^2 + 44/(3*s) - 
     (((14*I)/3)*Pi)/s - (2*Pi^2)/(3*s) - (((14*I)/9)*Pi^3)/s + 
     (128*Pi^2*Log[2])/s^4 + (128*Pi^2*Log[2])/(3*s^3) + 
     (16*Pi^2*Log[2])/s^2 + (8*Pi^2*Log[2])/s - 2*Pi^2*Log[2]^2 - Log[2]^4 + 
     (18337*Log[s])/(108*s^4) - (((364*I)/9)*Pi*Log[s])/s^4 + 
     (41*Pi^2*Log[s])/(6*s^4) + (4850*Log[s])/(81*s^3) - 
     (((110*I)/9)*Pi*Log[s])/s^3 + (28*Pi^2*Log[s])/(9*s^3) + 
     (70*Log[s])/(3*s^2) - (((8*I)/3)*Pi*Log[s])/s^2 + 
     (5*Pi^2*Log[s])/(3*s^2) + (8*Log[s])/(3*s) + ((4*I)*Pi*Log[s])/s + 
     (4*Pi^2*Log[s])/(3*s) - Pi^2*Log[2]*Log[s] + (3*Pi^2*Log[s]^2)/4 + 
     (2597*Log[s]^2)/(144*s^4) - (((709*I)/12)*Pi*Log[s]^2)/s^4 + 
     (5*Log[s]^2)/s^3 - (((166*I)/9)*Pi*Log[s]^2)/s^3 + 
     (7*Log[s]^2)/(12*s^2) - (((37*I)/6)*Pi*Log[s]^2)/s^2 - (3*Log[s]^2)/s - 
     (((7*I)/3)*Pi*Log[s]^2)/s + I*Pi*Log[s]^3 + (709*Log[s]^3)/(36*s^4) + 
     (166*Log[s]^3)/(27*s^3) + (37*Log[s]^3)/(18*s^2) + (7*Log[s]^3)/(9*s) - 
     (7*Log[s]^4)/24 - 24*PolyLog[4, 1/2] + I*Pi*Zeta[3] - 
     (832*Zeta[3])/(3*s^4) - (832*Zeta[3])/(9*s^3) - (104*Zeta[3])/(3*s^2) - 
     (52*Zeta[3])/(3*s) - (Log[s]*Zeta[3])/2, ((19*I)/360)*Pi^5 + 
     73539911/(62208*s^4) - (((745279*I)/1152)*Pi)/s^4 - 
     (2604245*Pi^2)/(10368*s^4) - (((37411*I)/288)*Pi^3)/s^4 + 
     (10969*Pi^4)/(216*s^4) + 115067/(324*s^3) - (((13169*I)/81)*Pi)/s^3 - 
     (20179*Pi^2)/(486*s^3) - (((983*I)/27)*Pi^3)/s^3 + 
     (1391*Pi^4)/(81*s^3) + 2455/(24*s^2) - (((215*I)/8)*Pi)/s^2 + 
     (323*Pi^2)/(144*s^2) - (((75*I)/8)*Pi^3)/s^2 + (3557*Pi^4)/(540*s^2) + 
     24/s - ((2*I)*Pi)/s - (19*Pi^2)/(18*s) + (((5*I)/6)*Pi^3)/s + 
     (929*Pi^4)/(270*s) - (67*Pi^4*Log[2])/60 + (5008*Pi^2*Log[2])/(9*s^4) + 
     (160*Pi^2*Log[2])/s^3 + (140*Pi^2*Log[2])/(3*s^2) + (12*Pi^2*Log[2])/s - 
     (256*Pi^2*Log[2]^2)/s^4 - (256*Pi^2*Log[2]^2)/(3*s^3) - 
     (32*Pi^2*Log[2]^2)/s^2 - (16*Pi^2*Log[2]^2)/s + 4*Pi^2*Log[2]^3 - 
     (128*Log[2]^4)/s^4 - (128*Log[2]^4)/(3*s^3) - (16*Log[2]^4)/s^2 - 
     (8*Log[2]^4)/s + (6*Log[2]^5)/5 - (151*Pi^4*Log[s])/360 + 
     (587077*Log[s])/(1152*s^4) + (((77117*I)/432)*Pi*Log[s])/s^4 + 
     (165073*Pi^2*Log[s])/(864*s^4) + (((82*I)/9)*Pi^3*Log[s])/s^4 + 
     (26413*Log[s])/(243*s^3) + (((6568*I)/81)*Pi*Log[s])/s^3 + 
     (1603*Pi^2*Log[s])/(27*s^3) + (((112*I)/27)*Pi^3*Log[s])/s^3 - 
     (3*Log[s])/(8*s^2) + (((253*I)/6)*Pi*Log[s])/s^2 + 
     (1259*Pi^2*Log[s])/(72*s^2) + (((20*I)/9)*Pi^3*Log[s])/s^2 - 
     (38*Log[s])/(3*s) + (((16*I)/3)*Pi*Log[s])/s - (13*Pi^2*Log[s])/(6*s) + 
     (((16*I)/9)*Pi^3*Log[s])/s - (128*Pi^2*Log[2]*Log[s])/s^4 - 
     (128*Pi^2*Log[2]*Log[s])/(3*s^3) - (16*Pi^2*Log[2]*Log[s])/s^2 - 
     (8*Pi^2*Log[2]*Log[s])/s + 2*Pi^2*Log[2]^2*Log[s] + Log[2]^4*Log[s] + 
     ((13*I)/24)*Pi^3*Log[s]^2 - (50155*Log[s]^2)/(288*s^4) - 
     (((919*I)/9)*Pi*Log[s]^2)/s^4 + (2549*Pi^2*Log[s]^2)/(36*s^4) - 
     (1903*Log[s]^2)/(27*s^3) - (((58*I)/3)*Pi*Log[s]^2)/s^3 + 
     (566*Pi^2*Log[s]^2)/(27*s^3) - (131*Log[s]^2)/(4*s^2) - 
     (((8*I)/3)*Pi*Log[s]^2)/s^2 + (113*Pi^2*Log[s]^2)/(18*s^2) - 
     (4*Log[s]^2)/s - ((6*I)*Pi*Log[s]^2)/s + (14*Pi^2*Log[s]^2)/(9*s) + 
     (Pi^2*Log[2]*Log[s]^2)/2 - (29*Pi^2*Log[s]^3)/24 + 
     (12107*Log[s]^3)/(432*s^4) + (((709*I)/6)*Pi*Log[s]^3)/s^4 + 
     (43*Log[s]^3)/(9*s^3) + (((332*I)/9)*Pi*Log[s]^3)/s^3 + 
     (25*Log[s]^3)/(36*s^2) + (((37*I)/3)*Pi*Log[s]^3)/s^2 + (3*Log[s]^3)/s + 
     (((14*I)/3)*Pi*Log[s]^3)/s - ((25*I)/24)*Pi*Log[s]^4 - 
     (4963*Log[s]^4)/(144*s^4) - (581*Log[s]^4)/(54*s^3) - 
     (259*Log[s]^4)/(72*s^2) - (49*Log[s]^4)/(36*s) + (4*Log[s]^5)/15 - 
     (3072*PolyLog[4, 1/2])/s^4 - (1024*PolyLog[4, 1/2])/s^3 - 
     (384*PolyLog[4, 1/2])/s^2 - (192*PolyLog[4, 1/2])/s + 
     24*Log[s]*PolyLog[4, 1/2] - 144*PolyLog[5, 1/2] + (73*Pi^2*Zeta[3])/24 - 
     (15542*Zeta[3])/(9*s^4) + ((157*I)*Pi*Zeta[3])/s^4 - 
     (4496*Zeta[3])/(9*s^3) + (((152*I)/3)*Pi*Zeta[3])/s^3 - 
     (442*Zeta[3])/(3*s^2) + ((18*I)*Pi*Zeta[3])/s^2 - (38*Zeta[3])/s + 
     ((8*I)*Pi*Zeta[3])/s - (8*I)*Pi*Log[s]*Zeta[3] + 
     (361*Log[s]*Zeta[3])/(3*s^4) + (376*Log[s]*Zeta[3])/(9*s^3) + 
     (50*Log[s]*Zeta[3])/(3*s^2) + (28*Log[s]*Zeta[3])/(3*s) + 
     (17*Log[s]^2*Zeta[3])/4 + (673*Zeta[5])/4}, 3, 6, 1], 
 cut20`J10[s] -> SeriesData[\[Epsilon], 0, 
   {(-11*Pi^4)/120 + 553/(192*s^4) + (((71*I)/8)*Pi)/s^4 + 
     (35*Pi^2)/(16*s^4) + (((35*I)/12)*Pi^3)/s^4 + s^(-3) + 
     (((2*I)/3)*Pi)/s^3 + (10*Pi^2)/(9*s^3) + (((10*I)/9)*Pi^3)/s^3 + 
     3/(4*s^2) - (I*Pi)/s^2 + (3*Pi^2)/(4*s^2) + ((I/2)*Pi^3)/s^2 + Pi^2/s + 
     ((I/3)*Pi^3)/s - (I/6)*Pi^3*Log[s] - (71*Log[s])/(8*s^4) - 
     (((599*I)/12)*Pi*Log[s])/s^4 + (35*Pi^2*Log[s])/(4*s^4) - 
     (2*Log[s])/(3*s^3) - ((16*I)*Pi*Log[s])/s^3 + (10*Pi^2*Log[s])/(3*s^3) + 
     Log[s]/s^2 - ((5*I)*Pi*Log[s])/s^2 + (3*Pi^2*Log[s])/(2*s^2) + 
     (Pi^2*Log[s])/s - (Pi^2*Log[s]^2)/4 + (599*Log[s]^2)/(24*s^4) + 
     (((35*I)/2)*Pi*Log[s]^2)/s^4 + (8*Log[s]^2)/s^3 + 
     (((20*I)/3)*Pi*Log[s]^2)/s^3 + (5*Log[s]^2)/(2*s^2) + 
     ((3*I)*Pi*Log[s]^2)/s^2 + ((2*I)*Pi*Log[s]^2)/s - (I/3)*Pi*Log[s]^3 - 
     (35*Log[s]^3)/(6*s^4) - (20*Log[s]^3)/(9*s^3) - Log[s]^3/s^2 - 
     (2*Log[s]^3)/(3*s) + Log[s]^4/12 + I*Pi*Zeta[3] + (35*Zeta[3])/(2*s^4) + 
     (20*Zeta[3])/(3*s^3) + (3*Zeta[3])/s^2 + (2*Zeta[3])/s - Log[s]*Zeta[3], 
    ((-2*I)/15)*Pi^5 - 2266849/(10368*s^4) + (((18055*I)/216)*Pi)/s^4 + 
     (12373*Pi^2)/(576*s^4) - (((1093*I)/144)*Pi^3)/s^4 + 
     (35*Pi^4)/(72*s^4) - 6533/(81*s^3) + (((2096*I)/81)*Pi)/s^3 + 
     (343*Pi^2)/(27*s^3) - (((62*I)/27)*Pi^3)/s^3 + (5*Pi^4)/(27*s^3) - 
     149/(4*s^2) + ((14*I)*Pi)/s^2 + (175*Pi^2)/(24*s^2) - 
     (((7*I)/12)*Pi^3)/s^2 + Pi^4/(12*s^2) - 24/s + ((8*I)*Pi)/s + Pi^2/s + 
     ((I/3)*Pi^3)/s + Pi^4/(18*s) - (176*Pi^2*Log[2])/(3*s^4) - 
     (184*Pi^2*Log[2])/(9*s^3) - (8*Pi^2*Log[2])/s^2 - (4*Pi^2*Log[2])/s - 
     (43*Pi^4*Log[s])/360 - (149417*Log[s])/(1728*s^4) - 
     (((889*I)/6)*Pi*Log[s])/s^4 + (8813*Pi^2*Log[s])/(72*s^4) + 
     (((35*I)/3)*Pi^3*Log[s])/s^4 - (2177*Log[s])/(81*s^3) - 
     (((554*I)/27)*Pi*Log[s])/s^3 + (116*Pi^2*Log[s])/(3*s^3) + 
     (((40*I)/9)*Pi^3*Log[s])/s^3 - (59*Log[s])/(4*s^2) + 
     ((8*I)*Pi*Log[s])/s^2 + (71*Pi^2*Log[s])/(6*s^2) + 
     ((2*I)*Pi^3*Log[s])/s^2 - (8*Log[s])/s + ((4*I)*Pi*Log[s])/s + 
     (((4*I)/3)*Pi^3*Log[s])/s - ((5*I)/12)*Pi^3*Log[s]^2 + 
     (3769*Log[s]^2)/(48*s^4) + (((2705*I)/12)*Pi*Log[s]^2)/s^4 - 
     (805*Pi^2*Log[s]^2)/(24*s^4) + (286*Log[s]^2)/(27*s^3) + 
     (((650*I)/9)*Pi*Log[s]^2)/s^3 - (115*Pi^2*Log[s]^2)/(9*s^3) - 
     (9*Log[s]^2)/(2*s^2) + ((23*I)*Pi*Log[s]^2)/s^2 - 
     (23*Pi^2*Log[s]^2)/(4*s^2) - (2*Log[s]^2)/s + ((2*I)*Pi*Log[s]^2)/s - 
     (23*Pi^2*Log[s]^2)/(6*s) + (5*Pi^2*Log[s]^3)/9 - 
     (2003*Log[s]^3)/(24*s^4) - ((35*I)*Pi*Log[s]^3)/s^4 - 
     (722*Log[s]^3)/(27*s^3) - (((40*I)/3)*Pi*Log[s]^3)/s^3 - 
     (17*Log[s]^3)/(2*s^2) - ((6*I)*Pi*Log[s]^3)/s^2 - (2*Log[s]^3)/(3*s) - 
     ((4*I)*Pi*Log[s]^3)/s + ((5*I)/12)*Pi*Log[s]^4 + 
     (245*Log[s]^4)/(24*s^4) + (35*Log[s]^4)/(9*s^3) + (7*Log[s]^4)/(4*s^2) + 
     (7*Log[s]^4)/(6*s) - Log[s]^5/10 - (29*Pi^2*Zeta[3])/12 + 
     (3345*Zeta[3])/(8*s^4) + (((105*I)/2)*Pi*Zeta[3])/s^4 + 
     (1280*Zeta[3])/(9*s^3) + ((20*I)*Pi*Zeta[3])/s^3 + 
     (105*Zeta[3])/(2*s^2) + ((9*I)*Pi*Zeta[3])/s^2 + (20*Zeta[3])/s + 
     ((6*I)*Pi*Zeta[3])/s - (2*I)*Pi*Log[s]*Zeta[3] - 
     (70*Log[s]*Zeta[3])/s^4 - (80*Log[s]*Zeta[3])/(3*s^3) - 
     (12*Log[s]*Zeta[3])/s^2 - (8*Log[s]*Zeta[3])/s + 
     (3*Log[s]^2*Zeta[3])/2 + (3*Zeta[5])/4}, 4, 6, 1], 
 cut20`J11[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/6)*Pi^3 - 317/(144*s^4) - (((2501*I)/24)*Pi)/s^4 - 
     (197*Pi^2)/(12*s^4) + 139/(27*s^3) - (((308*I)/9)*Pi)/s^3 - 
     (38*Pi^2)/(9*s^3) + 11/(2*s^2) - (((23*I)/2)*Pi)/s^2 - 
     (5*Pi^2)/(6*s^2) + 4/s - ((2*I)*Pi)/s + Pi^2/(3*s) - (5*Pi^2*Log[s])/6 + 
     (2501*Log[s])/(24*s^4) + (((105*I)/2)*Pi*Log[s])/s^4 + 
     (308*Log[s])/(9*s^3) + ((20*I)*Pi*Log[s])/s^3 + (23*Log[s])/(2*s^2) + 
     ((9*I)*Pi*Log[s])/s^2 + (2*Log[s])/s + ((6*I)*Pi*Log[s])/s - 
     ((3*I)/2)*Pi*Log[s]^2 - (105*Log[s]^2)/(4*s^4) - (10*Log[s]^2)/s^3 - 
     (9*Log[s]^2)/(2*s^2) - (3*Log[s]^2)/s + Log[s]^3/2, 
    (-31*Pi^4)/180 + 287611/(432*s^4) - (((631507*I)/864)*Pi)/s^4 + 
     (1941*Pi^2)/(16*s^4) - (((37*I)/9)*Pi^3)/s^4 + 114269/(486*s^3) - 
     (((13720*I)/81)*Pi)/s^3 + (1222*Pi^2)/(27*s^3) + (((8*I)/27)*Pi^3)/s^3 + 
     81/s^2 - (((299*I)/12)*Pi)/s^2 + (199*Pi^2)/(12*s^2) + 
     (((10*I)/9)*Pi^3)/s^2 + 52/(3*s) + (((14*I)/3)*Pi)/s + (7*Pi^2)/(3*s) + 
     (((14*I)/9)*Pi^3)/s + (64*Pi^2*Log[2])/s^4 + (64*Pi^2*Log[2])/(3*s^3) + 
     (8*Pi^2*Log[2])/s^2 + (4*Pi^2*Log[2])/s - ((4*I)/3)*Pi^3*Log[s] + 
     (633409*Log[s])/(864*s^4) + (((67643*I)/72)*Pi*Log[s])/s^4 - 
     (2143*Pi^2*Log[s])/(12*s^4) + (13303*Log[s])/(81*s^3) + 
     (((2554*I)/9)*Pi*Log[s])/s^3 - (562*Pi^2*Log[s])/(9*s^3) + 
     (233*Log[s])/(12*s^2) + (((505*I)/6)*Pi*Log[s])/s^2 - 
     (151*Pi^2*Log[s])/(6*s^2) - (26*Log[s])/(3*s) + ((10*I)*Pi*Log[s])/s - 
     (43*Pi^2*Log[s])/(3*s) + (37*Pi^2*Log[s]^2)/12 - 
     (37573*Log[s]^2)/(72*s^4) - (((2107*I)/6)*Pi*Log[s]^2)/s^4 - 
     (159*Log[s]^2)/s^3 - (((1076*I)/9)*Pi*Log[s]^2)/s^3 - 
     (287*Log[s]^2)/(6*s^2) - (((139*I)/3)*Pi*Log[s]^2)/s^2 - 
     (6*Log[s]^2)/s - (((74*I)/3)*Pi*Log[s]^2)/s + (3*I)*Pi*Log[s]^3 + 
     (4529*Log[s]^3)/(36*s^4) + (1166*Log[s]^3)/(27*s^3) + 
     (305*Log[s]^3)/(18*s^2) + (83*Log[s]^3)/(9*s) - (7*Log[s]^4)/8 - 
     I*Pi*Zeta[3] - (2575*Zeta[3])/(6*s^4) - (1220*Zeta[3])/(9*s^3) - 
     (139*Zeta[3])/(3*s^2) - (56*Zeta[3])/(3*s) + Log[s]*Zeta[3], 
    ((-137*I)/360)*Pi^5 + 473510585/(124416*s^4) - (((266137*I)/384)*Pi)/
      s^4 + (1347445*Pi^2)/(1296*s^4) + (((90257*I)/288)*Pi^3)/s^4 - 
     (106873*Pi^4)/(2160*s^4) + 74579/(81*s^3) + (((3895*I)/81)*Pi)/s^3 + 
     (229835*Pi^2)/(972*s^3) + (((2701*I)/27)*Pi^3)/s^3 - 
     (13631*Pi^4)/(810*s^3) + 7609/(48*s^2) + (((605*I)/8)*Pi)/s^2 + 
     (539*Pi^2)/(18*s^2) + (((763*I)/24)*Pi^3)/s^2 - (7033*Pi^4)/(1080*s^2) + 
     6/s - ((2*I)*Pi)/s - (94*Pi^2)/(9*s) + (((29*I)/6)*Pi^3)/s - 
     (1867*Pi^4)/(540*s) + (5360*Pi^2*Log[2])/(9*s^4) + 
     (512*Pi^2*Log[2])/(3*s^3) + (148*Pi^2*Log[2])/(3*s^2) + 
     (12*Pi^2*Log[2])/s - (128*Pi^2*Log[2]^2)/s^4 - 
     (128*Pi^2*Log[2]^2)/(3*s^3) - (16*Pi^2*Log[2]^2)/s^2 - 
     (8*Pi^2*Log[2]^2)/s - (64*Log[2]^4)/s^4 - (64*Log[2]^4)/(3*s^3) - 
     (8*Log[2]^4)/s^2 - (4*Log[2]^4)/s + (641*Pi^4*Log[s])/360 + 
     (94345*Log[s])/(3456*s^4) + (((3264101*I)/864)*Pi*Log[s])/s^4 - 
     (1570849*Pi^2*Log[s])/(864*s^4) - (((20663*I)/72)*Pi^3*Log[s])/s^4 - 
     (137639*Log[s])/(486*s^3) + (((65108*I)/81)*Pi*Log[s])/s^3 - 
     (4817*Pi^2*Log[s])/(9*s^3) - (((2641*I)/27)*Pi^3*Log[s])/s^3 - 
     (1253*Log[s])/(8*s^2) + (((1069*I)/12)*Pi*Log[s])/s^2 - 
     (11099*Pi^2*Log[s])/(72*s^2) - (((1367*I)/36)*Pi^3*Log[s])/s^2 - 
     (46*Log[s])/(3*s) - (((106*I)/3)*Pi*Log[s])/s - (41*Pi^2*Log[s])/(2*s) - 
     (((365*I)/18)*Pi^3*Log[s])/s - (64*Pi^2*Log[2]*Log[s])/s^4 - 
     (64*Pi^2*Log[2]*Log[s])/(3*s^3) - (8*Pi^2*Log[2]*Log[s])/s^2 - 
     (4*Pi^2*Log[2]*Log[s])/s + ((95*I)/24)*Pi^3*Log[s]^2 - 
     (649585*Log[s]^2)/(288*s^4) - (((426599*I)/144)*Pi*Log[s]^2)/s^4 + 
     (88345*Pi^2*Log[s]^2)/(144*s^4) - (26137*Log[s]^2)/(54*s^3) - 
     (((7664*I)/9)*Pi*Log[s]^2)/s^3 + (11135*Pi^2*Log[s]^2)/(54*s^3) - 
     (217*Log[s]^2)/(4*s^2) - (((2845*I)/12)*Pi*Log[s]^2)/s^2 + 
     (5641*Pi^2*Log[s]^2)/(72*s^2) + (22*Log[s]^2)/s - 
     ((29*I)*Pi*Log[s]^2)/s + (1447*Pi^2*Log[s]^2)/(36*s) - 
     (337*Pi^2*Log[s]^3)/72 + (501745*Log[s]^3)/(432*s^4) + 
     (((7273*I)/12)*Pi*Log[s]^3)/s^4 + (9095*Log[s]^3)/(27*s^3) + 
     (((1822*I)/9)*Pi*Log[s]^3)/s^3 + (3419*Log[s]^3)/(36*s^2) + 
     (((457*I)/6)*Pi*Log[s]^3)/s^2 + (35*Log[s]^3)/(3*s) + 
     (((115*I)/3)*Pi*Log[s]^3)/s - ((25*I)/8)*Pi*Log[s]^4 - 
     (6587*Log[s]^4)/(36*s^4) - (1658*Log[s]^4)/(27*s^3) - 
     (419*Log[s]^4)/(18*s^2) - (107*Log[s]^4)/(9*s) + (4*Log[s]^5)/5 - 
     (1536*PolyLog[4, 1/2])/s^4 - (512*PolyLog[4, 1/2])/s^3 - 
     (192*PolyLog[4, 1/2])/s^2 - (96*PolyLog[4, 1/2])/s - 
     (134231*Zeta[3])/(72*s^4) + ((263*I)*Pi*Zeta[3])/s^4 - 
     (4004*Zeta[3])/(9*s^3) + (((328*I)/3)*Pi*Zeta[3])/s^3 - 
     (553*Zeta[3])/(6*s^2) + ((54*I)*Pi*Zeta[3])/s^2 - (20*Zeta[3])/s + 
     ((40*I)*Pi*Zeta[3])/s - (18*I)*Pi*Log[s]*Zeta[3] + 
     (997*Log[s]*Zeta[3])/(6*s^4) + (236*Log[s]*Zeta[3])/(9*s^3) - 
     (23*Log[s]*Zeta[3])/(3*s^2) - (64*Log[s]*Zeta[3])/(3*s) + 
     (17*Log[s]^2*Zeta[3])/2 + 4*Zeta[5]}, 3, 6, 1], 
 cut20`J12[s] -> SeriesData[\[Epsilon], 0, 
   {-835/(96*s^4) - (((937*I)/24)*Pi)/s^4 + (64*Pi^2)/(3*s^4) - 38/(27*s^3) - 
     (((88*I)/9)*Pi)/s^3 + (64*Pi^2)/(9*s^3) - 1/(4*s^2) - 
     (((3*I)/2)*Pi)/s^2 + (8*Pi^2)/(3*s^2) - 2/s + ((2*I)*Pi)/s + 
     (4*Pi^2)/(3*s) - (Pi^2*Log[s])/3 + (937*Log[s])/(24*s^4) + 
     ((64*I)*Pi*Log[s])/s^4 + (88*Log[s])/(9*s^3) + 
     (((64*I)/3)*Pi*Log[s])/s^3 + (3*Log[s])/(2*s^2) + 
     ((8*I)*Pi*Log[s])/s^2 - (2*Log[s])/s + ((4*I)*Pi*Log[s])/s - 
     (I/2)*Pi*Log[s]^2 - (32*Log[s]^2)/s^4 - (32*Log[s]^2)/(3*s^3) - 
     (4*Log[s]^2)/s^2 - (2*Log[s]^2)/s + Log[s]^3/6 - 2*Zeta[3], 
    (-7*Pi^4)/36 + 21719/(576*s^4) - (((63367*I)/864)*Pi)/s^4 + 
     (3745*Pi^2)/(18*s^4) + (((320*I)/9)*Pi^3)/s^4 + 2479/(243*s^3) + 
     (((470*I)/81)*Pi)/s^3 + (1490*Pi^2)/(27*s^3) + (((320*I)/27)*Pi^3)/s^3 - 
     1/(4*s^2) + (((145*I)/12)*Pi)/s^2 + (38*Pi^2)/(3*s^2) + 
     (((40*I)/9)*Pi^3)/s^2 + 4/(3*s) + (((2*I)/3)*Pi)/s - (4*Pi^2)/(3*s) + 
     (((20*I)/9)*Pi^3)/s - ((2*I)/3)*Pi^3*Log[s] + (35441*Log[s])/(432*s^4) + 
     (((22315*I)/36)*Pi*Log[s])/s^4 - (349*Pi^2*Log[s])/(2*s^4) - 
     (356*Log[s])/(81*s^3) + (((1478*I)/9)*Pi*Log[s])/s^3 - 
     (172*Pi^2*Log[s])/(3*s^3) - (71*Log[s])/(6*s^2) + 
     (((113*I)/3)*Pi*Log[s])/s^2 - (21*Pi^2*Log[s])/s^2 + (4*Log[s])/(3*s) - 
     ((4*I)*Pi*Log[s])/s - (10*Pi^2*Log[s])/s + (7*Pi^2*Log[s]^2)/6 - 
     (47441*Log[s]^2)/(144*s^4) - (((2885*I)/12)*Pi*Log[s]^2)/s^4 - 
     (87*Log[s]^2)/s^3 - (((710*I)/9)*Pi*Log[s]^2)/s^3 - 
     (235*Log[s]^2)/(12*s^2) - (((173*I)/6)*Pi*Log[s]^2)/s^2 + 
     (3*Log[s]^2)/s - (((41*I)/3)*Pi*Log[s]^2)/s + I*Pi*Log[s]^3 + 
     (3269*Log[s]^3)/(36*s^4) + (806*Log[s]^3)/(27*s^3) + 
     (197*Log[s]^3)/(18*s^2) + (47*Log[s]^3)/(9*s) - (7*Log[s]^4)/24 - 
     (4*I)*Pi*Zeta[3] - (896*Zeta[3])/(3*s^4) - (896*Zeta[3])/(9*s^3) - 
     (112*Zeta[3])/(3*s^2) - (56*Zeta[3])/(3*s) + 6*Log[s]*Zeta[3], 
    ((-4*I)/15)*Pi^5 + 35428021/(62208*s^4) + (((691979*I)/3456)*Pi)/s^4 + 
     (4524419*Pi^2)/(10368*s^4) + (((91645*I)/288)*Pi^3)/s^4 - 
     (69539*Pi^4)/(1080*s^4) + 39983/(324*s^3) + (((7202*I)/81)*Pi)/s^3 + 
     (29389*Pi^2)/(486*s^3) + (((2288*I)/27)*Pi^3)/s^3 - 
     (8533*Pi^4)/(405*s^3) + 485/(24*s^2) + (((145*I)/8)*Pi)/s^2 - 
     (917*Pi^2)/(144*s^2) + (((479*I)/24)*Pi^3)/s^2 - (4139*Pi^4)/(540*s^2) - 
     12/s + ((2*I)*Pi)/s - (5*Pi^2)/(18*s) - (((5*I)/6)*Pi^3)/s - 
     (971*Pi^4)/(270*s) + (704*Pi^2*Log[2])/(9*s^4) + 
     (64*Pi^2*Log[2])/(3*s^3) + (16*Pi^2*Log[2])/(3*s^2) + Pi^4*Log[s] - 
     (822293*Log[s])/(3456*s^4) + (((536011*I)/432)*Pi*Log[s])/s^4 - 
     (1138531*Pi^2*Log[s])/(864*s^4) - (((4307*I)/18)*Pi^3*Log[s])/s^4 - 
     (24085*Log[s])/(243*s^3) + (((13184*I)/81)*Pi*Log[s])/s^3 - 
     (9466*Pi^2*Log[s])/(27*s^3) - (((2116*I)/27)*Pi^3*Log[s])/s^3 - 
     (143*Log[s])/(8*s^2) - (((157*I)/6)*Pi*Log[s])/s^2 - 
     (6017*Pi^2*Log[s])/(72*s^2) - (((257*I)/9)*Pi^3*Log[s])/s^2 - 
     (10*Log[s])/(3*s) - (((28*I)/3)*Pi*Log[s])/s + (Pi^2*Log[s])/(6*s) - 
     (((121*I)/9)*Pi^3*Log[s])/s + ((41*I)/24)*Pi^3*Log[s]^2 - 
     (47621*Log[s]^2)/(72*s^4) - (((16088*I)/9)*Pi*Log[s]^2)/s^4 + 
     (3787*Pi^2*Log[s]^2)/(9*s^4) - (2138*Log[s]^2)/(27*s^3) - 
     (((1426*I)/3)*Pi*Log[s]^2)/s^3 + (3712*Pi^2*Log[s]^2)/(27*s^3) + 
     (19*Log[s]^2)/s^2 - (((340*I)/3)*Pi*Log[s]^2)/s^2 + 
     (449*Pi^2*Log[s]^2)/(9*s^2) + (4*Log[s]^2)/s + 
     (419*Pi^2*Log[s]^2)/(18*s) - (125*Pi^2*Log[s]^3)/72 + 
     (304849*Log[s]^3)/(432*s^4) + (((727*I)/2)*Pi*Log[s]^3)/s^4 + 
     (1687*Log[s]^3)/(9*s^3) + (((356*I)/3)*Pi*Log[s]^3)/s^3 + 
     (1595*Log[s]^3)/(36*s^2) + ((43*I)*Pi*Log[s]^3)/s^2 - Log[s]^3/s + 
     ((20*I)*Pi*Log[s]^3)/s - ((25*I)/24)*Pi*Log[s]^4 - 
     (16355*Log[s]^4)/(144*s^4) - (2005*Log[s]^4)/(54*s^3) - 
     (971*Log[s]^4)/(72*s^2) - (227*Log[s]^4)/(36*s) + (4*Log[s]^5)/15 + 
     (11*Pi^2*Zeta[3])/3 - (47071*Zeta[3])/(36*s^4) - 
     ((221*I)*Pi*Zeta[3])/s^4 - (3196*Zeta[3])/(9*s^3) - 
     ((72*I)*Pi*Zeta[3])/s^3 - (269*Zeta[3])/(3*s^2) - 
     ((26*I)*Pi*Zeta[3])/s^2 - (4*Zeta[3])/s - ((12*I)*Pi*Zeta[3])/s + 
     (4*I)*Pi*Log[s]*Zeta[3] + (1559*Log[s]*Zeta[3])/(3*s^4) + 
     (1544*Log[s]*Zeta[3])/(9*s^3) + (190*Log[s]*Zeta[3])/(3*s^2) + 
     (92*Log[s]*Zeta[3])/(3*s) - 5*Log[s]^2*Zeta[3] - (33*Zeta[5])/2}, 3, 6, 
   1], cut20`J13[s] -> SeriesData[\[Epsilon], 0, 
   {(17*Pi^4)/180 + 2947/(192*s^4) - (((5807*I)/144)*Pi)/s^4 + 
     (607*Pi^2)/(24*s^4) - (((35*I)/12)*Pi^3)/s^4 + 482/(81*s^3) - 
     (((113*I)/27)*Pi)/s^3 + (223*Pi^2)/(27*s^3) - (((10*I)/9)*Pi^3)/s^3 + 
     1/(4*s^2) + (((9*I)/2)*Pi)/s^2 + (5*Pi^2)/(2*s^2) - ((I/2)*Pi^3)/s^2 - 
     4/s + ((4*I)*Pi)/s - (2*Pi^2)/(3*s) - ((I/3)*Pi^3)/s + 
     (I/6)*Pi^3*Log[s] + (5807*Log[s])/(144*s^4) + (((3785*I)/24)*Pi*Log[s])/
      s^4 - (105*Pi^2*Log[s])/(4*s^4) + (113*Log[s])/(27*s^3) + 
     (((470*I)/9)*Pi*Log[s])/s^3 - (10*Pi^2*Log[s])/s^3 - 
     (9*Log[s])/(2*s^2) + (((35*I)/2)*Pi*Log[s])/s^2 - 
     (9*Pi^2*Log[s])/(2*s^2) - (4*Log[s])/s + ((2*I)*Pi*Log[s])/s - 
     (3*Pi^2*Log[s])/s + (7*Pi^2*Log[s]^2)/12 - (3785*Log[s]^2)/(48*s^4) - 
     (((175*I)/4)*Pi*Log[s]^2)/s^4 - (235*Log[s]^2)/(9*s^3) - 
     (((50*I)/3)*Pi*Log[s]^2)/s^3 - (35*Log[s]^2)/(4*s^2) - 
     (((15*I)/2)*Pi*Log[s]^2)/s^2 - Log[s]^2/s - ((5*I)*Pi*Log[s]^2)/s + 
     ((2*I)/3)*Pi*Log[s]^3 + (175*Log[s]^3)/(12*s^4) + 
     (50*Log[s]^3)/(9*s^3) + (5*Log[s]^3)/(2*s^2) + (5*Log[s]^3)/(3*s) - 
     Log[s]^4/6 - (4*I)*Pi*Zeta[3] - (70*Zeta[3])/s^4 - 
     (80*Zeta[3])/(3*s^3) - (12*Zeta[3])/s^2 - (8*Zeta[3])/s + 
     4*Log[s]*Zeta[3], ((13*I)/90)*Pi^5 + 22006463/(41472*s^4) - 
     (((1013*I)/16)*Pi)/s^4 + (66145*Pi^2)/(432*s^4) + 
     (((2945*I)/48)*Pi^3)/s^4 - (707*Pi^4)/(72*s^4) + 79187/(486*s^3) + 
     (((2299*I)/162)*Pi)/s^3 + (1453*Pi^2)/(54*s^3) + 
     (((550*I)/27)*Pi^3)/s^3 - (101*Pi^4)/(27*s^3) + 847/(16*s^2) + 
     ((3*I)*Pi)/s^2 - (29*Pi^2)/(6*s^2) + (((27*I)/4)*Pi^3)/s^2 - 
     (101*Pi^4)/(60*s^2) + 34/s - ((16*I)*Pi)/s - (4*Pi^2)/s + 
     ((I/3)*Pi^3)/s - (101*Pi^4)/(90*s) + (176*Pi^2*Log[2])/(3*s^4) + 
     (184*Pi^2*Log[2])/(9*s^3) + (8*Pi^2*Log[2])/s^2 + (4*Pi^2*Log[2])/s + 
     (37*Pi^4*Log[s])/60 + (9209*Log[s])/(192*s^4) + 
     (((198827*I)/288)*Pi*Log[s])/s^4 - (61943*Pi^2*Log[s])/(144*s^4) - 
     (((140*I)/3)*Pi^3*Log[s])/s^4 - (3263*Log[s])/(162*s^3) + 
     (((3659*I)/27)*Pi*Log[s])/s^3 - (3797*Pi^2*Log[s])/(27*s^3) - 
     (((160*I)/9)*Pi^3*Log[s])/s^3 - (13*Log[s])/(4*s^2) - 
     (((29*I)/4)*Pi*Log[s])/s^2 - (557*Pi^2*Log[s])/(12*s^2) - 
     ((8*I)*Pi^3*Log[s])/s^2 + (20*Log[s])/s - ((22*I)*Pi*Log[s])/s - 
     (17*Pi^2*Log[s])/(3*s) - (((16*I)/3)*Pi^3*Log[s])/s + 
     ((5*I)/4)*Pi^3*Log[s]^2 - (70147*Log[s]^2)/(192*s^4) - 
     (((32303*I)/48)*Pi*Log[s]^2)/s^4 + (2275*Pi^2*Log[s]^2)/(24*s^4) - 
     (1886*Log[s]^2)/(27*s^3) - (((1982*I)/9)*Pi*Log[s]^2)/s^3 + 
     (325*Pi^2*Log[s]^2)/(9*s^3) + (47*Log[s]^2)/(8*s^2) - 
     (((293*I)/4)*Pi*Log[s]^2)/s^2 + (65*Pi^2*Log[s]^2)/(4*s^2) + 
     (13*Log[s]^2)/s - ((11*I)*Pi*Log[s]^2)/s + (65*Pi^2*Log[s]^2)/(6*s) - 
     (23*Pi^2*Log[s]^3)/18 + (4511*Log[s]^3)/(18*s^4) + 
     (((175*I)/2)*Pi*Log[s]^3)/s^4 + (739*Log[s]^3)/(9*s^3) + 
     (((100*I)/3)*Pi*Log[s]^3)/s^3 + (82*Log[s]^3)/(3*s^2) + 
     ((15*I)*Pi*Log[s]^3)/s^2 + (4*Log[s]^3)/s + ((10*I)*Pi*Log[s]^3)/s - 
     ((5*I)/6)*Pi*Log[s]^4 - (1225*Log[s]^4)/(48*s^4) - 
     (175*Log[s]^4)/(18*s^3) - (35*Log[s]^4)/(8*s^2) - (35*Log[s]^4)/(12*s) + 
     Log[s]^5/5 + (23*Pi^2*Zeta[3])/4 - (4919*Zeta[3])/(6*s^4) - 
     (((315*I)/2)*Pi*Zeta[3])/s^4 - (2438*Zeta[3])/(9*s^3) - 
     ((60*I)*Pi*Zeta[3])/s^3 - (94*Zeta[3])/s^2 - ((27*I)*Pi*Zeta[3])/s^2 - 
     (26*Zeta[3])/s - ((18*I)*Pi*Zeta[3])/s + (7*I)*Pi*Log[s]*Zeta[3] + 
     (455*Log[s]*Zeta[3])/(2*s^4) + (260*Log[s]*Zeta[3])/(3*s^3) + 
     (39*Log[s]*Zeta[3])/s^2 + (26*Log[s]*Zeta[3])/s - 
     (11*Log[s]^2*Zeta[3])/2 - (15*Zeta[5])/4}, 4, 6, 1], 
 cut20`J14[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/3)*Pi^3 + 961/(144*s^4) - (((1303*I)/24)*Pi)/s^4 - (31*Pi^2)/s^4 + 
     157/(27*s^3) - (((164*I)/9)*Pi)/s^3 - (88*Pi^2)/(9*s^3) + 9/(2*s^2) - 
     (((13*I)/2)*Pi)/s^2 - (10*Pi^2)/(3*s^2) + 4/s - ((2*I)*Pi)/s - 
     (4*Pi^2)/(3*s) + (1303*Log[s])/(24*s^4) + (((35*I)/2)*Pi*Log[s])/s^4 + 
     (164*Log[s])/(9*s^3) + (((20*I)/3)*Pi*Log[s])/s^3 + 
     (13*Log[s])/(2*s^2) + ((3*I)*Pi*Log[s])/s^2 + (2*Log[s])/s + 
     ((2*I)*Pi*Log[s])/s - (I/2)*Pi*Log[s]^2 - (35*Log[s]^2)/(4*s^4) - 
     (10*Log[s]^2)/(3*s^3) - (3*Log[s]^2)/(2*s^2) - Log[s]^2/s + Log[s]^3/6 + 
     Zeta[3], (83*Pi^4)/120 + 71899/(144*s^4) - (((406543*I)/864)*Pi)/s^4 - 
     (18865*Pi^2)/(144*s^4) - (((1175*I)/18)*Pi^3)/s^4 + 85169/(486*s^3) - 
     (((9940*I)/81)*Pi)/s^3 - (794*Pi^2)/(27*s^3) - (((580*I)/27)*Pi^3)/s^3 + 
     63/s^2 - (((311*I)/12)*Pi)/s^2 - (17*Pi^2)/(4*s^2) - 
     (((71*I)/9)*Pi^3)/s^2 + 28/(3*s) + (((14*I)/3)*Pi)/s + (7*Pi^2)/(3*s) - 
     (((34*I)/9)*Pi^3)/s + (64*Pi^2*Log[2])/s^4 + (64*Pi^2*Log[2])/(3*s^3) + 
     (8*Pi^2*Log[2])/s^2 + (4*Pi^2*Log[2])/s + ((5*I)/6)*Pi^3*Log[s] + 
     (400777*Log[s])/(864*s^4) + (((27329*I)/72)*Pi*Log[s])/s^4 + 
     (27*Pi^2*Log[s])/(2*s^4) + (9469*Log[s])/(81*s^3) + 
     (((1078*I)/9)*Pi*Log[s])/s^3 + (28*Pi^2*Log[s])/(9*s^3) + 
     (257*Log[s])/(12*s^2) + (((235*I)/6)*Pi*Log[s])/s^2 + 
     (Pi^2*Log[s])/(3*s^2) - (26*Log[s])/(3*s) + ((10*I)*Pi*Log[s])/s - 
     (2*Pi^2*Log[s])/(3*s) + (11*Pi^2*Log[s]^2)/12 - 
     (15619*Log[s]^2)/(72*s^4) - (((425*I)/3)*Pi*Log[s]^2)/s^4 - 
     (69*Log[s]^2)/s^3 - (((440*I)/9)*Pi*Log[s]^2)/s^3 - 
     (137*Log[s]^2)/(6*s^2) - (((58*I)/3)*Pi*Log[s]^2)/s^2 - (6*Log[s]^2)/s - 
     (((32*I)/3)*Pi*Log[s]^2)/s + ((5*I)/3)*Pi*Log[s]^3 + 
     (1805*Log[s]^3)/(36*s^4) + (470*Log[s]^3)/(27*s^3) + 
     (125*Log[s]^3)/(18*s^2) + (35*Log[s]^3)/(9*s) - (11*Log[s]^4)/24 - 
     (2*I)*Pi*Zeta[3] - (869*Zeta[3])/(3*s^4) - (824*Zeta[3])/(9*s^3) - 
     (94*Zeta[3])/(3*s^2) - (38*Zeta[3])/(3*s) + Log[s]*Zeta[3], 
    ((41*I)/60)*Pi^5 + 356362253/(124416*s^4) - (((2960819*I)/3456)*Pi)/s^4 + 
     (607313*Pi^2)/(2592*s^4) - (((79925*I)/288)*Pi^3)/s^4 + 
     (62351*Pi^4)/(540*s^4) + 122513/(162*s^3) - (((8170*I)/81)*Pi)/s^3 + 
     (100397*Pi^2)/(972*s^3) - (((1853*I)/27)*Pi^3)/s^3 + 
     (15434*Pi^4)/(405*s^3) + 7789/(48*s^2) + (((231*I)/8)*Pi)/s^2 + 
     (1429*Pi^2)/(36*s^2) - (((311*I)/24)*Pi^3)/s^2 + (3797*Pi^4)/(270*s^2) + 
     30/s + ((2*I)*Pi)/s + (14*Pi^2)/(9*s) + (((29*I)/6)*Pi^3)/s + 
     (1837*Pi^4)/(270*s) + (5360*Pi^2*Log[2])/(9*s^4) + 
     (512*Pi^2*Log[2])/(3*s^3) + (148*Pi^2*Log[2])/(3*s^2) + 
     (12*Pi^2*Log[2])/s - (128*Pi^2*Log[2]^2)/s^4 - 
     (128*Pi^2*Log[2]^2)/(3*s^3) - (16*Pi^2*Log[2]^2)/s^2 - 
     (8*Pi^2*Log[2]^2)/s - (64*Log[2]^4)/s^4 - (64*Log[2]^4)/(3*s^3) - 
     (8*Log[2]^4)/s^2 - (4*Log[2]^4)/s - (91*Pi^4*Log[s])/120 + 
     (1235243*Log[s])/(3456*s^4) + (((1643669*I)/864)*Pi*Log[s])/s^4 - 
     (127675*Pi^2*Log[s])/(864*s^4) + (((9499*I)/72)*Pi^3*Log[s])/s^4 - 
     (36149*Log[s])/(486*s^3) + (((38612*I)/81)*Pi*Log[s])/s^3 - 
     (173*Pi^2*Log[s])/(3*s^3) + (((1133*I)/27)*Pi^3*Log[s])/s^3 - 
     (735*Log[s])/(8*s^2) + (((1165*I)/12)*Pi*Log[s])/s^2 - 
     (1769*Pi^2*Log[s])/(72*s^2) + (((523*I)/36)*Pi^3*Log[s])/s^2 - 
     (34*Log[s])/(3*s) - (((34*I)/3)*Pi*Log[s])/s - (25*Pi^2*Log[s])/(2*s) + 
     (((109*I)/18)*Pi^3*Log[s])/s - (64*Pi^2*Log[2]*Log[s])/s^4 - 
     (64*Pi^2*Log[2]*Log[s])/(3*s^3) - (8*Pi^2*Log[2]*Log[s])/s^2 - 
     (4*Pi^2*Log[2]*Log[s])/s + ((5*I)/8)*Pi^3*Log[s]^2 - 
     (340741*Log[s]^2)/(288*s^4) - (((170909*I)/144)*Pi*Log[s]^2)/s^4 + 
     (24241*Pi^2*Log[s]^2)/(144*s^4) - (16027*Log[s]^2)/(54*s^3) - 
     (((3098*I)/9)*Pi*Log[s]^2)/s^3 + (3047*Pi^2*Log[s]^2)/(54*s^3) - 
     (237*Log[s]^2)/(4*s^2) - (((1183*I)/12)*Pi*Log[s]^2)/s^2 + 
     (1537*Pi^2*Log[s]^2)/(72*s^2) + (10*Log[s]^2)/s - 
     ((17*I)*Pi*Log[s]^2)/s + (391*Pi^2*Log[s]^2)/(36*s) - 
     (47*Pi^2*Log[s]^3)/24 + (202147*Log[s]^3)/(432*s^4) + 
     (((3991*I)/12)*Pi*Log[s]^3)/s^4 + (3719*Log[s]^3)/(27*s^3) + 
     (((994*I)/9)*Pi*Log[s]^3)/s^3 + (1457*Log[s]^3)/(36*s^2) + 
     (((247*I)/6)*Pi*Log[s]^3)/s^2 + (23*Log[s]^3)/(3*s) + 
     (((61*I)/3)*Pi*Log[s]^3)/s - ((15*I)/8)*Pi*Log[s]^4 - 
     (6889*Log[s]^4)/(72*s^4) - (863*Log[s]^4)/(27*s^3) - 
     (433*Log[s]^4)/(36*s^2) - (109*Log[s]^4)/(18*s) + (7*Log[s]^5)/15 - 
     (1536*PolyLog[4, 1/2])/s^4 - (512*PolyLog[4, 1/2])/s^3 - 
     (192*PolyLog[4, 1/2])/s^2 - (96*PolyLog[4, 1/2])/s + 
     (145*Pi^2*Zeta[3])/12 - (145373*Zeta[3])/(72*s^4) - 
     ((244*I)*Pi*Zeta[3])/s^4 - (4724*Zeta[3])/(9*s^3) - 
     (((224*I)/3)*Pi*Zeta[3])/s^3 - (763*Zeta[3])/(6*s^2) - 
     ((24*I)*Pi*Zeta[3])/s^2 - (20*Zeta[3])/s - ((8*I)*Pi*Zeta[3])/s + 
     (3*I)*Pi*Log[s]*Zeta[3] + (1601*Log[s]*Zeta[3])/(3*s^4) + 
     (1496*Log[s]*Zeta[3])/(9*s^3) + (166*Log[s]*Zeta[3])/(3*s^2) + 
     (62*Log[s]*Zeta[3])/(3*s) - 2*Log[s]^2*Zeta[3] + 17*Zeta[5]}, 3, 6, 1], 
 cut20`J15[s] -> SeriesData[\[Epsilon], 0, 
   {(-19*Pi^4)/120 - 24515/(576*s^4) + (((4225*I)/64)*Pi)/s^4 - 
     (799*Pi^2)/(144*s^4) + (((35*I)/6)*Pi^3)/s^4 - 71/(4*s^3) + 
     (((131*I)/9)*Pi)/s^3 - (17*Pi^2)/(9*s^3) + (((20*I)/9)*Pi^3)/s^3 - 
     27/(4*s^2) + ((I/8)*Pi)/s^2 - (5*Pi^2)/(12*s^2) + (I*Pi^3)/s^2 - 
     ((3*I)*Pi)/s + Pi^2/s + (((2*I)/3)*Pi^3)/s - (I/3)*Pi^3*Log[s] - 
     (4225*Log[s])/(64*s^4) - (((6905*I)/48)*Pi*Log[s])/s^4 + 
     (70*Pi^2*Log[s])/(3*s^4) - (131*Log[s])/(9*s^3) - 
     (((145*I)/3)*Pi*Log[s])/s^3 + (80*Pi^2*Log[s])/(9*s^3) - 
     Log[s]/(8*s^2) - (((67*I)/4)*Pi*Log[s])/s^2 + (4*Pi^2*Log[s])/s^2 + 
     (3*Log[s])/s - ((3*I)*Pi*Log[s])/s + (8*Pi^2*Log[s])/(3*s) - 
     (2*Pi^2*Log[s]^2)/3 + (6905*Log[s]^2)/(96*s^4) + 
     (((175*I)/4)*Pi*Log[s]^2)/s^4 + (145*Log[s]^2)/(6*s^3) + 
     (((50*I)/3)*Pi*Log[s]^2)/s^3 + (67*Log[s]^2)/(8*s^2) + 
     (((15*I)/2)*Pi*Log[s]^2)/s^2 + (3*Log[s]^2)/(2*s) + 
     ((5*I)*Pi*Log[s]^2)/s - ((5*I)/6)*Pi*Log[s]^3 - 
     (175*Log[s]^3)/(12*s^4) - (50*Log[s]^3)/(9*s^3) - (5*Log[s]^3)/(2*s^2) - 
     (5*Log[s]^3)/(3*s) + (5*Log[s]^4)/24 + ((5*I)/2)*Pi*Zeta[3] + 
     (175*Zeta[3])/(4*s^4) + (50*Zeta[3])/(3*s^3) + (15*Zeta[3])/(2*s^2) + 
     (5*Zeta[3])/s - (5*Log[s]*Zeta[3])/2, ((-25*I)/72)*Pi^5 - 
     10187453/(13824*s^4) + (((620077*I)/3456)*Pi)/s^4 - (118*Pi^2)/s^4 - 
     (((1091*I)/48)*Pi^3)/s^4 + (595*Pi^4)/(288*s^4) - 76513/(324*s^3) + 
     (((443*I)/27)*Pi)/s^3 - (895*Pi^2)/(36*s^3) - (((217*I)/27)*Pi^3)/s^3 + 
     (85*Pi^4)/(108*s^3) - 1239/(16*s^2) - (((9*I)/8)*Pi)/s^2 + 
     Pi^2/(6*s^2) - (((35*I)/12)*Pi^3)/s^2 + (17*Pi^4)/(48*s^2) - 30/s + 
     ((6*I)*Pi)/s - ((I/3)*Pi^3)/s + (17*Pi^4)/(72*s) - 
     (88*Pi^2*Log[2])/s^4 - (92*Pi^2*Log[2])/(3*s^3) - (12*Pi^2*Log[2])/s^2 - 
     (6*Pi^2*Log[2])/s - (79*Pi^4*Log[s])/180 - (472987*Log[s])/(3456*s^4) - 
     (((35041*I)/48)*Pi*Log[s])/s^4 + (51979*Pi^2*Log[s])/(144*s^4) + 
     (((805*I)/24)*Pi^3*Log[s])/s^4 + (145*Log[s])/(108*s^3) - 
     (((8747*I)/54)*Pi*Log[s])/s^3 + (1067*Pi^2*Log[s])/(9*s^3) + 
     (((115*I)/9)*Pi^3*Log[s])/s^3 + (63*Log[s])/(8*s^2) - 
     (((19*I)/2)*Pi*Log[s])/s^2 + (473*Pi^2*Log[s])/(12*s^2) + 
     (((23*I)/4)*Pi^3*Log[s])/s^2 - (6*Log[s])/s + ((14*I)*Pi*Log[s])/s + 
     (5*Pi^2*Log[s])/s + (((23*I)/6)*Pi^3*Log[s])/s - 
     ((5*I)/4)*Pi^3*Log[s]^2 + (152839*Log[s]^2)/(384*s^4) + 
     (((61717*I)/96)*Pi*Log[s]^2)/s^4 - (4445*Pi^2*Log[s]^2)/(48*s^4) + 
     (9533*Log[s]^2)/(108*s^3) + (((3803*I)/18)*Pi*Log[s]^2)/s^3 - 
     (635*Pi^2*Log[s]^2)/(18*s^3) + (77*Log[s]^2)/(16*s^2) + 
     (((567*I)/8)*Pi*Log[s]^2)/s^2 - (127*Pi^2*Log[s]^2)/(8*s^2) - 
     (17*Log[s]^2)/(2*s) + (((23*I)/2)*Pi*Log[s]^2)/s - 
     (127*Pi^2*Log[s]^2)/(12*s) + (53*Pi^2*Log[s]^3)/36 - 
     (11437*Log[s]^3)/(48*s^4) - (((280*I)/3)*Pi*Log[s]^3)/s^4 - 
     (2119*Log[s]^3)/(27*s^3) - (((320*I)/9)*Pi*Log[s]^3)/s^3 - 
     (317*Log[s]^3)/(12*s^2) - ((16*I)*Pi*Log[s]^3)/s^2 - 
     (13*Log[s]^3)/(3*s) - (((32*I)/3)*Pi*Log[s]^3)/s + 
     ((25*I)/24)*Pi*Log[s]^4 + (1295*Log[s]^4)/(48*s^4) + 
     (185*Log[s]^4)/(18*s^3) + (37*Log[s]^4)/(8*s^2) + (37*Log[s]^4)/(12*s) - 
     Log[s]^5/4 - (157*Pi^2*Zeta[3])/24 + (9619*Zeta[3])/(12*s^4) + 
     ((140*I)*Pi*Zeta[3])/s^4 + (2374*Zeta[3])/(9*s^3) + 
     (((160*I)/3)*Pi*Zeta[3])/s^3 + (91*Zeta[3])/s^2 + 
     ((24*I)*Pi*Zeta[3])/s^2 + (25*Zeta[3])/s + ((16*I)*Pi*Zeta[3])/s - 
     ((9*I)/2)*Pi*Log[s]*Zeta[3] - (735*Log[s]*Zeta[3])/(4*s^4) - 
     (70*Log[s]*Zeta[3])/s^3 - (63*Log[s]*Zeta[3])/(2*s^2) - 
     (21*Log[s]*Zeta[3])/s + (7*Log[s]^2*Zeta[3])/2 + (201*Zeta[5])/8}, 4, 6, 
   1], cut20`J16[s] -> SeriesData[\[Epsilon], 0, 
   {(-17*Pi^4)/360 + 79/(48*s^4) + (((679*I)/24)*Pi)/s^4 - 
     (1031*Pi^2)/(48*s^4) - 86/(81*s^3) + (((212*I)/27)*Pi)/s^3 - 
     (212*Pi^2)/(27*s^3) - s^(-2) + (I*Pi)/s^2 - (13*Pi^2)/(4*s^2) + 4/s - 
     ((4*I)*Pi)/s - (5*Pi^2)/(3*s) + (I/6)*Pi^3*Log[s] - 
     (679*Log[s])/(24*s^4) - (((249*I)/4)*Pi*Log[s])/s^4 + 
     (35*Pi^2*Log[s])/(2*s^4) - (212*Log[s])/(27*s^3) - 
     (((202*I)/9)*Pi*Log[s])/s^3 + (20*Pi^2*Log[s])/(3*s^3) - Log[s]/s^2 - 
     ((9*I)*Pi*Log[s])/s^2 + (3*Pi^2*Log[s])/s^2 + (4*Log[s])/s - 
     ((4*I)*Pi*Log[s])/s + (2*Pi^2*Log[s])/s - (11*Pi^2*Log[s]^2)/12 + 
     (249*Log[s]^2)/(8*s^4) + (((105*I)/4)*Pi*Log[s]^2)/s^4 + 
     (101*Log[s]^2)/(9*s^3) + ((10*I)*Pi*Log[s]^2)/s^3 + 
     (9*Log[s]^2)/(2*s^2) + (((9*I)/2)*Pi*Log[s]^2)/s^2 + (2*Log[s]^2)/s + 
     ((3*I)*Pi*Log[s]^2)/s - ((5*I)/6)*Pi*Log[s]^3 - (35*Log[s]^3)/(4*s^4) - 
     (10*Log[s]^3)/(3*s^3) - (3*Log[s]^3)/(2*s^2) - Log[s]^3/s + 
     (5*Log[s]^4)/24 + I*Pi*Zeta[3] - Log[s]*Zeta[3], 
    ((5*I)/36)*Pi^5 - 1525739/(6912*s^4) - (((8405*I)/384)*Pi)/s^4 - 
     (164173*Pi^2)/(576*s^4) - (((2879*I)/72)*Pi^3)/s^4 + 
     (1219*Pi^4)/(240*s^4) - 83531/(972*s^3) - (((5821*I)/162)*Pi)/s^3 - 
     (15229*Pi^2)/(162*s^3) - (((397*I)/27)*Pi^3)/s^3 + (71*Pi^4)/(30*s^3) - 
     217/(8*s^2) - (((279*I)/8)*Pi)/s^2 - (799*Pi^2)/(24*s^2) - 
     (((37*I)/6)*Pi^3)/s^2 + (31*Pi^4)/(24*s^2) + 4/s - ((26*I)*Pi)/s - 
     (23*Pi^2)/(3*s) - (((10*I)/3)*Pi^3)/s + (21*Pi^4)/(20*s) - 
     (517*Pi^4*Log[s])/360 + (2591*Log[s])/(128*s^4) - 
     (((79993*I)/144)*Pi*Log[s])/s^4 + (22681*Pi^2*Log[s])/(144*s^4) + 
     (((769*I)/12)*Pi^3*Log[s])/s^4 + (5993*Log[s])/(162*s^3) - 
     (((1597*I)/9)*Pi*Log[s])/s^3 + (1277*Pi^2*Log[s])/(27*s^3) + 
     (((206*I)/9)*Pi^3*Log[s])/s^3 + (287*Log[s])/(8*s^2) - 
     (((121*I)/2)*Pi*Log[s])/s^2 + (179*Pi^2*Log[s])/(12*s^2) + 
     (((19*I)/2)*Pi^3*Log[s])/s^2 + (22*Log[s])/s - ((12*I)*Pi*Log[s])/s + 
     (17*Pi^2*Log[s])/(3*s) + (((17*I)/3)*Pi^3*Log[s])/s - 
     ((29*I)/12)*Pi^3*Log[s]^2 + (84067*Log[s]^2)/(288*s^4) + 
     (((3301*I)/16)*Pi*Log[s]^2)/s^4 - (3979*Pi^2*Log[s]^2)/(24*s^4) + 
     (5003*Log[s]^2)/(54*s^3) + (((536*I)/9)*Pi*Log[s]^2)/s^3 - 
     (493*Pi^2*Log[s]^2)/(9*s^3) + (123*Log[s]^2)/(4*s^2) + 
     (((69*I)/4)*Pi*Log[s]^2)/s^2 - (81*Pi^2*Log[s]^2)/(4*s^2) + 
     (4*Log[s]^2)/s + ((5*I)*Pi*Log[s]^2)/s - (59*Pi^2*Log[s]^2)/(6*s) + 
     (37*Pi^2*Log[s]^3)/18 - (3799*Log[s]^3)/(48*s^4) - 
     (((285*I)/2)*Pi*Log[s]^3)/s^4 - (637*Log[s]^3)/(27*s^3) - 
     (((140*I)/3)*Pi*Log[s]^3)/s^3 - (29*Log[s]^3)/(4*s^2) - 
     ((17*I)*Pi*Log[s]^3)/s^2 - (7*Log[s]^3)/(3*s) - ((8*I)*Pi*Log[s]^3)/s + 
     ((9*I)/8)*Pi*Log[s]^4 + (605*Log[s]^4)/(16*s^4) + 
     (25*Log[s]^4)/(2*s^3) + (37*Log[s]^4)/(8*s^2) + (9*Log[s]^4)/(4*s) - 
     (4*Log[s]^5)/15 + (29*Pi^2*Zeta[3])/12 - (1817*Zeta[3])/(8*s^4) - 
     ((18*I)*Pi*Zeta[3])/s^4 - (236*Zeta[3])/(3*s^3) - 
     ((16*I)*Pi*Zeta[3])/s^3 - (57*Zeta[3])/(2*s^2) - 
     ((12*I)*Pi*Zeta[3])/s^2 - (6*Zeta[3])/s - ((12*I)*Pi*Zeta[3])/s + 
     (8*I)*Pi*Log[s]*Zeta[3] + (18*Log[s]*Zeta[3])/s^4 + 
     (16*Log[s]*Zeta[3])/s^3 + (12*Log[s]*Zeta[3])/s^2 + 
     (12*Log[s]*Zeta[3])/s - (7*Log[s]^2*Zeta[3])/2 + (111*Zeta[5])/4}, 4, 6, 
   1], cut20`J17[s] -> SeriesData[\[Epsilon], 0, 
   {(-2*Pi^4)/15 - 76859/(2304*s^4) + (((1247*I)/36)*Pi)/s^4 + 
     (2197*Pi^2)/(144*s^4) + (((35*I)/6)*Pi^3)/s^4 - 1489/(108*s^3) + 
     (((19*I)/2)*Pi)/s^3 + (46*Pi^2)/(9*s^3) + (((20*I)/9)*Pi^3)/s^3 - 
     99/(16*s^2) + ((2*I)*Pi)/s^2 + (23*Pi^2)/(12*s^2) + (I*Pi^3)/s^2 - 3/s + 
     Pi^2/s + (((2*I)/3)*Pi^3)/s - (I/3)*Pi^3*Log[s] - 
     (1247*Log[s])/(36*s^4) - (((2159*I)/48)*Pi*Log[s])/s^4 + 
     (35*Pi^2*Log[s])/(12*s^4) - (19*Log[s])/(2*s^3) - 
     (((136*I)/9)*Pi*Log[s])/s^3 + (10*Pi^2*Log[s])/(9*s^3) - 
     (2*Log[s])/s^2 - (((21*I)/4)*Pi*Log[s])/s^2 + (Pi^2*Log[s])/(2*s^2) - 
     (I*Pi*Log[s])/s + (Pi^2*Log[s])/(3*s) - (Pi^2*Log[s]^2)/12 + 
     (2159*Log[s]^2)/(96*s^4) + (((105*I)/8)*Pi*Log[s]^2)/s^4 + 
     (68*Log[s]^2)/(9*s^3) + ((5*I)*Pi*Log[s]^2)/s^3 + 
     (21*Log[s]^2)/(8*s^2) + (((9*I)/4)*Pi*Log[s]^2)/s^2 + Log[s]^2/(2*s) + 
     (((3*I)/2)*Pi*Log[s]^2)/s - (I/4)*Pi*Log[s]^3 - (35*Log[s]^3)/(8*s^4) - 
     (5*Log[s]^3)/(3*s^3) - (3*Log[s]^3)/(4*s^2) - Log[s]^3/(2*s) + 
     Log[s]^4/16, ((-137*I)/360)*Pi^5 - 129217/(324*s^4) + 
     (((114371*I)/864)*Pi)/s^4 + (2551*Pi^2)/(96*s^4) + 
     (((334*I)/9)*Pi^3)/s^4 - (1379*Pi^4)/(144*s^4) - 31316/(243*s^3) + 
     (((2933*I)/108)*Pi)/s^3 + (67*Pi^2)/(9*s^3) + (((326*I)/27)*Pi^3)/s^3 - 
     (197*Pi^4)/(54*s^3) - 83/(2*s^2) + (((11*I)/2)*Pi)/s^2 + 
     (9*Pi^2)/(4*s^2) + ((4*I)*Pi^3)/s^2 - (197*Pi^4)/(120*s^2) - 14/s + 
     ((6*I)*Pi)/s + (((2*I)/3)*Pi^3)/s - (197*Pi^4)/(180*s) - 
     (176*Pi^2*Log[2])/(3*s^4) - (184*Pi^2*Log[2])/(9*s^3) - 
     (8*Pi^2*Log[2])/s^2 - (4*Pi^2*Log[2])/s + (149*Pi^4*Log[s])/360 - 
     (684391*Log[s])/(6912*s^4) - (((133607*I)/576)*Pi*Log[s])/s^4 + 
     (6733*Pi^2*Log[s])/(144*s^4) - (((35*I)/3)*Pi^3*Log[s])/s^4 - 
     (361*Log[s])/(27*s^3) - (((1424*I)/27)*Pi*Log[s])/s^3 + 
     (139*Pi^2*Log[s])/(9*s^3) - (((40*I)/9)*Pi^3*Log[s])/s^3 + 
     (11*Log[s])/(16*s^2) - (((31*I)/8)*Pi*Log[s])/s^2 + 
     (21*Pi^2*Log[s])/(4*s^2) - ((2*I)*Pi^3*Log[s])/s^2 - (3*Log[s])/s + 
     ((7*I)*Pi*Log[s])/s + (Pi^2*Log[s])/s - (((4*I)/3)*Pi^3*Log[s])/s + 
     (I/6)*Pi^3*Log[s]^2 + (153559*Log[s]^2)/(1152*s^4) + 
     (((581*I)/3)*Pi*Log[s]^2)/s^4 - (245*Pi^2*Log[s]^2)/(24*s^4) + 
     (3361*Log[s]^2)/(108*s^3) + (((1153*I)/18)*Pi*Log[s]^2)/s^3 - 
     (35*Pi^2*Log[s]^2)/(9*s^3) + (47*Log[s]^2)/(16*s^2) + 
     ((22*I)*Pi*Log[s]^2)/s^2 - (7*Pi^2*Log[s]^2)/(4*s^2) - 
     (7*Log[s]^2)/(2*s) + ((5*I)*Pi*Log[s]^2)/s - (7*Pi^2*Log[s]^2)/(6*s) + 
     (Pi^2*Log[s]^3)/6 - (6917*Log[s]^3)/(96*s^4) - 
     (((70*I)/3)*Pi*Log[s]^3)/s^4 - (1289*Log[s]^3)/(54*s^3) - 
     (((80*I)/9)*Pi*Log[s]^3)/s^3 - (197*Log[s]^3)/(24*s^2) - 
     ((4*I)*Pi*Log[s]^3)/s^2 - (11*Log[s]^3)/(6*s) - 
     (((8*I)/3)*Pi*Log[s]^3)/s + ((13*I)/48)*Pi*Log[s]^4 + 
     (665*Log[s]^4)/(96*s^4) + (95*Log[s]^4)/(36*s^3) + 
     (19*Log[s]^4)/(16*s^2) + (19*Log[s]^4)/(24*s) - Log[s]^5/15 - 
     (21*Pi^2*Zeta[3])/4 + (8455*Zeta[3])/(24*s^4) + 
     (((105*I)/2)*Pi*Zeta[3])/s^4 + (1060*Zeta[3])/(9*s^3) + 
     ((20*I)*Pi*Zeta[3])/s^3 + (85*Zeta[3])/(2*s^2) + 
     ((9*I)*Pi*Zeta[3])/s^2 + (16*Zeta[3])/s + ((6*I)*Pi*Zeta[3])/s - 
     (3*I)*Pi*Log[s]*Zeta[3] - (105*Log[s]*Zeta[3])/(2*s^4) - 
     (20*Log[s]*Zeta[3])/s^3 - (9*Log[s]*Zeta[3])/s^2 - 
     (6*Log[s]*Zeta[3])/s + (3*Log[s]^2*Zeta[3])/2 + (39*Zeta[5])/4}, 4, 6, 
   1], cut20`J18[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi, ((128*I)*Pi)/s^4 + (((128*I)/3)*Pi)/s^3 + ((16*I)*Pi)/s^2 + 
     ((8*I)*Pi)/s - (2*I)*Pi*Log[s], ((-5*I)/12)*Pi^3 + 
     (((1408*I)/3)*Pi)/s^4 + ((128*I)*Pi)/s^3 + ((32*I)*Pi)/s^2 - 
     ((256*I)*Pi*Log[s])/s^4 - (((256*I)/3)*Pi*Log[s])/s^3 - 
     ((32*I)*Pi*Log[s])/s^2 - ((16*I)*Pi*Log[s])/s + (2*I)*Pi*Log[s]^2, 
    ((512*I)*Pi)/s^4 - (((160*I)/3)*Pi^3)/s^4 + (((256*I)/3)*Pi)/s^3 - 
     (((160*I)/9)*Pi^3)/s^3 - (((20*I)/3)*Pi^3)/s^2 - (((10*I)/3)*Pi^3)/s + 
     ((5*I)/6)*Pi^3*Log[s] - (((2816*I)/3)*Pi*Log[s])/s^4 - 
     ((256*I)*Pi*Log[s])/s^3 - ((64*I)*Pi*Log[s])/s^2 + 
     ((256*I)*Pi*Log[s]^2)/s^4 + (((256*I)/3)*Pi*Log[s]^2)/s^3 + 
     ((32*I)*Pi*Log[s]^2)/s^2 + ((16*I)*Pi*Log[s]^2)/s - 
     ((4*I)/3)*Pi*Log[s]^3 - (5*I)*Pi*Zeta[3], 
    (I/160)*Pi^5 + (((512*I)/3)*Pi)/s^4 - (((1760*I)/9)*Pi^3)/s^4 - 
     (((160*I)/3)*Pi^3)/s^3 - (((40*I)/3)*Pi^3)/s^2 - 
     ((1024*I)*Pi*Log[s])/s^4 + (((320*I)/3)*Pi^3*Log[s])/s^4 - 
     (((512*I)/3)*Pi*Log[s])/s^3 + (((320*I)/9)*Pi^3*Log[s])/s^3 + 
     (((40*I)/3)*Pi^3*Log[s])/s^2 + (((20*I)/3)*Pi^3*Log[s])/s - 
     ((5*I)/6)*Pi^3*Log[s]^2 + (((2816*I)/3)*Pi*Log[s]^2)/s^4 + 
     ((256*I)*Pi*Log[s]^2)/s^3 + ((64*I)*Pi*Log[s]^2)/s^2 - 
     (((512*I)/3)*Pi*Log[s]^3)/s^4 - (((512*I)/9)*Pi*Log[s]^3)/s^3 - 
     (((64*I)/3)*Pi*Log[s]^3)/s^2 - (((32*I)/3)*Pi*Log[s]^3)/s + 
     ((2*I)/3)*Pi*Log[s]^4 - ((640*I)*Pi*Zeta[3])/s^4 - 
     (((640*I)/3)*Pi*Zeta[3])/s^3 - ((80*I)*Pi*Zeta[3])/s^2 - 
     ((40*I)*Pi*Zeta[3])/s + (10*I)*Pi*Log[s]*Zeta[3]}, 1, 6, 1], 
 cut20`J19[s] -> SeriesData[\[Epsilon], 0, 
   {(((-35*I)/2)*Pi)/s^4 - (((20*I)/3)*Pi)/s^3 - ((3*I)*Pi)/s^2 - 
     ((2*I)*Pi)/s + I*Pi*Log[s], ((2*I)/3)*Pi^3 - (((5417*I)/24)*Pi)/s^4 + 
     (128*Pi^2)/s^4 - (((592*I)/9)*Pi)/s^3 + (128*Pi^2)/(3*s^3) - 
     (((35*I)/2)*Pi)/s^2 + (16*Pi^2)/s^2 + ((2*I)*Pi)/s + (8*Pi^2)/s - 
     2*Pi^2*Log[s] + ((227*I)*Pi*Log[s])/s^4 + (((232*I)/3)*Pi*Log[s])/s^3 + 
     ((30*I)*Pi*Log[s])/s^2 + ((16*I)*Pi*Log[s])/s - ((5*I)/2)*Pi*Log[s]^2 - 
     12*Zeta[3], (-26*Pi^4)/15 - (((10659*I)/32)*Pi)/s^4 + 
     (2816*Pi^2)/(3*s^4) + (((3247*I)/24)*Pi^3)/s^4 - (((754*I)/27)*Pi)/s^3 + 
     (256*Pi^2)/s^3 + (((409*I)/9)*Pi^3)/s^3 + (((93*I)/4)*Pi)/s^2 + 
     (64*Pi^2)/s^2 + (((69*I)/4)*Pi^3)/s^2 + ((2*I)*Pi)/s + 
     (((53*I)/6)*Pi^3)/s - ((29*I)/12)*Pi^3*Log[s] + 
     (((18089*I)/12)*Pi*Log[s])/s^4 - (512*Pi^2*Log[s])/s^4 + 
     (((3776*I)/9)*Pi*Log[s])/s^3 - (512*Pi^2*Log[s])/(3*s^3) + 
     ((107*I)*Pi*Log[s])/s^2 - (64*Pi^2*Log[s])/s^2 - ((4*I)*Pi*Log[s])/s - 
     (32*Pi^2*Log[s])/s + 4*Pi^2*Log[s]^2 - ((515*I)*Pi*Log[s]^2)/s^4 - 
     (((520*I)/3)*Pi*Log[s]^2)/s^3 - ((66*I)*Pi*Log[s]^2)/s^2 - 
     ((34*I)*Pi*Log[s]^2)/s + ((19*I)/6)*Pi*Log[s]^3 + (2*I)*Pi*Zeta[3] - 
     (768*Zeta[3])/s^4 - (256*Zeta[3])/s^3 - (96*Zeta[3])/s^2 - 
     (48*Zeta[3])/s + 12*Log[s]*Zeta[3], ((-17*I)/45)*Pi^5 + 
     (((540613*I)/1152)*Pi)/s^4 + (1664*Pi^2)/s^4 + 
     (((229837*I)/288)*Pi^3)/s^4 - (3104*Pi^4)/(15*s^4) + 
     (((14843*I)/81)*Pi)/s^3 + (832*Pi^2)/(3*s^3) + 
     (((5924*I)/27)*Pi^3)/s^3 - (3104*Pi^4)/(45*s^3) + (((189*I)/8)*Pi)/s^2 + 
     (((1327*I)/24)*Pi^3)/s^2 - (388*Pi^4)/(15*s^2) + ((2*I)*Pi)/s - 
     (((5*I)/6)*Pi^3)/s - (194*Pi^4)/(15*s) + (97*Pi^4*Log[s])/30 + 
     (((38307*I)/16)*Pi*Log[s])/s^4 - (9152*Pi^2*Log[s])/(3*s^4) - 
     (((5743*I)/12)*Pi^3*Log[s])/s^4 + (((9284*I)/27)*Pi*Log[s])/s^3 - 
     (832*Pi^2*Log[s])/s^3 - (((1442*I)/9)*Pi^3*Log[s])/s^3 - 
     (((93*I)/2)*Pi*Log[s])/s^2 - (208*Pi^2*Log[s])/s^2 - 
     (((121*I)/2)*Pi^3*Log[s])/s^2 - ((4*I)*Pi*Log[s])/s - 
     (((92*I)/3)*Pi^3*Log[s])/s + ((97*I)/24)*Pi^3*Log[s]^2 - 
     (((37097*I)/12)*Pi*Log[s]^2)/s^4 + (832*Pi^2*Log[s]^2)/s^4 - 
     (((7664*I)/9)*Pi*Log[s]^2)/s^3 + (832*Pi^2*Log[s]^2)/(3*s^3) - 
     ((215*I)*Pi*Log[s]^2)/s^2 + (104*Pi^2*Log[s]^2)/s^2 + 
     ((4*I)*Pi*Log[s]^2)/s + (52*Pi^2*Log[s]^2)/s - (13*Pi^2*Log[s]^3)/3 + 
     (((1894*I)/3)*Pi*Log[s]^3)/s^4 + (((1904*I)/9)*Pi*Log[s]^3)/s^3 + 
     ((80*I)*Pi*Log[s]^3)/s^2 + (((122*I)/3)*Pi*Log[s]^3)/s - 
     ((65*I)/24)*Pi*Log[s]^4 - 11*Pi^2*Zeta[3] - (1408*Zeta[3])/s^4 + 
     (((943*I)/2)*Pi*Zeta[3])/s^4 - (384*Zeta[3])/s^3 + 
     (((484*I)/3)*Pi*Zeta[3])/s^3 - (96*Zeta[3])/s^2 + 
     ((63*I)*Pi*Zeta[3])/s^2 + ((34*I)*Pi*Zeta[3])/s - 
     (11*I)*Pi*Log[s]*Zeta[3] + (768*Log[s]*Zeta[3])/s^4 + 
     (256*Log[s]*Zeta[3])/s^3 + (96*Log[s]*Zeta[3])/s^2 + 
     (48*Log[s]*Zeta[3])/s - 6*Log[s]^2*Zeta[3] - 216*Zeta[5]}, 2, 6, 1]}


==> anc/Data/Jhigh21 <==
Print["Large s expansions for (2,1)-cut canonical integrals J up to 1/s^4."]
{cut21`J01[s] -> SeriesData[\[Epsilon], 0, 
   {-35/(2*s^4) - 20/(3*s^3) - 3/s^2 - 2/s + Log[s], 
    (2*Pi^2)/3 - 1233/(8*s^4) - 452/(9*s^3) - 33/(2*s^2) - 2/s + 
     (70*Log[s])/s^4 + (80*Log[s])/(3*s^3) + (12*Log[s])/s^2 + (8*Log[s])/s - 
     (3*Log[s]^2)/2, -9195/(32*s^4) + (875*Pi^2)/(24*s^4) - 1412/(27*s^3) + 
     (125*Pi^2)/(9*s^3) + 21/(4*s^2) + (25*Pi^2)/(4*s^2) + 10/s + 
     (25*Pi^2)/(6*s) - (17*Pi^2*Log[s])/12 + (1019*Log[s])/(2*s^4) + 
     (1484*Log[s])/(9*s^3) + (54*Log[s])/s^2 + (8*Log[s])/s - 
     (175*Log[s]^2)/(2*s^4) - (100*Log[s]^2)/(3*s^3) - (15*Log[s]^2)/s^2 - 
     (10*Log[s]^2)/s + (7*Log[s]^3)/6 + 8*Zeta[3], 
    -Pi^4/18 + 223367/(1152*s^4) + (23977*Pi^2)/(96*s^4) + 10618/(81*s^3) + 
     (2177*Pi^2)/(27*s^3) + 399/(8*s^2) + (211*Pi^2)/(8*s^2) - 2/s + 
     (25*Pi^2)/(6*s) + (12995*Log[s])/(12*s^4) - (455*Pi^2*Log[s])/(6*s^4) + 
     (6374*Log[s])/(27*s^3) - (260*Pi^2*Log[s])/(9*s^3) + (18*Log[s])/s^2 - 
     (13*Pi^2*Log[s])/s^2 - (16*Log[s])/s - (26*Pi^2*Log[s])/(3*s) + 
     (35*Pi^2*Log[s]^2)/24 - (4881*Log[s]^2)/(8*s^4) - 
     (1774*Log[s]^2)/(9*s^3) - (129*Log[s]^2)/(2*s^2) - (10*Log[s]^2)/s + 
     (385*Log[s]^3)/(6*s^4) + (220*Log[s]^3)/(9*s^3) + (11*Log[s]^3)/s^2 + 
     (22*Log[s]^3)/(3*s) - (5*Log[s]^4)/8 + (945*Zeta[3])/(2*s^4) + 
     (180*Zeta[3])/s^3 + (81*Zeta[3])/s^2 + (54*Zeta[3])/s - 
     19*Log[s]*Zeta[3], 4570205/(4608*s^4) + (638585*Pi^2)/(1152*s^4) - 
     (1351*Pi^4)/(576*s^4) + 56746/(243*s^3) + (10277*Pi^2)/(81*s^3) - 
     (193*Pi^4)/(216*s^3) + 309/(16*s^2) + (241*Pi^2)/(16*s^2) - 
     (193*Pi^4)/(480*s^2) + 10/s - (29*Pi^2)/(6*s) - (193*Pi^4)/(720*s) + 
     (113*Pi^4*Log[s])/1440 + (14041*Log[s])/(32*s^4) - 
     (12391*Pi^2*Log[s])/(24*s^4) - (6751*Log[s])/(81*s^3) - 
     (4499*Pi^2*Log[s])/(27*s^3) - (135*Log[s])/(2*s^2) - 
     (109*Pi^2*Log[s])/(2*s^2) + (8*Log[s])/s - (26*Pi^2*Log[s])/(3*s) - 
     (42785*Log[s]^2)/(32*s^4) + (1855*Pi^2*Log[s]^2)/(24*s^4) - 
     (8149*Log[s]^2)/(27*s^3) + (265*Pi^2*Log[s]^2)/(9*s^3) - 
     (129*Log[s]^2)/(4*s^2) + (53*Pi^2*Log[s]^2)/(4*s^2) + (14*Log[s]^2)/s + 
     (53*Pi^2*Log[s]^2)/(6*s) - (71*Pi^2*Log[s]^3)/72 + 
     (10567*Log[s]^3)/(24*s^4) + (3838*Log[s]^3)/(27*s^3) + 
     (93*Log[s]^3)/(2*s^2) + (22*Log[s]^3)/(3*s) - (805*Log[s]^4)/(24*s^4) - 
     (115*Log[s]^4)/(9*s^3) - (23*Log[s]^4)/(4*s^2) - (23*Log[s]^4)/(6*s) + 
     (31*Log[s]^5)/120 - 8*Pi^2*Zeta[3] + (26443*Zeta[3])/(8*s^4) + 
     (1068*Zeta[3])/s^3 + (699*Zeta[3])/(2*s^2) + (54*Zeta[3])/s - 
     (1050*Log[s]*Zeta[3])/s^4 - (400*Log[s]*Zeta[3])/s^3 - 
     (180*Log[s]*Zeta[3])/s^2 - (120*Log[s]*Zeta[3])/s + 
     (41*Log[s]^2*Zeta[3])/2 + 48*Zeta[5]}, 1, 6, 1], 
 cut21`J02[s] -> SeriesData[\[Epsilon], 0, 
   {1, 192/s^4 + 64/s^3 + 24/s^2 + 12/s - 4*Log[s], 
    (-25*Pi^2)/12 + 949/s^4 + 252/s^3 + 60/s^2 - (663*Log[s])/s^4 - 
     (216*Log[s])/s^3 - (78*Log[s])/s^2 - (36*Log[s])/s + 5*Log[s]^2, 
    25787/(24*s^4) - (330*Pi^2)/s^4 + 1054/(9*s^3) - (320*Pi^2)/(3*s^3) - 
     39/s^2 - (38*Pi^2)/s^2 - 24/s - (17*Pi^2)/s + (13*Pi^2*Log[s])/3 - 
     (12163*Log[s])/(4*s^4) - (2416*Log[s])/(3*s^3) - (195*Log[s])/s^2 - 
     (12*Log[s])/s + (1605*Log[s]^2)/(2*s^4) + (260*Log[s]^2)/s^3 + 
     (93*Log[s]^2)/s^2 + (42*Log[s]^2)/s - (11*Log[s]^3)/3 - 27*Zeta[3], 
    (193*Pi^4)/1440 - 56891/(36*s^4) - (17683*Pi^2)/(12*s^4) - 603/s^3 - 
     (3509*Pi^2)/(9*s^3) - 156/s^2 - (95*Pi^2)/s^2 - (8*Pi^2)/s - 
     (219925*Log[s])/(48*s^4) + (2733*Pi^2*Log[s])/(4*s^4) - 
     (2300*Log[s])/(3*s^3) + (662*Pi^2*Log[s])/(3*s^3) - 
     (39*Log[s])/(2*s^2) + (157*Pi^2*Log[s])/(2*s^2) + (36*Log[s])/s + 
     (35*Pi^2*Log[s])/s - (53*Pi^2*Log[s]^2)/12 + (28897*Log[s]^2)/(8*s^4) + 
     (956*Log[s]^2)/s^3 + (465*Log[s]^2)/(2*s^2) + (18*Log[s]^2)/s - 
     (1163*Log[s]^3)/(2*s^4) - (188*Log[s]^3)/s^3 - (67*Log[s]^3)/s^2 - 
     (30*Log[s]^3)/s + (23*Log[s]^4)/12 - (4344*Zeta[3])/s^4 - 
     (1408*Zeta[3])/s^3 - (504*Zeta[3])/s^2 - (228*Zeta[3])/s + 
     60*Log[s]*Zeta[3], -14884465/(3456*s^4) - (699191*Pi^2)/(288*s^4) + 
     (199*Pi^4)/(10*s^4) - 132541/(162*s^3) - (23911*Pi^2)/(54*s^3) + 
     (286*Pi^4)/(45*s^3) - 291/(4*s^2) - (143*Pi^2)/(4*s^2) + 
     (133*Pi^4)/(60*s^2) - 24/s + (10*Pi^2)/s + (113*Pi^4)/(120*s) - 
     (73*Pi^4*Log[s])/360 - (273067*Log[s])/(576*s^4) + 
     (146035*Pi^2*Log[s])/(48*s^4) + (13946*Log[s])/(27*s^3) + 
     (7244*Pi^2*Log[s])/(9*s^3) + (813*Log[s])/(4*s^2) + 
     (785*Pi^2*Log[s])/(4*s^2) - (12*Log[s])/s + (17*Pi^2*Log[s])/s + 
     (556627*Log[s]^2)/(96*s^4) - (5559*Pi^2*Log[s]^2)/(8*s^4) + 
     (9296*Log[s]^2)/(9*s^3) - (673*Pi^2*Log[s]^2)/(3*s^3) + 
     (273*Log[s]^2)/(4*s^2) - (319*Pi^2*Log[s]^2)/(4*s^2) - (30*Log[s]^2)/s - 
     (71*Pi^2*Log[s]^2)/(2*s) + (107*Pi^2*Log[s]^3)/36 - 
     (62365*Log[s]^3)/(24*s^4) - (6188*Log[s]^3)/(9*s^3) - 
     (335*Log[s]^3)/(2*s^2) - (14*Log[s]^3)/s + (2419*Log[s]^4)/(8*s^4) + 
     (293*Log[s]^4)/(3*s^3) + (139*Log[s]^4)/(4*s^2) + (31*Log[s]^4)/(2*s) - 
     (47*Log[s]^5)/60 + (97*Pi^2*Zeta[3])/4 - (19581*Zeta[3])/s^4 - 
     (15548*Zeta[3])/(3*s^3) - (1260*Zeta[3])/s^2 - (96*Zeta[3])/s + 
     (9525*Log[s]*Zeta[3])/s^4 + (3080*Log[s]*Zeta[3])/s^3 + 
     (1098*Log[s]*Zeta[3])/s^2 + (492*Log[s]*Zeta[3])/s - 
     63*Log[s]^2*Zeta[3] - (753*Zeta[5])/5}, 0, 6, 1], 
 cut21`J03[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^2/6 + 35/(8*s^4) + 20/(9*s^3) + 3/(2*s^2) + 2/s + Log[s]^2/2, 
    35219/(576*s^4) + (((207*I)/16)*Pi)/s^4 - Pi^2/(6*s^4) + 629/(27*s^3) + 
     (((62*I)/9)*Pi)/s^3 - (2*Pi^2)/(9*s^3) + 59/(8*s^2) + 
     (((15*I)/4)*Pi)/s^2 - Pi^2/(3*s^2) - s^(-1) - (I*Pi)/s - 
     (2*Pi^2)/(3*s) + (7*Pi^2*Log[s])/6 - (591*Log[s])/(16*s^4) - 
     (((3*I)/4)*Pi*Log[s])/s^4 - (347*Log[s])/(18*s^3) - (I*Pi*Log[s])/s^3 - 
     (47*Log[s])/(4*s^2) - (((3*I)/2)*Pi*Log[s])/s^2 - (7*Log[s])/s - 
     ((3*I)*Pi*Log[s])/s + (I/2)*Pi*Log[s]^2 + Log[s]^2/(2*s^4) + 
     (2*Log[s]^2)/(3*s^3) + Log[s]^2/s^2 + (2*Log[s]^2)/s - Log[s]^3 - 
     8*Zeta[3], (77*Pi^4)/360 + 275563/(3456*s^4) + 
     (((70745*I)/576)*Pi)/s^4 - (11197*Pi^2)/(288*s^4) - 
     (((3*I)/4)*Pi^3)/s^4 - 6163/(324*s^3) + (((368*I)/9)*Pi)/s^3 - 
     (550*Pi^2)/(27*s^3) - (I*Pi^3)/s^3 - 271/(8*s^2) + (((49*I)/8)*Pi)/s^2 - 
     (287*Pi^2)/(24*s^2) - (((3*I)/2)*Pi^3)/s^2 - 22/s - ((3*I)*Pi)/s - 
     (29*Pi^2)/(6*s) - ((3*I)*Pi^3)/s + I*Pi^3*Log[s] - 
     (218473*Log[s])/(576*s^4) - (((177*I)/2)*Pi*Log[s])/s^4 + 
     (7*Pi^2*Log[s])/(6*s^4) - (15079*Log[s])/(108*s^3) - 
     (((418*I)/9)*Pi*Log[s])/s^3 + (14*Pi^2*Log[s])/(9*s^3) - 
     (321*Log[s])/(8*s^2) - ((26*I)*Pi*Log[s])/s^2 + 
     (7*Pi^2*Log[s])/(3*s^2) - Log[s]/s - ((4*I)*Pi*Log[s])/s + 
     (14*Pi^2*Log[s])/(3*s) - (59*Pi^2*Log[s]^2)/24 + 
     (9739*Log[s]^2)/(96*s^4) + (((13*I)/8)*Pi*Log[s]^2)/s^4 + 
     (1913*Log[s]^2)/(36*s^3) + (((13*I)/6)*Pi*Log[s]^2)/s^3 + 
     (249*Log[s]^2)/(8*s^2) + (((13*I)/4)*Pi*Log[s]^2)/s^2 + 
     (25*Log[s]^2)/(2*s) + (((13*I)/2)*Pi*Log[s]^2)/s - I*Pi*Log[s]^3 - 
     Log[s]^3/s^4 - (4*Log[s]^3)/(3*s^3) - (2*Log[s]^3)/s^2 - 
     (4*Log[s]^3)/s + (25*Log[s]^4)/24 - (2*I)*Pi*Zeta[3] - 
     (7*Zeta[3])/(2*s^4) - (14*Zeta[3])/(3*s^3) - (7*Zeta[3])/s^2 - 
     (14*Zeta[3])/s + 26*Log[s]*Zeta[3], (I/2)*Pi^5 - 43233025/(82944*s^4) + 
     (((189397*I)/2304)*Pi)/s^4 - (2365267*Pi^2)/(6912*s^4) - 
     (((4353*I)/64)*Pi^3)/s^4 + (13*Pi^4)/(45*s^4) - 48337/(243*s^3) - 
     (((5692*I)/81)*Pi)/s^3 - (40279*Pi^2)/(324*s^3) - 
     (((1919*I)/54)*Pi^3)/s^3 + (52*Pi^4)/(135*s^3) - 433/(32*s^2) - 
     (((1139*I)/16)*Pi)/s^2 - (3323*Pi^2)/(96*s^2) - 
     (((321*I)/16)*Pi^3)/s^2 + (26*Pi^4)/(45*s^2) + 47/s - ((31*I)*Pi)/s - 
     (31*Pi^2)/(12*s) - (((67*I)/12)*Pi^3)/s + (52*Pi^4)/(45*s) - 
     (287*Pi^4*Log[s])/360 - (4908625*Log[s])/(6912*s^4) - 
     (((201785*I)/288)*Pi*Log[s])/s^4 + (94541*Pi^2*Log[s])/(576*s^4) + 
     (((33*I)/16)*Pi^3*Log[s])/s^4 - (19613*Log[s])/(648*s^3) - 
     (((6671*I)/27)*Pi*Log[s])/s^3 + (18587*Pi^2*Log[s])/(216*s^3) + 
     (((11*I)/4)*Pi^3*Log[s])/s^3 + (1629*Log[s])/(16*s^2) - 
     (((241*I)/4)*Pi*Log[s])/s^2 + (2383*Pi^2*Log[s])/(48*s^2) + 
     (((33*I)/8)*Pi^3*Log[s])/s^2 + (65*Log[s])/s - ((2*I)*Pi*Log[s])/s + 
     (199*Pi^2*Log[s])/(12*s) + (((33*I)/4)*Pi^3*Log[s])/s - 
     ((53*I)/24)*Pi^3*Log[s]^2 + (1016989*Log[s]^2)/(1152*s^4) + 
     (((8171*I)/48)*Pi*Log[s]^2)/s^4 - (59*Pi^2*Log[s]^2)/(24*s^4) + 
     (69253*Log[s]^2)/(216*s^3) + (((803*I)/9)*Pi*Log[s]^2)/s^3 - 
     (59*Pi^2*Log[s]^2)/(18*s^3) + (1429*Log[s]^2)/(16*s^2) + 
     (((201*I)/4)*Pi*Log[s]^2)/s^2 - (59*Pi^2*Log[s]^2)/(12*s^2) + 
     (13*Log[s]^2)/(2*s) + ((11*I)*Pi*Log[s]^2)/s - 
     (59*Pi^2*Log[s]^2)/(6*s) - (32461*Pi^2*Log[s]^3)/4608 + 
     (((1150725*I)/32)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) - 
     (1150725*Sqrt[3]*Pi^2*Log[s]^3)/(32*(3600*I - 3600*Sqrt[3])) + 
     (1745447*Log[s]^3)/(512*s^4) + (((1585*I)/4)*Pi*Log[s]^3)/s^4 + 
     (922301*Log[s]^3)/(864*s^3) + (((895*I)/6)*Pi*Log[s]^3)/s^3 + 
     (126181*Log[s]^3)/(384*s^2) + (((129*I)/2)*Pi*Log[s]^3)/s^2 + 
     (4481*Log[s]^3)/(96*s) + ((38*I)*Pi*Log[s]^3)/s + 
     (146025*Log[s]^3)/(2*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((146025*I)/2)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     ((54600*I)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (54600*Sqrt[3]*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (1186575*Log[s]^3)/(8*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((1186575*I)/8)*Sqrt[3]*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     ((27300*I)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (27300*Sqrt[3]*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (8212575*Log[s]^3)/(2*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((8212575*I)/2)*Sqrt[3]*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     ((546000*I)*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     (546000*Sqrt[3]*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     (408801975*Log[s]^3)/(32*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((408801975*I)/32)*Sqrt[3]*Log[s]^3)/(-3600*s^4 - 
       (3600*I)*Sqrt[3]*s^4) + ((1433250*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (1433250*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + ((25*I)/24)*Pi*Log[s]^4 + 
     (25*Log[s]^4)/(24*s^4) + (25*Log[s]^4)/(18*s^3) + 
     (25*Log[s]^4)/(12*s^2) + (25*Log[s]^4)/(6*s) - (3*Log[s]^5)/4 + 
     (33*Pi^2*Zeta[3])/2 - (7523*Zeta[3])/(12*s^4) - 
     (((25*I)/2)*Pi*Zeta[3])/s^4 - (2960*Zeta[3])/(9*s^3) - 
     (((50*I)/3)*Pi*Zeta[3])/s^3 - (193*Zeta[3])/s^2 - 
     ((25*I)*Pi*Zeta[3])/s^2 - (80*Zeta[3])/s - ((50*I)*Pi*Zeta[3])/s + 
     (20*I)*Pi*Log[s]*Zeta[3] + (17*Log[s]*Zeta[3])/s^4 + 
     (68*Log[s]*Zeta[3])/(3*s^3) + (34*Log[s]*Zeta[3])/s^2 + 
     (68*Log[s]*Zeta[3])/s - (85*Log[s]^2*Zeta[3])/2 - 96*Zeta[5]}, 2, 6, 1], 
 cut21`J04[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^2/2 + 2501/(24*s^4) + ((35*I)*Pi)/s^4 + 308/(9*s^3) + 
     (((40*I)/3)*Pi)/s^3 + 23/(2*s^2) + ((6*I)*Pi)/s^2 + 2/s + ((4*I)*Pi)/s - 
     (2*I)*Pi*Log[s] - (105*Log[s])/(2*s^4) - (20*Log[s])/s^3 - 
     (9*Log[s])/s^2 - (6*Log[s])/s + (3*Log[s]^2)/2, 
    (-2*I)*Pi^3 + 286705/(576*s^4) + (((23759*I)/48)*Pi)/s^4 - 
     (163*Pi^2)/(2*s^4) + 2339/(27*s^3) + (((1418*I)/9)*Pi)/s^3 - 
     (278*Pi^2)/(9*s^3) - 87/(8*s^2) + (((197*I)/4)*Pi)/s^2 - 
     (41*Pi^2)/(3*s^2) - 19/s + ((5*I)*Pi)/s - (26*Pi^2)/(3*s) + 
     (7*Pi^2*Log[s])/2 - (48797*Log[s])/(48*s^4) - (((977*I)/4)*Pi*Log[s])/
      s^4 - (1951*Log[s])/(6*s^3) - (((277*I)/3)*Pi*Log[s])/s^3 - 
     (415*Log[s])/(4*s^2) - (((81*I)/2)*Pi*Log[s])/s^2 - (15*Log[s])/s - 
     ((25*I)*Pi*Log[s])/s + ((9*I)/2)*Pi*Log[s]^2 + (873*Log[s]^2)/(4*s^4) + 
     (248*Log[s]^2)/(3*s^3) + (73*Log[s]^2)/(2*s^2) + (23*Log[s]^2)/s - 
     3*Log[s]^3 - 12*Zeta[3], (101*Pi^4)/120 - 2935057/(3456*s^4) + 
     (((777475*I)/576)*Pi)/s^4 - (313145*Pi^2)/(288*s^4) - 
     (((1133*I)/6)*Pi^3)/s^4 - 155029/(324*s^3) + (((5828*I)/27)*Pi)/s^3 - 
     (3092*Pi^2)/(9*s^3) - (((641*I)/9)*Pi^3)/s^3 - 1251/(8*s^2) - 
     (((309*I)/8)*Pi)/s^2 - (2579*Pi^2)/(24*s^2) - ((31*I)*Pi^3)/s^2 + 26/s - 
     ((49*I)*Pi)/s - (31*Pi^2)/(2*s) - (((56*I)/3)*Pi^3)/s + 
     ((35*I)/6)*Pi^3*Log[s] - (2254885*Log[s])/(576*s^4) - 
     ((2683*I)*Pi*Log[s])/s^4 + (3199*Pi^2*Log[s])/(8*s^4) - 
     (28091*Log[s])/(36*s^3) - ((842*I)*Pi*Log[s])/s^3 + 
     (1361*Pi^2*Log[s])/(9*s^3) - (157*Log[s])/(8*s^2) - 
     ((260*I)*Pi*Log[s])/s^2 + (797*Pi^2*Log[s])/(12*s^2) + (75*Log[s])/s - 
     ((36*I)*Pi*Log[s])/s + (247*Pi^2*Log[s])/(6*s) - (59*Pi^2*Log[s]^2)/8 + 
     (90617*Log[s]^2)/(32*s^4) + (((3767*I)/8)*Pi*Log[s]^2)/s^4 + 
     (3575*Log[s]^2)/(4*s^3) + (((1067*I)/6)*Pi*Log[s]^2)/s^3 + 
     (2233*Log[s]^2)/(8*s^2) + (((311*I)/4)*Pi*Log[s]^2)/s^2 + 
     (81*Log[s]^2)/(2*s) + (((95*I)/2)*Pi*Log[s]^2)/s - 
     ((16*I)/3)*Pi*Log[s]^3 - (1361*Log[s]^3)/(4*s^4) - 
     (386*Log[s]^3)/(3*s^3) - (113*Log[s]^3)/(2*s^2) - (35*Log[s]^3)/s + 
     (25*Log[s]^4)/8 - (34*I)*Pi*Zeta[3] - (2793*Zeta[3])/(2*s^4) - 
     (1586*Zeta[3])/(3*s^3) - (233*Zeta[3])/s^2 - (146*Zeta[3])/s + 
     54*Log[s]*Zeta[3], -430019483/(82944*s^4) - (((14975467*I)/6912)*Pi)/
      s^4 - (26975137*Pi^2)/(6912*s^4) - (((1093987*I)/576)*Pi^3)/s^4 + 
     (5011*Pi^4)/(60*s^4) - 230719/(243*s^3) - (((93400*I)/81)*Pi)/s^3 - 
     (88283*Pi^2)/(108*s^3) - (((31997*I)/54)*Pi^3)/s^3 + 
     (4258*Pi^4)/(135*s^3) + 1557/(32*s^2) - (((6161*I)/16)*Pi)/s^2 - 
     (5849*Pi^2)/(96*s^2) - (((8737*I)/48)*Pi^3)/s^2 + (1241*Pi^4)/(90*s^2) - 
     67/s + ((11*I)*Pi)/s + (193*Pi^2)/(4*s) - (((337*I)/12)*Pi^3)/s + 
     (379*Pi^4)/(45*s) - (67*Pi^4*Log[s])/24 - (2988553*Log[s])/(6912*s^4) - 
     (((2469311*I)/288)*Pi*Log[s])/s^4 + (2646013*Pi^2*Log[s])/(576*s^4) + 
     (((26641*I)/48)*Pi^3*Log[s])/s^4 + (263927*Log[s])/(216*s^3) - 
     (((15871*I)/9)*Pi*Log[s])/s^3 + (34613*Pi^2*Log[s])/(24*s^3) + 
     (((7541*I)/36)*Pi^3*Log[s])/s^3 + (8629*Log[s])/(16*s^2) - 
     (((455*I)/4)*Pi*Log[s])/s^2 + (21439*Pi^2*Log[s])/(48*s^2) + 
     (((731*I)/8)*Pi^3*Log[s])/s^2 - (87*Log[s])/s + ((114*I)*Pi*Log[s])/s + 
     (261*Pi^2*Log[s])/(4*s) + (((665*I)/12)*Pi^3*Log[s])/s - 
     ((71*I)/8)*Pi^3*Log[s]^2 + (11662741*Log[s]^2)/(1152*s^4) + 
     (((237149*I)/48)*Pi*Log[s]^2)/s^4 - (12199*Pi^2*Log[s]^2)/(16*s^4) + 
     (17017*Log[s]^2)/(8*s^3) + (((4637*I)/3)*Pi*Log[s]^2)/s^3 - 
     (2593*Pi^2*Log[s]^2)/(9*s^3) + (2637*Log[s]^2)/(16*s^2) + 
     (((1903*I)/4)*Pi*Log[s]^2)/s^2 - (3029*Pi^2*Log[s]^2)/(24*s^2) - 
     (243*Log[s]^2)/(2*s) + ((69*I)*Pi*Log[s]^2)/s - 
     (931*Pi^2*Log[s]^2)/(12*s) + (25361*Pi^2*Log[s]^3)/4608 + 
     (((383575*I)/32)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) - 
     (383575*Sqrt[3]*Pi^2*Log[s]^3)/(32*(3600*I - 3600*Sqrt[3])) - 
     (4179641*Log[s]^3)/(1536*s^4) - (((1585*I)/4)*Pi*Log[s]^3)/s^4 - 
     (243467*Log[s]^3)/(288*s^3) - (((895*I)/6)*Pi*Log[s]^3)/s^3 - 
     (98281*Log[s]^3)/(384*s^2) - (((129*I)/2)*Pi*Log[s]^3)/s^2 - 
     (1127*Log[s]^3)/(32*s) - ((38*I)*Pi*Log[s]^3)/s + 
     (48675*Log[s]^3)/(2*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((48675*I)/2)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     ((18200*I)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (18200*Sqrt[3]*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (395525*Log[s]^3)/(8*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((395525*I)/8)*Sqrt[3]*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     ((9100*I)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (9100*Sqrt[3]*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (2737525*Log[s]^3)/(2*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((2737525*I)/2)*Sqrt[3]*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     ((182000*I)*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     (182000*Sqrt[3]*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     (136267325*Log[s]^3)/(32*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((136267325*I)/32)*Sqrt[3]*Log[s]^3)/(-3600*s^4 - 
       (3600*I)*Sqrt[3]*s^4) + ((477750*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (477750*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + ((35*I)/8)*Pi*Log[s]^4 + 
     (5175*Log[s]^4)/(16*s^4) + (1100*Log[s]^4)/(9*s^3) + 
     (1285*Log[s]^4)/(24*s^2) + (395*Log[s]^4)/(12*s) - (9*Log[s]^5)/4 + 
     (81*Pi^2*Zeta[3])/2 - (17061*Zeta[3])/s^4 - (((6345*I)/2)*Pi*Zeta[3])/
      s^4 - (48304*Zeta[3])/(9*s^3) - (((3590*I)/3)*Pi*Zeta[3])/s^3 - 
     (1668*Zeta[3])/s^2 - ((521*I)*Pi*Zeta[3])/s^2 - (244*Zeta[3])/s - 
     ((314*I)*Pi*Zeta[3])/s + (98*I)*Pi*Log[s]*Zeta[3] + 
     (11481*Log[s]*Zeta[3])/(2*s^4) + (6512*Log[s]*Zeta[3])/(3*s^3) + 
     (953*Log[s]*Zeta[3])/s^2 + (590*Log[s]*Zeta[3])/s - 
     (207*Log[s]^2*Zeta[3])/2 - 204*Zeta[5]}, 2, 6, 1], 
 cut21`J05[s] -> SeriesData[\[Epsilon], 0, 
   {-128/s^4 - 128/(3*s^3) - 16/s^2 - 8/s + 3*Log[s], 
    (8*Pi^2)/3 - 5632/(3*s^4) - ((198*I)*Pi)/s^4 - 512/s^3 - 
     (((208*I)/3)*Pi)/s^3 - 128/s^2 - ((28*I)*Pi)/s^2 - ((16*I)*Pi)/s + 
     (20*I)*Pi*Log[2] + (6*I)*Pi*Log[s] + (1472*Log[s])/s^4 + 
     (1472*Log[s])/(3*s^3) + (184*Log[s])/s^2 + (92*Log[s])/s - 
     (33*Log[s]^2)/2, (6*I)*Pi^3 - 1525133/(288*s^4) - 
     (((36979*I)/24)*Pi)/s^4 + (1233*Pi^2)/s^4 - 2434/(3*s^3) - 
     (((2788*I)/9)*Pi)/s^3 + (3628*Pi^2)/(9*s^3) + 155/(4*s^2) + 
     (((15*I)/2)*Pi)/s^2 + (442*Pi^2)/(3*s^2) - 42/s + ((158*I)*Pi)/s + 
     (214*Pi^2)/(3*s) - (40*I)*Pi*Log[2]^2 - (89*Pi^2*Log[s])/4 + 
     (323443*Log[s])/(24*s^4) + (((7197*I)/2)*Pi*Log[s])/s^4 + 
     (32405*Log[s])/(9*s^3) + ((1174*I)*Pi*Log[s])/s^3 + 
     (1729*Log[s])/(2*s^2) + ((429*I)*Pi*Log[s])/s^2 - (46*Log[s])/s + 
     ((210*I)*Pi*Log[s])/s - (20*I)*Pi*Log[2]*Log[s] - (21*I)*Pi*Log[s]^2 - 
     (4851*Log[s]^2)/s^4 - (4780*Log[s]^2)/(3*s^3) - (586*Log[s]^2)/s^2 - 
     (286*Log[s]^2)/s + (55*Log[s]^3)/2 + 80*Zeta[3], 
    (-76*Pi^4)/15 + 7669117/(864*s^4) + (((196763*I)/96)*Pi)/s^4 + 
     (39413*Pi^2)/(4*s^4) + (((8063*I)/3)*Pi^3)/s^4 + 208451/(54*s^3) + 
     (((45340*I)/27)*Pi)/s^3 + (69374*Pi^2)/(27*s^3) + 
     (((7786*I)/9)*Pi^3)/s^3 + 2199/(2*s^2) + (((3561*I)/4)*Pi)/s^2 + 
     (1775*Pi^2)/(3*s^2) + ((310*I)*Pi^3)/s^2 + 528/s + ((10*I)*Pi)/s - 
     (148*Pi^2)/(3*s) + (((442*I)/3)*Pi^3)/s - ((5*I)/3)*Pi^3*Log[2] + 
     ((160*I)/3)*Pi*Log[2]^3 - ((155*I)/6)*Pi^3*Log[s] + 
     (1135523*Log[s])/(32*s^4) + (((68060*I)/3)*Pi*Log[s])/s^4 - 
     (19765*Pi^2*Log[s])/(3*s^4) + (319393*Log[s])/(54*s^3) + 
     (((52028*I)/9)*Pi*Log[s])/s^3 - (19268*Pi^2*Log[s])/(9*s^3) + 
     (451*Log[s])/(4*s^2) + ((1232*I)*Pi*Log[s])/s^2 - 
     (776*Pi^2*Log[s])/s^2 + (230*Log[s])/s - ((280*I)*Pi*Log[s])/s - 
     (1115*Pi^2*Log[s])/(3*s) + (40*I)*Pi*Log[2]^2*Log[s] + 
     (387*Pi^2*Log[s]^2)/8 - (563707*Log[s]^2)/(16*s^4) - 
     (((31883*I)/4)*Pi*Log[s]^2)/s^4 - (167927*Log[s]^2)/(18*s^3) - 
     (((7775*I)/3)*Pi*Log[s]^2)/s^3 - (8907*Log[s]^2)/(4*s^2) - 
     (((1883*I)/2)*Pi*Log[s]^2)/s^2 + (77*Log[s]^2)/s - 
     ((455*I)*Pi*Log[s]^2)/s + (10*I)*Pi*Log[2]*Log[s]^2 + 
     (31*I)*Pi*Log[s]^3 + (21394*Log[s]^3)/(3*s^4) + 
     (20968*Log[s]^3)/(9*s^3) + (2552*Log[s]^3)/(3*s^2) + 
     (1234*Log[s]^3)/(3*s) - (215*Log[s]^4)/8 + (112*I)*Pi*Zeta[3] + 
     (17149*Zeta[3])/s^4 + (16532*Zeta[3])/(3*s^3) + (1962*Zeta[3])/s^2 + 
     (908*Zeta[3])/s - 309*Log[s]*Zeta[3], ((-23*I)/6)*Pi^5 + 
     1797126367/(41472*s^4) + (((53459933*I)/1152)*Pi)/s^4 + 
     (30388463*Pi^2)/(1152*s^4) + (((1591645*I)/96)*Pi^3)/s^4 - 
     (65096*Pi^4)/(45*s^4) + 618893/(81*s^3) + (((1080878*I)/81)*Pi)/s^3 + 
     (729895*Pi^2)/(162*s^3) + (((115505*I)/27)*Pi^3)/s^3 - 
     (12668*Pi^4)/(27*s^3) + 4975/(16*s^2) + (((24021*I)/8)*Pi)/s^2 + 
     (3383*Pi^2)/(16*s^2) + (((23549*I)/24)*Pi^3)/s^2 - 
     (1697*Pi^4)/(10*s^2) - 1098/s + ((818*I)*Pi)/s + (1237*Pi^2)/(6*s) - 
     (((275*I)/6)*Pi^3)/s - (14617*Pi^4)/(180*s) + ((10*I)/3)*Pi^3*Log[2]^2 - 
     ((160*I)/3)*Pi*Log[2]^4 + (2891*Pi^4*Log[s])/160 - 
     (7761547*Log[s])/(1152*s^4) + (((6919447*I)/144)*Pi*Log[s])/s^4 - 
     (12961619*Pi^2*Log[s])/(288*s^4) - (((67615*I)/8)*Pi^3*Log[s])/s^4 - 
     (3338005*Log[s])/(324*s^3) + (((20350*I)/3)*Pi*Log[s])/s^3 - 
     (1268117*Pi^2*Log[s])/(108*s^3) - (((16363*I)/6)*Pi^3*Log[s])/s^3 - 
     (27603*Log[s])/(8*s^2) - (((1121*I)/2)*Pi*Log[s])/s^2 - 
     (65633*Pi^2*Log[s])/(24*s^2) - (((3919*I)/4)*Pi^3*Log[s])/s^2 - 
     (1630*Log[s])/s + ((252*I)*Pi*Log[s])/s + (791*Pi^2*Log[s])/(6*s) - 
     (((931*I)/2)*Pi^3*Log[s])/s + ((5*I)/3)*Pi^3*Log[2]*Log[s] - 
     ((160*I)/3)*Pi*Log[2]^3*Log[s] + ((557*I)/12)*Pi^3*Log[s]^2 - 
     (17338373*Log[s]^2)/(192*s^4) - (((1185193*I)/24)*Pi*Log[s]^2)/s^4 + 
     (154817*Pi^2*Log[s]^2)/(12*s^4) - (1722451*Log[s]^2)/(108*s^3) - 
     ((12802*I)*Pi*Log[s]^2)/s^3 + (37657*Pi^2*Log[s]^2)/(9*s^3) - 
     (7607*Log[s]^2)/(8*s^2) - (((5827*I)/2)*Pi*Log[s]^2)/s^2 + 
     (3025*Pi^2*Log[s]^2)/(2*s^2) - (487*Log[s]^2)/s + 
     ((270*I)*Pi*Log[s]^2)/s + (4331*Pi^2*Log[s]^2)/(6*s) - 
     (20*I)*Pi*Log[2]^2*Log[s]^2 + (335*Pi^2*Log[s]^3)/256 - 
     (((3452175*I)/16)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) + 
     (3452175*Sqrt[3]*Pi^2*Log[s]^3)/(16*(3600*I - 3600*Sqrt[3])) + 
     (60690787*Log[s]^3)/(2304*s^4) + (((14307*I)/2)*Pi*Log[s]^3)/s^4 + 
     (2473513*Log[s]^3)/(432*s^3) + (((6571*I)/3)*Pi*Log[s]^3)/s^3 + 
     (148177*Log[s]^3)/(192*s^2) + ((715*I)*Pi*Log[s]^3)/s^2 - 
     (20867*Log[s]^3)/(48*s) + ((268*I)*Pi*Log[s]^3)/s - 
     (438075*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     ((438075*I)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     ((327600*I)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (327600*Sqrt[3]*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (3559725*Log[s]^3)/(4*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) - 
     (((3559725*I)/4)*Sqrt[3]*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     ((163800*I)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (163800*Sqrt[3]*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (24637725*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     ((24637725*I)*Sqrt[3]*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     ((3276000*I)*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     (3276000*Sqrt[3]*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     (1226405925*Log[s]^3)/(16*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) - 
     (((1226405925*I)/16)*Sqrt[3]*Log[s]^3)/(-3600*s^4 - 
       (3600*I)*Sqrt[3]*s^4) - ((8599500*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + (8599500*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - ((10*I)/3)*Pi*Log[2]*Log[s]^3 - 
     ((115*I)/4)*Pi*Log[s]^4 - (26473*Log[s]^4)/(4*s^4) - 
     (19411*Log[s]^4)/(9*s^3) - (4709*Log[s]^4)/(6*s^2) - 
     (2267*Log[s]^4)/(6*s) + (751*Log[s]^5)/40 - (524*Pi^2*Zeta[3])/3 + 
     (1581965*Zeta[3])/(12*s^4) + ((38989*I)*Pi*Zeta[3])/s^4 + 
     (306824*Zeta[3])/(9*s^3) + ((12468*I)*Pi*Zeta[3])/s^3 + 
     (7887*Zeta[3])/s^2 + ((4426*I)*Pi*Zeta[3])/s^2 - (244*Zeta[3])/s + 
     ((2076*I)*Pi*Zeta[3])/s - (140*I)*Pi*Log[2]*Zeta[3] - 
     (374*I)*Pi*Log[s]*Zeta[3] - (75446*Log[s]*Zeta[3])/s^4 - 
     (24264*Log[s]*Zeta[3])/s^3 - (8660*Log[s]*Zeta[3])/s^2 - 
     (4044*Log[s]*Zeta[3])/s + (1119*Log[s]^2*Zeta[3])/2 + 696*Zeta[5]}, 1, 
   6, 1], cut21`J06[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi, -Pi^2 + ((256*I)*Pi)/s^4 + (((256*I)/3)*Pi)/s^3 + ((32*I)*Pi)/s^2 + 
     ((16*I)*Pi)/s + (6*I)*Pi*Log[2] - (4*I)*Pi*Log[s], 
    ((-29*I)/12)*Pi^3 - 62965/(192*s^4) + (((103843*I)/48)*Pi)/s^4 - 
     (341*Pi^2)/(2*s^4) - 1087/(9*s^3) + (((5638*I)/9)*Pi)/s^3 - 
     (170*Pi^2)/(3*s^3) - 423/(8*s^2) + (((737*I)/4)*Pi)/s^2 - 
     (21*Pi^2)/s^2 - 39/s + ((49*I)*Pi)/s - (10*Pi^2)/s - 
     (12*I)*Pi*Log[2]^2 + 3*Pi^2*Log[s] - (4649*Log[s])/(16*s^4) - 
     (((1441*I)/4)*Pi*Log[s])/s^4 - (1877*Log[s])/(18*s^3) - 
     (((373*I)/3)*Pi*Log[s])/s^3 - (169*Log[s])/(4*s^2) - 
     (((97*I)/2)*Pi*Log[s])/s^2 - (25*Log[s])/s - ((25*I)*Pi*Log[s])/s - 
     (6*I)*Pi*Log[2]*Log[s] + (5*I)*Pi*Log[s]^2 - (303*Log[s]^2)/(2*s^4) - 
     (46*Log[s]^2)/s^3 - (15*Log[s]^2)/s^2 - (6*Log[s]^2)/s - 12*Zeta[3], 
    (11*Pi^4)/20 - 718495/(576*s^4) + (((3558943*I)/576)*Pi)/s^4 - 
     (35819*Pi^2)/(24*s^4) - (((2111*I)/12)*Pi^3)/s^4 - 26719/(108*s^3) + 
     (((11842*I)/9)*Pi)/s^3 - (11623*Pi^2)/(27*s^3) - 
     (((551*I)/9)*Pi^3)/s^3 + 105/(4*s^2) + (((1415*I)/8)*Pi)/s^2 - 
     (249*Pi^2)/(2*s^2) - (((143*I)/6)*Pi^3)/s^2 + 168/s - ((69*I)*Pi)/s - 
     (94*Pi^2)/(3*s) - (((35*I)/3)*Pi^3)/s - (I/2)*Pi^3*Log[2] + 
     (16*I)*Pi*Log[2]^3 + ((17*I)/3)*Pi^3*Log[s] - 
     (168163*Log[s])/(576*s^4) - (((50581*I)/12)*Pi*Log[s])/s^4 + 
     (619*Pi^2*Log[s])/(2*s^4) + (8279*Log[s])/(108*s^3) - 
     (((11450*I)/9)*Pi*Log[s])/s^3 + (326*Pi^2*Log[s])/(3*s^3) + 
     (1045*Log[s])/(8*s^2) - ((399*I)*Pi*Log[s])/s^2 + (43*Pi^2*Log[s])/s^2 + 
     (173*Log[s])/s - ((128*I)*Pi*Log[s])/s + (22*Pi^2*Log[s])/s + 
     (12*I)*Pi*Log[2]^2*Log[s] - (9*Pi^2*Log[s]^2)/2 + 
     (10763*Log[s]^2)/(32*s^4) + (((1063*I)/8)*Pi*Log[s]^2)/s^4 + 
     (6551*Log[s]^2)/(36*s^3) + (((331*I)/6)*Pi*Log[s]^2)/s^3 + 
     (779*Log[s]^2)/(8*s^2) + (((103*I)/4)*Pi*Log[s]^2)/s^2 + 
     (139*Log[s]^2)/(2*s) + (((31*I)/2)*Pi*Log[s]^2)/s + 
     (3*I)*Pi*Log[2]*Log[s]^2 - ((11*I)/3)*Pi*Log[s]^3 + (303*Log[s]^3)/s^4 + 
     (92*Log[s]^3)/s^3 + (30*Log[s]^3)/s^2 + (12*Log[s]^3)/s - 
     (39*I)*Pi*Zeta[3] - (7161*Zeta[3])/(2*s^4) - (1190*Zeta[3])/s^3 - 
     (441*Zeta[3])/s^2 - (210*Zeta[3])/s + 54*Log[s]*Zeta[3], 
    ((-63*I)/160)*Pi^5 + 1819415/(27648*s^4) + (((2332755*I)/256)*Pi)/s^4 - 
     (23700769*Pi^2)/(6912*s^4) - (((1222055*I)/576)*Pi^3)/s^4 + 
     (13*Pi^4)/(15*s^4) + 33853/(81*s^3) + (((113443*I)/81)*Pi)/s^3 - 
     (188353*Pi^2)/(324*s^3) - (((34171*I)/54)*Pi^3)/s^3 + 
     (20*Pi^4)/(9*s^3) + 4341/(32*s^2) + (((2867*I)/16)*Pi)/s^2 + 
     (653*Pi^2)/(32*s^2) - (((9229*I)/48)*Pi^3)/s^2 + (26*Pi^4)/(15*s^2) - 
     375/s + ((223*I)*Pi)/s + (1511*Pi^2)/(12*s) - (((653*I)/12)*Pi^3)/s + 
     (4*Pi^4)/(3*s) + I*Pi^3*Log[2]^2 - (16*I)*Pi*Log[2]^4 - 
     (27*Pi^4*Log[s])/20 + (17847641*Log[s])/(6912*s^4) - 
     (((3731845*I)/288)*Pi*Log[s])/s^4 + (801641*Pi^2*Log[s])/(192*s^4) + 
     (((17201*I)/48)*Pi^3*Log[s])/s^4 + (504349*Log[s])/(648*s^3) - 
     (((74983*I)/27)*Pi*Log[s])/s^3 + (273173*Pi^2*Log[s])/(216*s^3) + 
     (((4661*I)/36)*Pi^3*Log[s])/s^3 + (443*Log[s])/(16*s^2) - 
     (((1373*I)/4)*Pi*Log[s])/s^2 + (6307*Pi^2*Log[s])/(16*s^2) + 
     (((1265*I)/24)*Pi^3*Log[s])/s^2 - (529*Log[s])/s + 
     ((230*I)*Pi*Log[s])/s + (1465*Pi^2*Log[s])/(12*s) + 
     (((329*I)/12)*Pi^3*Log[s])/s + (I/2)*Pi^3*Log[2]*Log[s] - 
     (16*I)*Pi*Log[2]^3*Log[s] - ((85*I)/12)*Pi^3*Log[s]^2 + 
     (1666039*Log[s]^2)/(1152*s^4) + (((194867*I)/48)*Pi*Log[s]^2)/s^4 - 
     (1997*Pi^2*Log[s]^2)/(8*s^4) + (39355*Log[s]^2)/(216*s^3) + 
     (((11767*I)/9)*Pi*Log[s]^2)/s^3 - (587*Pi^2*Log[s]^2)/(6*s^3) - 
     (2273*Log[s]^2)/(16*s^2) + (((1793*I)/4)*Pi*Log[s]^2)/s^2 - 
     (173*Pi^2*Log[s]^2)/(4*s^2) - (617*Log[s]^2)/(2*s) + 
     ((175*I)*Pi*Log[s]^2)/s - (49*Pi^2*Log[s]^2)/(2*s) - 
     (6*I)*Pi*Log[2]^2*Log[s]^2 + (22255*Pi^2*Log[s]^3)/1536 - 
     (((1150725*I)/32)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) + 
     (1150725*Sqrt[3]*Pi^2*Log[s]^3)/(32*(3600*I - 3600*Sqrt[3])) - 
     (5665717*Log[s]^3)/(1536*s^4) - (((3113*I)/12)*Pi*Log[s]^3)/s^4 - 
     (1134781*Log[s]^3)/(864*s^3) - (((2149*I)/18)*Pi*Log[s]^3)/s^3 - 
     (187429*Log[s]^3)/(384*s^2) - (((377*I)/6)*Pi*Log[s]^3)/s^2 - 
     (14785*Log[s]^3)/(96*s) - (((140*I)/3)*Pi*Log[s]^3)/s - 
     (146025*Log[s]^3)/(2*(-1200*s - (1200*I)*Sqrt[3]*s)) - 
     (((146025*I)/2)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     ((54600*I)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (54600*Sqrt[3]*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (1186575*Log[s]^3)/(8*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) - 
     (((1186575*I)/8)*Sqrt[3]*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     ((27300*I)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (27300*Sqrt[3]*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (8212575*Log[s]^3)/(2*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) - 
     (((8212575*I)/2)*Sqrt[3]*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     ((546000*I)*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     (546000*Sqrt[3]*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     (408801975*Log[s]^3)/(32*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) - 
     (((408801975*I)/32)*Sqrt[3]*Log[s]^3)/(-3600*s^4 - 
       (3600*I)*Sqrt[3]*s^4) - ((1433250*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + (1433250*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - I*Pi*Log[2]*Log[s]^3 + 
     ((23*I)/12)*Pi*Log[s]^4 - (2525*Log[s]^4)/(8*s^4) - 
     (575*Log[s]^4)/(6*s^3) - (125*Log[s]^4)/(4*s^2) - (25*Log[s]^4)/(2*s) + 
     52*Pi^2*Zeta[3] - (227039*Zeta[3])/(8*s^4) - (((10359*I)/2)*Pi*Zeta[3])/
      s^4 - (71476*Zeta[3])/(9*s^3) - ((1754*I)*Pi*Zeta[3])/s^3 - 
     (4287*Zeta[3])/(2*s^2) - ((663*I)*Pi*Zeta[3])/s^2 - (358*Zeta[3])/s - 
     ((318*I)*Pi*Zeta[3])/s - (42*I)*Pi*Log[2]*Zeta[3] + 
     (114*I)*Pi*Log[s]*Zeta[3] + (10761*Log[s]*Zeta[3])/s^4 + 
     (3620*Log[s]*Zeta[3])/s^3 + (1362*Log[s]*Zeta[3])/s^2 + 
     (660*Log[s]*Zeta[3])/s - 99*Log[s]^2*Zeta[3] - 324*Zeta[5]}, 1, 6, 1], 
 cut21`J07[s] -> SeriesData[\[Epsilon], 0, {(-2*I)*Pi*Log[2] + I*Pi*Log[s], 
    ((2*I)/3)*Pi^3 + 8279/(576*s^4) - (((817*I)/16)*Pi)/s^4 - Pi^2/(6*s^4) + 
     7/s^3 - (((194*I)/9)*Pi)/s^3 - (2*Pi^2)/(9*s^3) + 31/(8*s^2) - 
     (((49*I)/4)*Pi)/s^2 - Pi^2/(3*s^2) + 15/s - ((17*I)*Pi)/s - 
     (2*Pi^2)/(3*s) + (4*I)*Pi*Log[2]^2 + (201*Log[s])/(16*s^4) - 
     (((3*I)/4)*Pi*Log[s])/s^4 + (23*Log[s])/(6*s^3) - (I*Pi*Log[s])/s^3 + 
     (9*Log[s])/(4*s^2) - (((3*I)/2)*Pi*Log[s])/s^2 + (9*Log[s])/s - 
     ((3*I)*Pi*Log[s])/s + (2*I)*Pi*Log[2]*Log[s] - ((3*I)/2)*Pi*Log[s]^2 + 
     Log[s]^2/(2*s^4) + (2*Log[s]^2)/(3*s^3) + Log[s]^2/s^2 + 
     (2*Log[s]^2)/s - 6*Zeta[3], -Pi^4/10 + 164525/(1728*s^4) - 
     (((181159*I)/576)*Pi)/s^4 + (929*Pi^2)/(72*s^4) - (((3*I)/4)*Pi^3)/s^4 + 
     2527/(108*s^3) - (((2992*I)/27)*Pi)/s^3 + (29*Pi^2)/(9*s^3) - 
     (I*Pi^3)/s^3 + 23/(4*s^2) - (((335*I)/8)*Pi)/s^2 + (11*Pi^2)/(6*s^2) - 
     (((3*I)/2)*Pi^3)/s^2 - 72/s + ((29*I)*Pi)/s + (10*Pi^2)/s - 
     ((3*I)*Pi^3)/s + (I/6)*Pi^3*Log[2] - ((16*I)/3)*Pi*Log[2]^3 - 
     ((13*I)/12)*Pi^3*Log[s] + (3611*Log[s])/(576*s^4) + 
     (((207*I)/2)*Pi*Log[s])/s^4 + (7*Pi^2*Log[s])/(6*s^4) - 
     (221*Log[s])/(36*s^3) + (((350*I)/9)*Pi*Log[s])/s^3 + 
     (14*Pi^2*Log[s])/(9*s^3) - (29*Log[s])/(8*s^2) + 
     ((22*I)*Pi*Log[s])/s^2 + (7*Pi^2*Log[s])/(3*s^2) - (69*Log[s])/s + 
     ((44*I)*Pi*Log[s])/s + (14*Pi^2*Log[s])/(3*s) - 
     (4*I)*Pi*Log[2]^2*Log[s] - (3113*Log[s]^2)/(96*s^4) + 
     (((13*I)/8)*Pi*Log[s]^2)/s^4 - (31*Log[s]^2)/(4*s^3) + 
     (((13*I)/6)*Pi*Log[s]^2)/s^3 - (35*Log[s]^2)/(8*s^2) + 
     (((13*I)/4)*Pi*Log[s]^2)/s^2 - (51*Log[s]^2)/(2*s) + 
     (((13*I)/2)*Pi*Log[s]^2)/s - I*Pi*Log[2]*Log[s]^2 + 
     ((7*I)/6)*Pi*Log[s]^3 - Log[s]^3/s^4 - (4*Log[s]^3)/(3*s^3) - 
     (2*Log[s]^3)/s^2 - (4*Log[s]^3)/s + (6*I)*Pi*Zeta[3] - 
     (7*Zeta[3])/(2*s^4) - (14*Zeta[3])/(3*s^3) - (7*Zeta[3])/s^2 - 
     (14*Zeta[3])/s + 12*Log[s]*Zeta[3], ((16*I)/45)*Pi^5 - 
     10926445/(82944*s^4) - (((1666091*I)/2304)*Pi)/s^4 + 
     (230441*Pi^2)/(6912*s^4) + (((4349*I)/192)*Pi^3)/s^4 + 
     (13*Pi^4)/(45*s^4) - 833/(9*s^3) - (((15932*I)/81)*Pi)/s^3 + 
     (619*Pi^2)/(108*s^3) + (((257*I)/54)*Pi^3)/s^3 + (52*Pi^4)/(135*s^3) - 
     2141/(32*s^2) - (((371*I)/16)*Pi)/s^2 + (353*Pi^2)/(96*s^2) + 
     (((125*I)/48)*Pi^3)/s^2 + (26*Pi^4)/(45*s^2) + 159/s - ((95*I)*Pi)/s - 
     (197*Pi^2)/(4*s) + (((205*I)/12)*Pi^3)/s + (52*Pi^4)/(45*s) - 
     (I/3)*Pi^3*Log[2]^2 + ((16*I)/3)*Pi*Log[2]^4 + (Pi^4*Log[s])/5 - 
     (2433337*Log[s])/(6912*s^4) + (((176071*I)/288)*Pi*Log[s])/s^4 - 
     (28507*Pi^2*Log[s])/(576*s^4) + (((33*I)/16)*Pi^3*Log[s])/s^4 - 
     (7621*Log[s])/(72*s^3) + (((5617*I)/27)*Pi*Log[s])/s^3 - 
     (727*Pi^2*Log[s])/(72*s^3) + (((11*I)/4)*Pi^3*Log[s])/s^3 - 
     (859*Log[s])/(16*s^2) + (((335*I)/4)*Pi*Log[s])/s^2 - 
     (265*Pi^2*Log[s])/(48*s^2) + (((33*I)/8)*Pi^3*Log[s])/s^2 + 
     (225*Log[s])/s - ((98*I)*Pi*Log[s])/s - (163*Pi^2*Log[s])/(4*s) + 
     (((33*I)/4)*Pi^3*Log[s])/s - (I/6)*Pi^3*Log[2]*Log[s] + 
     ((16*I)/3)*Pi*Log[2]^3*Log[s] + ((23*I)/24)*Pi^3*Log[s]^2 - 
     (99191*Log[s]^2)/(1152*s^4) - (((5653*I)/48)*Pi*Log[s]^2)/s^4 - 
     (59*Pi^2*Log[s]^2)/(24*s^4) - (1081*Log[s]^2)/(72*s^3) - 
     (((349*I)/9)*Pi*Log[s]^2)/s^3 - (59*Pi^2*Log[s]^2)/(18*s^3) - 
     (159*Log[s]^2)/(16*s^2) - (((87*I)/4)*Pi*Log[s]^2)/s^2 - 
     (59*Pi^2*Log[s]^2)/(12*s^2) + (249*Log[s]^2)/(2*s) - 
     ((61*I)*Pi*Log[s]^2)/s - (59*Pi^2*Log[s]^2)/(6*s) + 
     (2*I)*Pi*Log[2]^2*Log[s]^2 - (15343*Pi^2*Log[s]^3)/1536 + 
     (((1150725*I)/32)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) - 
     (1150725*Sqrt[3]*Pi^2*Log[s]^3)/(32*(3600*I - 3600*Sqrt[3])) + 
     (1838311*Log[s]^3)/(512*s^4) + (((1585*I)/4)*Pi*Log[s]^3)/s^4 + 
     (330943*Log[s]^3)/(288*s^3) + (((895*I)/6)*Pi*Log[s]^3)/s^3 + 
     (48055*Log[s]^3)/(128*s^2) + (((129*I)/2)*Pi*Log[s]^3)/s^2 + 
     (3051*Log[s]^3)/(32*s) + ((38*I)*Pi*Log[s]^3)/s + 
     (146025*Log[s]^3)/(2*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((146025*I)/2)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     ((54600*I)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (54600*Sqrt[3]*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (1186575*Log[s]^3)/(8*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((1186575*I)/8)*Sqrt[3]*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     ((27300*I)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (27300*Sqrt[3]*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (8212575*Log[s]^3)/(2*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((8212575*I)/2)*Sqrt[3]*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     ((546000*I)*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     (546000*Sqrt[3]*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     (408801975*Log[s]^3)/(32*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((408801975*I)/32)*Sqrt[3]*Log[s]^3)/(-3600*s^4 - 
       (3600*I)*Sqrt[3]*s^4) + ((1433250*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (1433250*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + (I/3)*Pi*Log[2]*Log[s]^3 - 
     ((5*I)/8)*Pi*Log[s]^4 + (25*Log[s]^4)/(24*s^4) + 
     (25*Log[s]^4)/(18*s^3) + (25*Log[s]^4)/(12*s^2) + (25*Log[s]^4)/(6*s) + 
     (9*Pi^2*Zeta[3])/2 + (77*Zeta[3])/(24*s^4) - (((25*I)/2)*Pi*Zeta[3])/
      s^4 - (124*Zeta[3])/(3*s^3) - (((50*I)/3)*Pi*Zeta[3])/s^3 - 
     (49*Zeta[3])/(2*s^2) - ((25*I)*Pi*Zeta[3])/s^2 + (102*Zeta[3])/s - 
     ((50*I)*Pi*Zeta[3])/s + (14*I)*Pi*Log[2]*Zeta[3] - 
     (11*I)*Pi*Log[s]*Zeta[3] + (17*Log[s]*Zeta[3])/s^4 + 
     (68*Log[s]*Zeta[3])/(3*s^3) + (34*Log[s]*Zeta[3])/s^2 + 
     (68*Log[s]*Zeta[3])/s - 12*Log[s]^2*Zeta[3] - 42*Zeta[5]}, 2, 6, 1], 
 cut21`J08[s] -> SeriesData[\[Epsilon], 0, 
   {107/(6*s^4) + (((35*I)/4)*Pi)/s^4 + 6/s^3 + (((10*I)/3)*Pi)/s^3 + 2/s^2 + 
     (((3*I)/2)*Pi)/s^2 + (I*Pi)/s - (I/2)*Pi*Log[s] - (35*Log[s])/(2*s^4) - 
     (20*Log[s])/(3*s^3) - (3*Log[s])/s^2 - (2*Log[s])/s + Log[s]^2/2, 
    (-I/3)*Pi^3 + 87/s^4 + (((5939*I)/48)*Pi)/s^4 - (35*Pi^2)/(3*s^4) + 
     18/s^3 + (((352*I)/9)*Pi)/s^3 - (40*Pi^2)/(9*s^3) + 
     (((49*I)/4)*Pi)/s^2 - (2*Pi^2)/s^2 + (I*Pi)/s - (4*Pi^2)/(3*s) + 
     (2*Pi^2*Log[s])/3 - (2575*Log[s])/(12*s^4) - (((303*I)/4)*Pi*Log[s])/
      s^4 - (68*Log[s])/s^3 - (((82*I)/3)*Pi*Log[s])/s^3 - (21*Log[s])/s^2 - 
     (((23*I)/2)*Pi*Log[s])/s^2 - ((7*I)*Pi*Log[s])/s + 
     ((5*I)/4)*Pi*Log[s]^2 + (169*Log[s]^2)/(2*s^4) + (92*Log[s]^2)/(3*s^3) + 
     (13*Log[s]^2)/s^2 + (8*Log[s]^2)/s - Log[s]^3, 
    (2*Pi^4)/9 - 3643/(72*s^4) + (((216259*I)/576)*Pi)/s^4 - 
     (9551*Pi^2)/(72*s^4) - (((2039*I)/48)*Pi^3)/s^4 - 91/(2*s^3) + 
     (((2029*I)/27)*Pi)/s^3 - (251*Pi^2)/(6*s^3) - (((91*I)/6)*Pi^3)/s^3 - 
     14/s^2 + (((11*I)/8)*Pi)/s^2 - (77*Pi^2)/(6*s^2) - 
     (((151*I)/24)*Pi^3)/s^2 - ((5*I)*Pi)/s - (((15*I)/4)*Pi^3)/s + 
     ((29*I)/24)*Pi^3*Log[s] - (62549*Log[s])/(96*s^4) - 
     (((9981*I)/16)*Pi*Log[s])/s^4 + (2459*Pi^2*Log[s])/(24*s^4) - 
     (1144*Log[s])/(9*s^3) - (((1742*I)/9)*Pi*Log[s])/s^3 + 
     (37*Pi^2*Log[s])/s^3 + (9*Log[s])/(4*s^2) - (((237*I)/4)*Pi*Log[s])/
      s^2 + (187*Pi^2*Log[s])/(12*s^2) + (6*Log[s])/s - ((5*I)*Pi*Log[s])/s + 
     (19*Pi^2*Log[s])/(2*s) - (41*Pi^2*Log[s]^2)/24 + 
     (32659*Log[s]^2)/(48*s^4) + (((1305*I)/8)*Pi*Log[s]^2)/s^4 + 
     (634*Log[s]^2)/(3*s^3) + (((175*I)/3)*Pi*Log[s]^2)/s^3 + 
     (257*Log[s]^2)/(4*s^2) + (((97*I)/4)*Pi*Log[s]^2)/s^2 + (3*Log[s]^2)/s + 
     (((29*I)/2)*Pi*Log[s]^2)/s - ((19*I)/12)*Pi*Log[s]^3 - 
     (1643*Log[s]^3)/(12*s^4) - (442*Log[s]^3)/(9*s^3) - 
     (41*Log[s]^3)/(2*s^2) - (37*Log[s]^3)/(3*s) + (25*Log[s]^4)/24 - 
     (4*I)*Pi*Zeta[3] - (175*Zeta[3])/(2*s^4) - (100*Zeta[3])/(3*s^3) - 
     (15*Zeta[3])/s^2 - (10*Zeta[3])/s + 5*Log[s]*Zeta[3], 
    ((5*I)/36)*Pi^5 - 12901/(27*s^4) - (((78485*I)/6912)*Pi)/s^4 - 
     (55241*Pi^2)/(144*s^4) - (((174215*I)/576)*Pi^3)/s^4 + 
     (1997*Pi^4)/(72*s^4) - 167/(2*s^3) - (((17503*I)/162)*Pi)/s^3 - 
     (4009*Pi^2)/(54*s^3) - (((2516*I)/27)*Pi^3)/s^3 + (89*Pi^4)/(9*s^3) + 
     8/s^2 - (((719*I)/16)*Pi)/s^2 + (3*Pi^2)/(2*s^2) - 
     (((1357*I)/48)*Pi^3)/s^2 + (737*Pi^4)/(180*s^2) + (I*Pi)/s + 
     (4*Pi^2)/s - (((29*I)/12)*Pi^3)/s + (73*Pi^4)/(30*s) - 
     (139*Pi^4*Log[s])/180 + (41683*Log[s])/(576*s^4) - 
     (((1011467*I)/576)*Pi*Log[s])/s^4 + (37537*Pi^2*Log[s])/(48*s^4) + 
     (((2369*I)/16)*Pi^3*Log[s])/s^4 + (653*Log[s])/(3*s^3) - 
     (((10004*I)/27)*Pi*Log[s])/s^3 + (2179*Pi^2*Log[s])/(9*s^3) + 
     (((949*I)/18)*Pi^3*Log[s])/s^3 + (323*Log[s])/(4*s^2) - 
     (((211*I)/8)*Pi*Log[s])/s^2 + (881*Pi^2*Log[s])/(12*s^2) + 
     (((523*I)/24)*Pi^3*Log[s])/s^2 + ((13*I)*Pi*Log[s])/s + 
     (4*Pi^2*Log[s])/s + (((155*I)/12)*Pi^3*Log[s])/s - 
     ((97*I)/48)*Pi^3*Log[s]^2 + (181963*Log[s]^2)/(96*s^4) + 
     (((38027*I)/32)*Pi*Log[s]^2)/s^4 - (5389*Pi^2*Log[s]^2)/(24*s^4) + 
     (3536*Log[s]^2)/(9*s^3) + (((3299*I)/9)*Pi*Log[s]^2)/s^3 - 
     (241*Pi^2*Log[s]^2)/(3*s^3) + (81*Log[s]^2)/(4*s^2) + 
     (((891*I)/8)*Pi*Log[s]^2)/s^2 - (401*Pi^2*Log[s]^2)/(12*s^2) - 
     (12*Log[s]^2)/s + (((19*I)/2)*Pi*Log[s]^2)/s - (20*Pi^2*Log[s]^2)/s + 
     (79*Pi^2*Log[s]^3)/36 - (8867*Log[s]^3)/(9*s^4) - 
     (((1569*I)/8)*Pi*Log[s]^3)/s^4 - (304*Log[s]^3)/s^3 - 
     (((629*I)/9)*Pi*Log[s]^3)/s^3 - (92*Log[s]^3)/s^2 - 
     (((347*I)/12)*Pi*Log[s]^3)/s^2 - (6*Log[s]^3)/s - 
     (((103*I)/6)*Pi*Log[s]^3)/s + ((65*I)/48)*Pi*Log[s]^4 + 
     (3175*Log[s]^4)/(24*s^4) + (425*Log[s]^4)/(9*s^3) + 
     (235*Log[s]^4)/(12*s^2) + (35*Log[s]^4)/(3*s) - (3*Log[s]^5)/4 + 
     (10*Pi^2*Zeta[3])/3 - (7081*Zeta[3])/(8*s^4) - 
     (((2039*I)/4)*Pi*Zeta[3])/s^4 - (838*Zeta[3])/(3*s^3) - 
     ((182*I)*Pi*Zeta[3])/s^3 - (169*Zeta[3])/(2*s^2) - 
     (((151*I)/2)*Pi*Zeta[3])/s^2 + (6*Zeta[3])/s - ((45*I)*Pi*Zeta[3])/s + 
     ((29*I)/2)*Pi*Log[s]*Zeta[3] + (810*Log[s]*Zeta[3])/s^4 + 
     (880*Log[s]*Zeta[3])/(3*s^3) + (124*Log[s]*Zeta[3])/s^2 + 
     (76*Log[s]*Zeta[3])/s - 14*Log[s]^2*Zeta[3]}, 2, 6, 1], 
 cut21`J09[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/3 + 937/(24*s^4) + 88/(9*s^3) + 3/(2*s^2) - 2/s - (2*I)*Pi*Log[2] - 
     (64*Log[s])/s^4 - (64*Log[s])/(3*s^3) - (8*Log[s])/s^2 - (4*Log[s])/s + 
     Log[s]^2/2, (I/6)*Pi^3 + 1364/(9*s^4) - (((235*I)/2)*Pi)/s^4 + 
     694/(27*s^3) - (((418*I)/9)*Pi)/s^3 + 4/s^2 - ((22*I)*Pi)/s^2 + 16/s - 
     ((16*I)*Pi)/s + (4*I)*Pi*Log[2]^2 - (Pi^2*Log[s])/3 - 
     (973*Log[s])/(2*s^4) - (((407*I)/2)*Pi*Log[s])/s^4 - 
     (1052*Log[s])/(9*s^3) - (((196*I)/3)*Pi*Log[s])/s^3 - (18*Log[s])/s^2 - 
     ((23*I)*Pi*Log[s])/s^2 + (16*Log[s])/s - ((10*I)*Pi*Log[s])/s + 
     (2*I)*Pi*Log[2]*Log[s] + (I/2)*Pi*Log[s]^2 + (599*Log[s]^2)/(2*s^4) + 
     (292*Log[s]^2)/(3*s^3) + (35*Log[s]^2)/s^2 + (16*Log[s]^2)/s - 
     Log[s]^3 + 7*Zeta[3], (4*Pi^4)/45 + 279361/(3456*s^4) - 
     (((42437*I)/48)*Pi)/s^4 + (9407*Pi^2)/(288*s^4) - ((93*I)*Pi^3)/s^4 + 
     115/(81*s^3) - (((7051*I)/27)*Pi)/s^3 + (610*Pi^2)/(27*s^3) - 
     (((88*I)/3)*Pi^3)/s^3 + 35/(8*s^2) - (((135*I)/2)*Pi)/s^2 + 
     (373*Pi^2)/(24*s^2) - ((10*I)*Pi^3)/s^2 - 50/s + ((20*I)*Pi)/s + 
     (89*Pi^2)/(6*s) - ((4*I)*Pi^3)/s + (I/6)*Pi^3*Log[2] - 
     ((16*I)/3)*Pi*Log[2]^3 - (I/6)*Pi^3*Log[s] - (14545*Log[s])/(18*s^4) - 
     (((18245*I)/24)*Pi*Log[s])/s^4 + (234*Pi^2*Log[s])/s^4 - 
     (1964*Log[s])/(27*s^3) - (((454*I)/3)*Pi*Log[s])/s^3 + 
     (224*Pi^2*Log[s])/(3*s^3) + (20*Log[s])/s^2 - (((7*I)/2)*Pi*Log[s])/
      s^2 + (26*Pi^2*Log[s])/s^2 - (56*Log[s])/s + ((42*I)*Pi*Log[s])/s + 
     (11*Pi^2*Log[s])/s - (4*I)*Pi*Log[2]^2*Log[s] - (5*Pi^2*Log[s]^2)/24 + 
     (20231*Log[s]^2)/(12*s^4) + (((2035*I)/4)*Pi*Log[s]^2)/s^4 + 
     (3688*Log[s]^2)/(9*s^3) + (((490*I)/3)*Pi*Log[s]^2)/s^3 + 
     (73*Log[s]^2)/s^2 + (((115*I)/2)*Pi*Log[s]^2)/s^2 - (32*Log[s]^2)/s + 
     ((25*I)*Pi*Log[s]^2)/s - I*Pi*Log[2]*Log[s]^2 - I*Pi*Log[s]^3 - 
     (1445*Log[s]^3)/(3*s^4) - (1400*Log[s]^3)/(9*s^3) - 
     (166*Log[s]^3)/(3*s^2) - (74*Log[s]^3)/(3*s) + (25*Log[s]^4)/24 + 
     (5*I)*Pi*Zeta[3] + (768*Zeta[3])/s^4 + (256*Zeta[3])/s^3 + 
     (96*Zeta[3])/s^2 + (48*Zeta[3])/s - 19*Log[s]*Zeta[3], 
    ((53*I)/360)*Pi^5 - 337859/(648*s^4) - (((203707*I)/72)*Pi)/s^4 + 
     (10210*Pi^2)/(27*s^4) - (((6727*I)/24)*Pi^3)/s^4 + (250*Pi^4)/(3*s^4) - 
     53365/(486*s^3) - (((97511*I)/162)*Pi)/s^3 + (21197*Pi^2)/(162*s^3) - 
     (((2627*I)/54)*Pi^3)/s^3 + (80*Pi^4)/(3*s^3) - 35/s^2 - 
     ((78*I)*Pi)/s^2 + (95*Pi^2)/(3*s^2) + (((25*I)/6)*Pi^3)/s^2 + 
     (28*Pi^4)/(3*s^2) + 112/s - ((64*I)*Pi)/s - (116*Pi^2)/(3*s) + 
     (((56*I)/3)*Pi^3)/s + (4*Pi^4)/s - (I/3)*Pi^3*Log[2]^2 + 
     ((16*I)/3)*Pi*Log[2]^4 - (19*Pi^4*Log[s])/45 + 
     (448283*Log[s])/(864*s^4) + (((935*I)/32)*Pi*Log[s])/s^4 + 
     (69223*Pi^2*Log[s])/(72*s^4) + (((8731*I)/24)*Pi^3*Log[s])/s^4 + 
     (20635*Log[s])/(81*s^3) + (((2345*I)/9)*Pi*Log[s])/s^3 + 
     (5231*Pi^2*Log[s])/(27*s^3) + (((1037*I)/9)*Pi^3*Log[s])/s^3 + 
     (49*Log[s])/(2*s^2) + (((519*I)/4)*Pi*Log[s])/s^2 + 
     (41*Pi^2*Log[s])/(6*s^2) + (((475*I)/12)*Pi^3*Log[s])/s^2 + 
     (160*Log[s])/s - ((66*I)*Pi*Log[s])/s - (148*Pi^2*Log[s])/(3*s) + 
     (((97*I)/6)*Pi^3*Log[s])/s - (I/6)*Pi^3*Log[2]*Log[s] + 
     ((16*I)/3)*Pi*Log[2]^3*Log[s] - (I/8)*Pi^3*Log[s]^2 + 
     (806261*Log[s]^2)/(288*s^4) + (((108145*I)/48)*Pi*Log[s]^2)/s^4 - 
     (4773*Pi^2*Log[s]^2)/(8*s^4) + (9319*Log[s]^2)/(27*s^3) + 
     (((1553*I)/3)*Pi*Log[s]^2)/s^3 - (571*Pi^2*Log[s]^2)/(3*s^3) - 
     (115*Log[s]^2)/(4*s^2) + (((299*I)/4)*Pi*Log[s]^2)/s^2 - 
     (265*Pi^2*Log[s]^2)/(4*s^2) + (94*Log[s]^2)/s - ((57*I)*Pi*Log[s]^2)/s - 
     (28*Pi^2*Log[s]^2)/s + (2*I)*Pi*Log[2]^2*Log[s]^2 + 
     (25*Pi^2*Log[s]^3)/36 - (60455*Log[s]^3)/(24*s^4) - 
     (((7733*I)/12)*Pi*Log[s]^3)/s^4 - (16606*Log[s]^3)/(27*s^3) - 
     (((1862*I)/9)*Pi*Log[s]^3)/s^3 - (229*Log[s]^3)/(2*s^2) - 
     (((437*I)/6)*Pi*Log[s]^3)/s^2 + (110*Log[s]^3)/(3*s) - 
     (((95*I)/3)*Pi*Log[s]^3)/s + (I/3)*Pi*Log[2]*Log[s]^3 + 
     ((25*I)/24)*Pi*Log[s]^4 + (11135*Log[s]^4)/(24*s^4) + 
     (1345*Log[s]^4)/(9*s^3) + (635*Log[s]^4)/(12*s^2) + 
     (70*Log[s]^4)/(3*s) - (3*Log[s]^5)/4 - (65*Pi^2*Zeta[3])/4 + 
     (44999*Zeta[3])/(8*s^4) - ((348*I)*Pi*Zeta[3])/s^4 + 
     (15116*Zeta[3])/(9*s^3) - ((96*I)*Pi*Zeta[3])/s^3 + 
     (1063*Zeta[3])/(2*s^2) - ((24*I)*Pi*Zeta[3])/s^2 + (182*Zeta[3])/s + 
     (14*I)*Pi*Log[2]*Zeta[3] - (17*I)*Pi*Log[s]*Zeta[3] - 
     (589*Log[s]*Zeta[3])/s^4 - (664*Log[s]*Zeta[3])/(3*s^3) - 
     (98*Log[s]*Zeta[3])/s^2 - (64*Log[s]*Zeta[3])/s + 25*Log[s]^2*Zeta[3] + 
     129*Zeta[5]}, 2, 6, 1], cut21`J10[s] -> SeriesData[\[Epsilon], 0, 
   {((-2*I)/3)*Pi^3 + 27401/(288*s^4) + (((347*I)/8)*Pi)/s^4 - Pi^2/(3*s^4) + 
     310/(9*s^3) + (((68*I)/3)*Pi)/s^3 - (4*Pi^2)/(9*s^3) + 33/(4*s^2) + 
     (((27*I)/2)*Pi)/s^2 - (2*Pi^2)/(3*s^2) - 6/s + ((6*I)*Pi)/s - 
     (4*Pi^2)/(3*s) + (4*Pi^2*Log[s])/3 - (521*Log[s])/(8*s^4) - 
     (((3*I)/2)*Pi*Log[s])/s^4 - (307*Log[s])/(9*s^3) - 
     ((2*I)*Pi*Log[s])/s^3 - (41*Log[s])/(2*s^2) - ((3*I)*Pi*Log[s])/s^2 - 
     (10*Log[s])/s - ((6*I)*Pi*Log[s])/s + (3*I)*Pi*Log[s]^2 + Log[s]^2/s^4 + 
     (4*Log[s]^2)/(3*s^3) + (2*Log[s]^2)/s^2 + (4*Log[s]^2)/s - 
     (4*Log[s]^3)/3 - 6*Zeta[3], (19*Pi^4)/30 + 59503/(432*s^4) + 
     (((126461*I)/288)*Pi)/s^4 - (3601*Pi^2)/(36*s^4) - 
     (((3*I)/2)*Pi^3)/s^4 - 1331/(18*s^3) + (((1352*I)/9)*Pi)/s^3 - 
     (1394*Pi^2)/(27*s^3) - ((2*I)*Pi^3)/s^3 - 91/s^2 + 
     (((117*I)/4)*Pi)/s^2 - (91*Pi^2)/(3*s^2) - ((3*I)*Pi^3)/s^2 - 
     ((30*I)*Pi)/s - (44*Pi^2)/(3*s) - ((6*I)*Pi^3)/s + 
     ((16*I)/3)*Pi^3*Log[s] - (266863*Log[s])/(288*s^4) - 
     ((298*I)*Pi*Log[s])/s^4 + (7*Pi^2*Log[s])/(3*s^4) - 
     (17711*Log[s])/(54*s^3) - (((1372*I)/9)*Pi*Log[s])/s^3 + 
     (28*Pi^2*Log[s])/(9*s^3) - (311*Log[s])/(4*s^2) - 
     ((88*I)*Pi*Log[s])/s^2 + (14*Pi^2*Log[s])/(3*s^2) + (50*Log[s])/s - 
     ((40*I)*Pi*Log[s])/s + (28*Pi^2*Log[s])/(3*s) - 4*Pi^2*Log[s]^2 + 
     (12841*Log[s]^2)/(48*s^4) + (((13*I)/4)*Pi*Log[s]^2)/s^4 + 
     (827*Log[s]^2)/(6*s^3) + (((13*I)/3)*Pi*Log[s]^2)/s^3 + 
     (323*Log[s]^2)/(4*s^2) + (((13*I)/2)*Pi*Log[s]^2)/s^2 + 
     (39*Log[s]^2)/s + ((13*I)*Pi*Log[s]^2)/s - ((10*I)/3)*Pi*Log[s]^3 - 
     (2*Log[s]^3)/s^4 - (8*Log[s]^3)/(3*s^3) - (4*Log[s]^3)/s^2 - 
     (8*Log[s]^3)/s + (5*Log[s]^4)/3 - (24*I)*Pi*Zeta[3] - (7*Zeta[3])/s^4 - 
     (28*Zeta[3])/(3*s^3) - (14*Zeta[3])/s^2 - (28*Zeta[3])/s + 
     22*Log[s]*Zeta[3], ((9*I)/10)*Pi^5 - 65548387/(41472*s^4) + 
     (((393065*I)/1152)*Pi)/s^4 - (3453289*Pi^2)/(3456*s^4) - 
     (((22015*I)/96)*Pi^3)/s^4 + (26*Pi^4)/(45*s^4) - 131090/(243*s^3) - 
     (((18256*I)/81)*Pi)/s^3 - (57251*Pi^2)/(162*s^3) - 
     (((1049*I)/9)*Pi^3)/s^3 + (104*Pi^4)/(135*s^3) + 1037/(16*s^2) - 
     (((2047*I)/8)*Pi)/s^2 - (4225*Pi^2)/(48*s^2) - (((533*I)/8)*Pi^3)/s^2 + 
     (52*Pi^4)/(45*s^2) + 58/s - ((22*I)*Pi)/s + (259*Pi^2)/(6*s) - 
     (((61*I)/2)*Pi^3)/s + (104*Pi^4)/(45*s) - (151*Pi^4*Log[s])/90 - 
     (6238891*Log[s])/(3456*s^4) - (((354713*I)/144)*Pi*Log[s])/s^4 + 
     (140699*Pi^2*Log[s])/(288*s^4) + (((33*I)/8)*Pi^3*Log[s])/s^4 + 
     (6409*Log[s])/(108*s^3) - (((23398*I)/27)*Pi*Log[s])/s^3 + 
     (27059*Pi^2*Log[s])/(108*s^3) + (((11*I)/2)*Pi^3*Log[s])/s^3 + 
     (2991*Log[s])/(8*s^2) - (((433*I)/2)*Pi*Log[s])/s^2 + 
     (3497*Pi^2*Log[s])/(24*s^2) + (((33*I)/4)*Pi^3*Log[s])/s^2 - 
     (42*Log[s])/s + ((92*I)*Pi*Log[s])/s + (421*Pi^2*Log[s])/(6*s) + 
     (((33*I)/2)*Pi^3*Log[s])/s - ((67*I)/12)*Pi^3*Log[s]^2 + 
     (1500883*Log[s]^2)/(576*s^4) + (((13763*I)/24)*Pi*Log[s]^2)/s^4 - 
     (59*Pi^2*Log[s]^2)/(12*s^4) + (99581*Log[s]^2)/(108*s^3) + 
     (((878*I)/3)*Pi*Log[s]^2)/s^3 - (59*Pi^2*Log[s]^2)/(9*s^3) + 
     (1851*Log[s]^2)/(8*s^2) + (((337*I)/2)*Pi*Log[s]^2)/s^2 - 
     (59*Pi^2*Log[s]^2)/(6*s^2) - (109*Log[s]^2)/s + ((78*I)*Pi*Log[s]^2)/s - 
     (59*Pi^2*Log[s]^2)/(3*s) + (136067*Pi^2*Log[s]^3)/19200 - 
     (((107401*I)/16)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) + 
     (107401*Sqrt[3]*Pi^2*Log[s]^3)/(16*(3600*I - 3600*Sqrt[3])) - 
     (62096051*Log[s]^3)/(57600*s^4) - (((1171*I)/15)*Pi*Log[s]^3)/s^4 - 
     (4601321*Log[s]^3)/(10800*s^3) - (((1499*I)/45)*Pi*Log[s]^3)/s^3 - 
     (927041*Log[s]^3)/(4800*s^2) - (((506*I)/25)*Pi*Log[s]^3)/s^2 - 
     (85229*Log[s]^3)/(1200*s) - (((1762*I)/75)*Pi*Log[s]^3)/s - 
     (13629*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     ((13629*I)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     ((10192*I)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (10192*Sqrt[3]*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (110747*Log[s]^3)/(4*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) - 
     (((110747*I)/4)*Sqrt[3]*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     ((5096*I)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (5096*Sqrt[3]*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (766507*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     ((766507*I)*Sqrt[3]*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     ((101920*I)*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + 
     (101920*Sqrt[3]*Pi*Log[s]^3)/(-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - 
     (38154851*Log[s]^3)/(16*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) - 
     (((38154851*I)/16)*Sqrt[3]*Log[s]^3)/(-3600*s^4 - 
       (3600*I)*Sqrt[3]*s^4) - ((267540*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + (267540*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + ((35*I)/12)*Pi*Log[s]^4 + 
     (25*Log[s]^4)/(12*s^4) + (25*Log[s]^4)/(9*s^3) + (25*Log[s]^4)/(6*s^2) + 
     (25*Log[s]^4)/(3*s) - (4*Log[s]^5)/3 + (127*Pi^2*Zeta[3])/6 - 
     (20527*Zeta[3])/(12*s^4) - ((25*I)*Pi*Zeta[3])/s^4 - 
     (7928*Zeta[3])/(9*s^3) - (((100*I)/3)*Pi*Zeta[3])/s^3 - 
     (517*Zeta[3])/s^2 - ((50*I)*Pi*Zeta[3])/s^2 - (260*Zeta[3])/s - 
     ((100*I)*Pi*Zeta[3])/s + (76*I)*Pi*Log[s]*Zeta[3] + 
     (34*Log[s]*Zeta[3])/s^4 + (136*Log[s]*Zeta[3])/(3*s^3) + 
     (68*Log[s]*Zeta[3])/s^2 + (136*Log[s]*Zeta[3])/s - 57*Log[s]^2*Zeta[3] - 
     154*Zeta[5]}, 3, 6, 1], cut21`J11[s] -> SeriesData[\[Epsilon], 0, 
   {(I/3)*Pi^3 - 1093/(48*s^4) - (((35*I)/4)*Pi)/s^4 - 248/(27*s^3) - 
     (((40*I)/9)*Pi)/s^3 - 7/(2*s^2) - ((3*I)*Pi)/s^2 + 4/s - ((4*I)*Pi)/s - 
     (Pi^2*Log[s])/2 + (105*Log[s])/(8*s^4) + (20*Log[s])/(3*s^3) + 
     (9*Log[s])/(2*s^2) + (6*Log[s])/s - I*Pi*Log[s]^2 + Log[s]^3/2 + 
     2*Zeta[3], (-9*Pi^4)/40 - 72253/(1152*s^4) - (((2527*I)/24)*Pi)/s^4 + 
     (61*Pi^2)/(3*s^4) + 73/(27*s^3) - (((1082*I)/27)*Pi)/s^3 + 
     (92*Pi^2)/(9*s^3) + 171/(8*s^2) - ((13*I)*Pi)/s^2 + (20*Pi^2)/(3*s^2) - 
     6/s + ((16*I)*Pi)/s + (8*Pi^2)/s - (2*I)*Pi^3*Log[s] + 
     (21319*Log[s])/(96*s^4) + (((487*I)/8)*Pi*Log[s])/s^4 + 
     (2341*Log[s])/(27*s^3) + (((274*I)/9)*Pi*Log[s])/s^3 + 
     (125*Log[s])/(4*s^2) + (((39*I)/2)*Pi*Log[s])/s^2 - (26*Log[s])/s + 
     ((22*I)*Pi*Log[s])/s + (5*Pi^2*Log[s]^2)/3 - (871*Log[s]^2)/(16*s^4) - 
     (82*Log[s]^2)/(3*s^3) - (71*Log[s]^2)/(4*s^2) - (21*Log[s]^2)/s + 
     ((4*I)/3)*Pi*Log[s]^3 - (17*Log[s]^4)/24 + (10*I)*Pi*Zeta[3] - 
     11*Log[s]*Zeta[3], ((-5*I)/18)*Pi^5 + 5051069/(13824*s^4) - 
     (((185893*I)/1152)*Pi)/s^4 + (137945*Pi^2)/(576*s^4) + 
     (((2257*I)/48)*Pi^3)/s^4 + 13972/(81*s^3) + (((410*I)/27)*Pi)/s^3 + 
     (7508*Pi^2)/(81*s^3) + (((632*I)/27)*Pi^3)/s^3 + 407/(16*s^2) + 
     (((483*I)/8)*Pi)/s^2 + (803*Pi^2)/(24*s^2) + (((59*I)/4)*Pi^3)/s^2 - 
     6/s + ((6*I)*Pi)/s - (61*Pi^2)/(3*s) + (((47*I)/3)*Pi^3)/s + 
     (3*Pi^4*Log[s])/4 + (232751*Log[s])/(384*s^4) + 
     (((9441*I)/16)*Pi*Log[s])/s^4 - (9569*Pi^2*Log[s])/(96*s^4) + 
     (11869*Log[s])/(162*s^3) + (((6112*I)/27)*Pi*Log[s])/s^3 - 
     (449*Pi^2*Log[s])/(9*s^3) - (651*Log[s])/(8*s^2) + 
     (((161*I)/2)*Pi*Log[s])/s^2 - (769*Pi^2*Log[s])/(24*s^2) + 
     (26*Log[s])/s - ((44*I)*Pi*Log[s])/s - (73*Pi^2*Log[s])/(2*s) + 
     ((31*I)/12)*Pi^3*Log[s]^2 - (119905*Log[s]^2)/(192*s^4) - 
     (((1877*I)/16)*Pi*Log[s]^2)/s^4 - (4349*Log[s]^2)/(18*s^3) - 
     (((527*I)/9)*Pi*Log[s]^2)/s^3 - (699*Log[s]^2)/(8*s^2) - 
     (((149*I)/4)*Pi*Log[s]^2)/s^2 + (51*Log[s]^2)/s - 
     ((41*I)*Pi*Log[s]^2)/s - (3172043*Pi^2*Log[s]^3)/691200 + 
     (((1549643*I)/192)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) - 
     (1549643*Pi^2*Log[s]^3)/(64*Sqrt[3]*(3600*I - 3600*Sqrt[3])) + 
     (609142393*Log[s]^3)/(691200*s^4) + (((64337*I)/720)*Pi*Log[s]^3)/s^4 + 
     (12893201*Log[s]^3)/(43200*s^3) + (((9191*I)/270)*Pi*Log[s]^3)/s^3 + 
     (2121121*Log[s]^3)/(19200*s^2) + (((9191*I)/600)*Pi*Log[s]^3)/s^2 + 
     (214349*Log[s]^3)/(4800*s) + (((9191*I)/900)*Pi*Log[s]^3)/s + 
     (65549*Log[s]^3)/(4*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((65549*I)/4)*Sqrt[3]*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (((36764*I)/3)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (36764*Pi*Log[s]^3)/(Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (1597921*Log[s]^3)/(48*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((1597921*I)/16)*Log[s]^3)/(Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((18382*I)/3)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (18382*Pi*Log[s]^3)/(Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (11059601*Log[s]^3)/(12*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((11059601*I)/4)*Log[s]^3)/(Sqrt[3]*(-3600*s^3 - 
        (3600*I)*Sqrt[3]*s^3)) + (((367640*I)/3)*Pi*Log[s]^3)/
      (-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - (367640*Pi*Log[s]^3)/
      (Sqrt[3]*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (550519993*Log[s]^3)/(192*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((550519993*I)/64)*Log[s]^3)/(Sqrt[3]*(-3600*s^4 - 
        (3600*I)*Sqrt[3]*s^4)) + ((321685*I)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (321685*Sqrt[3]*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - ((5*I)/4)*Pi*Log[s]^4 + 
     (3*Log[s]^5)/5 - (31*Pi^2*Zeta[3])/3 + (1393*Zeta[3])/(4*s^4) + 
     (524*Zeta[3])/(3*s^3) + (113*Zeta[3])/s^2 + (132*Zeta[3])/s - 
     (32*I)*Pi*Log[s]*Zeta[3] + 27*Log[s]^2*Zeta[3] + 66*Zeta[5]}, 3, 6, 1], 
 cut21`J12[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^4/120 - 713/(192*s^4) - (((5447*I)/288)*Pi)/s^4 + 
     (107*Pi^2)/(36*s^4) + (((35*I)/12)*Pi^3)/s^4 - 2/s^3 - 
     (((209*I)/27)*Pi)/s^3 + Pi^2/s^3 + (((10*I)/9)*Pi^3)/s^3 - 3/(4*s^2) - 
     (((15*I)/4)*Pi)/s^2 + Pi^2/(3*s^2) + ((I/2)*Pi^3)/s^2 - ((2*I)*Pi)/s + 
     ((I/3)*Pi^3)/s - (I/6)*Pi^3*Log[s] - (305*Log[s])/(16*s^4) - 
     (((107*I)/6)*Pi*Log[s])/s^4 - (35*Pi^2*Log[s])/(12*s^4) - 
     (14*Log[s])/(3*s^3) - ((6*I)*Pi*Log[s])/s^3 - (10*Pi^2*Log[s])/(9*s^3) - 
     Log[s]/(2*s^2) - ((2*I)*Pi*Log[s])/s^2 - (Pi^2*Log[s])/(2*s^2) - 
     (Pi^2*Log[s])/(3*s) + (Pi^2*Log[s]^2)/12 + (107*Log[s]^2)/(6*s^4) + 
     (((35*I)/4)*Pi*Log[s]^2)/s^4 + (6*Log[s]^2)/s^3 + 
     (((10*I)/3)*Pi*Log[s]^2)/s^3 + (2*Log[s]^2)/s^2 + 
     (((3*I)/2)*Pi*Log[s]^2)/s^2 + (I*Pi*Log[s]^2)/s - (I/6)*Pi*Log[s]^3 - 
     (35*Log[s]^3)/(6*s^4) - (20*Log[s]^3)/(9*s^3) - Log[s]^3/s^2 - 
     (2*Log[s]^3)/(3*s) + Log[s]^4/12 + ((3*I)/2)*Pi*Zeta[3] + 
     (35*Zeta[3])/(2*s^4) + (20*Zeta[3])/(3*s^3) + (3*Zeta[3])/s^2 + 
     (2*Zeta[3])/s - Log[s]*Zeta[3], (-I/18)*Pi^5 + 27581/(2304*s^4) - 
     (((35881*I)/216)*Pi)/s^4 + (4163*Pi^2)/(288*s^4) + 
     (((805*I)/48)*Pi^3)/s^4 - (35*Pi^4)/(24*s^4) + 1724/(243*s^3) - 
     (((4091*I)/81)*Pi)/s^3 + (715*Pi^2)/(162*s^3) + 
     (((145*I)/27)*Pi^3)/s^3 - (5*Pi^4)/(9*s^3) + 29/(8*s^2) - 
     ((12*I)*Pi)/s^2 + (17*Pi^2)/(12*s^2) + (((7*I)/4)*Pi^3)/s^2 - 
     Pi^4/(4*s^2) - 4/s + ((4*I)*Pi)/s + (2*Pi^2)/(3*s) + ((I/3)*Pi^3)/s - 
     Pi^4/(6*s) + (11*Pi^4*Log[s])/120 - (127*Log[s])/(32*s^4) - 
     (((9335*I)/288)*Pi*Log[s])/s^4 - (1559*Pi^2*Log[s])/(144*s^4) - 
     (((35*I)/12)*Pi^3*Log[s])/s^4 + (671*Log[s])/(81*s^3) + 
     (((14*I)/9)*Pi*Log[s])/s^3 - (91*Pi^2*Log[s])/(27*s^3) - 
     (((10*I)/9)*Pi^3*Log[s])/s^3 + (5*Log[s])/(2*s^2) + 
     (((33*I)/4)*Pi*Log[s])/s^2 - (13*Pi^2*Log[s])/(12*s^2) - 
     ((I/2)*Pi^3*Log[s])/s^2 - (4*Log[s])/s + ((6*I)*Pi*Log[s])/s - 
     (Pi^2*Log[s])/(3*s) - ((I/3)*Pi^3*Log[s])/s + (593*Log[s]^2)/(6*s^4) + 
     (((4555*I)/48)*Pi*Log[s]^2)/s^4 - (35*Pi^2*Log[s]^2)/(24*s^4) + 
     (565*Log[s]^2)/(27*s^3) + (((280*I)/9)*Pi*Log[s]^2)/s^3 - 
     (5*Pi^2*Log[s]^2)/(9*s^3) + (((41*I)/4)*Pi*Log[s]^2)/s^2 - 
     (Pi^2*Log[s]^2)/(4*s^2) - (2*Log[s]^2)/s + (I*Pi*Log[s]^2)/s - 
     (Pi^2*Log[s]^2)/(6*s) + (Pi^2*Log[s]^3)/18 - (1661*Log[s]^3)/(24*s^4) - 
     (((35*I)/2)*Pi*Log[s]^3)/s^4 - (614*Log[s]^3)/(27*s^3) - 
     (((20*I)/3)*Pi*Log[s]^3)/s^3 - (15*Log[s]^3)/(2*s^2) - 
     ((3*I)*Pi*Log[s]^3)/s^2 - (2*Log[s]^3)/(3*s) - ((2*I)*Pi*Log[s]^3)/s + 
     ((5*I)/24)*Pi*Log[s]^4 + (245*Log[s]^4)/(24*s^4) + 
     (35*Log[s]^4)/(9*s^3) + (7*Log[s]^4)/(4*s^2) + (7*Log[s]^4)/(6*s) - 
     Log[s]^5/10 - Pi^2*Zeta[3] + (5839*Zeta[3])/(24*s^4) + 
     (((245*I)/2)*Pi*Zeta[3])/s^4 + (722*Zeta[3])/(9*s^3) + 
     (((140*I)/3)*Pi*Zeta[3])/s^3 + (53*Zeta[3])/(2*s^2) + 
     ((21*I)*Pi*Zeta[3])/s^2 + (2*Zeta[3])/s + ((14*I)*Pi*Zeta[3])/s - 
     ((11*I)/2)*Pi*Log[s]*Zeta[3] - (315*Log[s]*Zeta[3])/(2*s^4) - 
     (60*Log[s]*Zeta[3])/s^3 - (27*Log[s]*Zeta[3])/s^2 - 
     (18*Log[s]*Zeta[3])/s + 4*Log[s]^2*Zeta[3] + 8*Zeta[5]}, 4, 6, 1], 
 cut21`J13[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/6)*Pi^3 - 71/(8*s^4) + (((35*I)/8)*Pi)/s^4 - (35*Pi^2)/(12*s^4) - 
     2/(3*s^3) + (((20*I)/9)*Pi)/s^3 - (10*Pi^2)/(9*s^3) + s^(-2) + 
     (((3*I)/2)*Pi)/s^2 - Pi^2/(2*s^2) + ((2*I)*Pi)/s - Pi^2/(3*s) + 
     (Pi^2*Log[s])/6 + (599*Log[s])/(12*s^4) + (((35*I)/2)*Pi*Log[s])/s^4 + 
     (16*Log[s])/s^3 + (((20*I)/3)*Pi*Log[s])/s^3 + (5*Log[s])/s^2 + 
     ((3*I)*Pi*Log[s])/s^2 + ((2*I)*Pi*Log[s])/s - (I/2)*Pi*Log[s]^2 - 
     (35*Log[s]^2)/(2*s^4) - (20*Log[s]^2)/(3*s^3) - (3*Log[s]^2)/s^2 - 
     (2*Log[s]^2)/s + Log[s]^3/3 - Zeta[3], Pi^4/12 - 653/(36*s^4) + 
     (((724*I)/3)*Pi)/s^4 - (1147*Pi^2)/(48*s^4) - (((93*I)/4)*Pi^3)/s^4 - 
     3/s^3 + (((2182*I)/27)*Pi)/s^3 - (64*Pi^2)/(9*s^3) - 
     (((22*I)/3)*Pi^3)/s^3 - 4/s^2 + ((28*I)*Pi)/s^2 - (9*Pi^2)/(4*s^2) - 
     (((5*I)/2)*Pi^3)/s^2 + ((4*I)*Pi)/s - Pi^2/s - (I*Pi^3)/s + 
     (I/6)*Pi^3*Log[s] + (9517*Log[s])/(48*s^4) + (((1285*I)/6)*Pi*Log[s])/
      s^4 + (209*Pi^2*Log[s])/(12*s^4) + (92*Log[s])/(3*s^3) + 
     (((536*I)/9)*Pi*Log[s])/s^3 + (46*Pi^2*Log[s])/(9*s^3) - 
     (9*Log[s])/(2*s^2) + ((14*I)*Pi*Log[s])/s^2 + (3*Pi^2*Log[s])/(2*s^2) - 
     ((4*I)*Pi*Log[s])/s + (Pi^2*Log[s])/(3*s) + (Pi^2*Log[s]^2)/12 - 
     (7147*Log[s]^2)/(24*s^4) - (((227*I)/2)*Pi*Log[s]^2)/s^4 - 
     (88*Log[s]^2)/s^3 - (((116*I)/3)*Pi*Log[s]^2)/s^3 - 
     (49*Log[s]^2)/(2*s^2) - ((15*I)*Pi*Log[s]^2)/s^2 - 
     ((8*I)*Pi*Log[s]^2)/s + I*Pi*Log[s]^3 + (163*Log[s]^3)/(2*s^4) + 
     (28*Log[s]^3)/s^3 + (11*Log[s]^3)/s^2 + (6*Log[s]^3)/s - 
     (7*Log[s]^4)/12 - (7*I)*Pi*Zeta[3] - (559*Zeta[3])/(2*s^4) - 
     (292*Zeta[3])/(3*s^3) - (39*Zeta[3])/s^2 - (22*Zeta[3])/s + 
     9*Log[s]*Zeta[3], ((-53*I)/360)*Pi^5 + 1675/(36*s^4) + 
     (((1480043*I)/1152)*Pi)/s^4 - (91303*Pi^2)/(576*s^4) - 
     (((6581*I)/96)*Pi^3)/s^4 + (1121*Pi^4)/(144*s^4) + 1817/(81*s^3) + 
     (((25724*I)/81)*Pi)/s^3 - (2675*Pi^2)/(54*s^3) - 
     (((487*I)/27)*Pi^3)/s^3 + (119*Pi^4)/(54*s^3) + 22/s^2 + 
     (((451*I)/8)*Pi)/s^2 - (127*Pi^2)/(8*s^2) - (((39*I)/8)*Pi^3)/s^2 + 
     (71*Pi^4)/(120*s^2) + 24/s + ((2*I)*Pi)/s - Pi^2/s - 
     (((11*I)/6)*Pi^3)/s + (11*Pi^4)/(180*s) + (49*Pi^4*Log[s])/360 + 
     (577*Log[s])/(18*s^4) + (((6569*I)/96)*Pi*Log[s])/s^4 - 
     (153*Pi^2*Log[s])/(4*s^4) + (((383*I)/24)*Pi^3*Log[s])/s^4 - 
     (914*Log[s])/(27*s^3) - (((1904*I)/27)*Pi*Log[s])/s^3 - 
     (38*Pi^2*Log[s])/(3*s^3) + (((41*I)/9)*Pi^3*Log[s])/s^3 + 
     (6*Log[s])/s^2 - (((237*I)/4)*Pi*Log[s])/s^2 - (3*Pi^2*Log[s])/s^2 + 
     (((5*I)/4)*Pi^3*Log[s])/s^2 + (12*Log[s])/s - ((14*I)*Pi*Log[s])/s + 
     (3*Pi^2*Log[s])/s + ((I/6)*Pi^3*Log[s])/s + (I/8)*Pi^3*Log[s]^2 - 
     (6717*Log[s]^2)/(8*s^4) - (((40043*I)/48)*Pi*Log[s]^2)/s^4 + 
     (437*Pi^2*Log[s]^2)/(12*s^4) - (1228*Log[s]^2)/(9*s^3) - 
     (((2078*I)/9)*Pi*Log[s]^2)/s^3 + (118*Pi^2*Log[s]^2)/(9*s^3) + 
     (9*Log[s]^2)/s^2 - (((233*I)/4)*Pi*Log[s]^2)/s^2 + 
     (11*Pi^2*Log[s]^2)/(2*s^2) + (6*Log[s]^2)/s + (I*Pi*Log[s]^2)/s + 
     (10*Pi^2*Log[s]^2)/(3*s) - (Pi^2*Log[s]^3)/2 + 
     (25003*Log[s]^3)/(36*s^4) + (((2339*I)/12)*Pi*Log[s]^3)/s^4 + 
     (1772*Log[s]^3)/(9*s^3) + (((586*I)/9)*Pi*Log[s]^3)/s^3 + 
     (157*Log[s]^3)/(3*s^2) + (((49*I)/2)*Pi*Log[s]^3)/s^2 + (2*Log[s]^3)/s + 
     (((37*I)/3)*Pi*Log[s]^3)/s - ((25*I)/24)*Pi*Log[s]^4 - 
     (707*Log[s]^4)/(6*s^4) - (356*Log[s]^4)/(9*s^3) - (15*Log[s]^4)/s^2 - 
     (23*Log[s]^4)/(3*s) + (8*Log[s]^5)/15 + (97*Pi^2*Zeta[3])/12 - 
     (17909*Zeta[3])/(8*s^4) - (((2373*I)/2)*Pi*Zeta[3])/s^4 - 
     (644*Zeta[3])/s^3 - ((388*I)*Pi*Zeta[3])/s^3 - (357*Zeta[3])/(2*s^2) - 
     ((141*I)*Pi*Zeta[3])/s^2 - (18*Zeta[3])/s - ((66*I)*Pi*Zeta[3])/s + 
     (19*I)*Pi*Log[s]*Zeta[3] + (3421*Log[s]*Zeta[3])/(2*s^4) + 
     (1708*Log[s]*Zeta[3])/(3*s^3) + (213*Log[s]*Zeta[3])/s^2 + 
     (106*Log[s]*Zeta[3])/s - (35*Log[s]^2*Zeta[3])/2 - 43*Zeta[5]}, 3, 6, 
   1], cut21`J14[s] -> SeriesData[\[Epsilon], 0, 
   {-6/s^4 - (((107*I)/12)*Pi)/s^4 - 4/(3*s^3) - ((3*I)*Pi)/s^3 - 
     (I*Pi)/s^2 + (107*Log[s])/(6*s^4) + (((35*I)/4)*Pi*Log[s])/s^4 + 
     (6*Log[s])/s^3 + (((10*I)/3)*Pi*Log[s])/s^3 + (2*Log[s])/s^2 + 
     (((3*I)/2)*Pi*Log[s])/s^2 + (I*Pi*Log[s])/s - (I/4)*Pi*Log[s]^2 - 
     (35*Log[s]^2)/(4*s^4) - (10*Log[s]^2)/(3*s^3) - (3*Log[s]^2)/(2*s^2) - 
     Log[s]^2/s + Log[s]^3/6, (13*Pi^4)/360 + 377/(256*s^4) - 
     (((32023*I)/576)*Pi)/s^4 + (107*Pi^2)/(18*s^4) + (((35*I)/6)*Pi^3)/s^4 + 
     53/(27*s^3) - (((424*I)/27)*Pi)/s^3 + (2*Pi^2)/s^3 + 
     (((20*I)/9)*Pi^3)/s^3 - 7/(16*s^2) - (((31*I)/8)*Pi)/s^2 + 
     (2*Pi^2)/(3*s^2) + (I*Pi^3)/s^2 - 3/s - (I*Pi)/s + (((2*I)/3)*Pi^3)/s - 
     (I/3)*Pi^3*Log[s] + (26641*Log[s])/(576*s^4) + 
     (((2501*I)/48)*Pi*Log[s])/s^4 - (35*Pi^2*Log[s])/(6*s^4) + 
     (127*Log[s])/(18*s^3) + (((154*I)/9)*Pi*Log[s])/s^3 - 
     (20*Pi^2*Log[s])/(9*s^3) - (23*Log[s])/(8*s^2) + 
     (((23*I)/4)*Pi*Log[s])/s^2 - (Pi^2*Log[s])/s^2 - (3*Log[s])/s + 
     (I*Pi*Log[s])/s - (2*Pi^2*Log[s])/(3*s) + (Pi^2*Log[s]^2)/6 - 
     (3571*Log[s]^2)/(48*s^4) - (((35*I)/4)*Pi*Log[s]^2)/s^4 - 
     (443*Log[s]^2)/(18*s^3) - (((10*I)/3)*Pi*Log[s]^2)/s^3 - 
     (33*Log[s]^2)/(4*s^2) - (((3*I)/2)*Pi*Log[s]^2)/s^2 - Log[s]^2/s - 
     (I*Pi*Log[s]^2)/s + (I/12)*Pi*Log[s]^3 + (105*Log[s]^3)/(8*s^4) + 
     (5*Log[s]^3)/s^3 + (9*Log[s]^3)/(4*s^2) + (3*Log[s]^3)/(2*s) - 
     (7*Log[s]^4)/48 + ((3*I)/4)*Pi*Zeta[3], 
    (-I/8)*Pi^5 - 2993315/(27648*s^4) - (((764903*I)/6912)*Pi)/s^4 + 
     (1433*Pi^2)/(864*s^4) + (((3611*I)/144)*Pi^3)/s^4 + (7*Pi^4)/(6*s^4) - 
     12865/(243*s^3) - (((6809*I)/324)*Pi)/s^3 - (59*Pi^2)/(27*s^3) + 
     (((881*I)/108)*Pi^3)/s^3 + (4*Pi^4)/(9*s^3) - 825/(32*s^2) - 
     (((21*I)/16)*Pi)/s^2 - (31*Pi^2)/(12*s^2) + (((11*I)/4)*Pi^3)/s^2 + 
     Pi^4/(5*s^2) + 5/s + (I*Pi)/s - (2*Pi^2)/s + (((2*I)/3)*Pi^3)/s + 
     (2*Pi^4)/(15*s) - (11*Pi^4*Log[s])/360 - (197501*Log[s])/(1728*s^4) + 
     (((91661*I)/576)*Pi*Log[s])/s^4 - (449*Pi^2*Log[s])/(12*s^4) - 
     (((35*I)/16)*Pi^3*Log[s])/s^4 - (7847*Log[s])/(162*s^3) + 
     (((1189*I)/27)*Pi*Log[s])/s^3 - (679*Pi^2*Log[s])/(54*s^3) - 
     (((5*I)/6)*Pi^3*Log[s])/s^3 - (47*Log[s])/(4*s^2) + 
     (((85*I)/8)*Pi*Log[s])/s^2 - (13*Pi^2*Log[s])/(3*s^2) - 
     (((3*I)/8)*Pi^3*Log[s])/s^2 + (14*Log[s])/s + (I*Pi*Log[s])/s - 
     (2*Pi^2*Log[s])/(3*s) - ((I/4)*Pi^3*Log[s])/s - 
     ((5*I)/48)*Pi^3*Log[s]^2 - (162061*Log[s]^2)/(1152*s^4) - 
     (((673*I)/24)*Pi*Log[s]^2)/s^4 + (455*Pi^2*Log[s]^2)/(48*s^4) - 
     (463*Log[s]^2)/(18*s^3) - (((173*I)/18)*Pi*Log[s]^2)/s^3 + 
     (65*Pi^2*Log[s]^2)/(18*s^3) + (59*Log[s]^2)/(16*s^2) - 
     (((7*I)/2)*Pi*Log[s]^2)/s^2 + (13*Pi^2*Log[s]^2)/(8*s^2) + 
     (15*Log[s]^2)/(2*s) - (I*Pi*Log[s]^2)/s + (13*Pi^2*Log[s]^2)/(12*s) - 
     (2085017*Pi^2*Log[s]^3)/2073600 + (((1825817*I)/576)*Pi^2*Log[s]^3)/
      (3600*I - 3600*Sqrt[3]) - (1825817*Pi^2*Log[s]^3)/
      (192*Sqrt[3]*(3600*I - 3600*Sqrt[3])) + (827962867*Log[s]^3)/
      (2073600*s^4) + (((78953*I)/2160)*Pi*Log[s]^3)/s^4 + 
     (16745819*Log[s]^3)/(129600*s^3) + (((11279*I)/810)*Pi*Log[s]^3)/s^3 + 
     (2441899*Log[s]^3)/(57600*s^2) + (((11279*I)/1800)*Pi*Log[s]^3)/s^2 + 
     (98831*Log[s]^3)/(14400*s) + (((11279*I)/2700)*Pi*Log[s]^3)/s + 
     (77231*Log[s]^3)/(12*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((77231*I)/4)*Log[s]^3)/(Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((43316*I)/9)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (43316*Pi*Log[s]^3)/(3*Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (1882699*Log[s]^3)/(144*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((1882699*I)/48)*Log[s]^3)/(Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((21658*I)/9)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (21658*Pi*Log[s]^3)/(3*Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (13030619*Log[s]^3)/(36*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((13030619*I)/12)*Log[s]^3)/(Sqrt[3]*(-3600*s^3 - 
        (3600*I)*Sqrt[3]*s^3)) + (((433160*I)/9)*Pi*Log[s]^3)/
      (-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - (433160*Pi*Log[s]^3)/
      (3*Sqrt[3]*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (648632467*Log[s]^3)/(576*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((648632467*I)/192)*Log[s]^3)/(Sqrt[3]*(-3600*s^4 - 
        (3600*I)*Sqrt[3]*s^4)) + (((379015*I)/3)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (379015*Pi*Log[s]^3)/
      (Sqrt[3]*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) - 
     (455*Log[s]^4)/(48*s^4) - (65*Log[s]^4)/(18*s^3) - 
     (13*Log[s]^4)/(8*s^2) - (13*Log[s]^4)/(12*s) + (19*Log[s]^5)/240 + 
     (5*Pi^2*Zeta[3])/12 + (214*Zeta[3])/(3*s^4) + ((35*I)*Pi*Zeta[3])/s^4 + 
     (24*Zeta[3])/s^3 + (((40*I)/3)*Pi*Zeta[3])/s^3 + (8*Zeta[3])/s^2 + 
     ((6*I)*Pi*Zeta[3])/s^2 + ((4*I)*Pi*Zeta[3])/s - 
     ((5*I)/4)*Pi*Log[s]*Zeta[3] - (70*Log[s]*Zeta[3])/s^4 - 
     (80*Log[s]*Zeta[3])/(3*s^3) - (12*Log[s]*Zeta[3])/s^2 - 
     (8*Log[s]*Zeta[3])/s + 2*Log[s]^2*Zeta[3] + 9*Zeta[5]}, 3, 6, 1], 
 cut21`J15[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/12)*Pi^3 - 193/(16*s^4) - (((521*I)/24)*Pi)/s^4 - 8/(3*s^3) - 
     ((6*I)*Pi)/s^3 - 1/(2*s^2) - (((3*I)/2)*Pi)/s^2 + 
     (521*Log[s])/(12*s^4) + ((32*I)*Pi*Log[s])/s^4 + (12*Log[s])/s^3 + 
     (((32*I)/3)*Pi*Log[s])/s^3 + (3*Log[s])/s^2 + ((4*I)*Pi*Log[s])/s^2 + 
     ((2*I)*Pi*Log[s])/s - (I/2)*Pi*Log[s]^2 - (32*Log[s]^2)/s^4 - 
     (32*Log[s]^2)/(3*s^3) - (4*Log[s]^2)/s^2 - (2*Log[s]^2)/s + Log[s]^3/3 + 
     Zeta[3]/2, (7*Pi^4)/72 - 71/(2*s^4) - (((17263*I)/144)*Pi)/s^4 + 
     (521*Pi^2)/(18*s^4) + (((16*I)/3)*Pi^3)/s^4 - 6/s^3 - 
     (((713*I)/27)*Pi)/s^3 + (8*Pi^2)/s^3 + (((16*I)/9)*Pi^3)/s^3 - 
     (((11*I)/2)*Pi)/s^2 + (2*Pi^2)/s^2 + (((2*I)/3)*Pi^3)/s^2 - 
     ((2*I)*Pi)/s + ((I/3)*Pi^3)/s - (I/3)*Pi^3*Log[s] + 
     (625*Log[s])/(4*s^4) + (((6953*I)/24)*Pi*Log[s])/s^4 - 
     (128*Pi^2*Log[s])/(3*s^4) + (80*Log[s])/(3*s^3) + 
     ((76*I)*Pi*Log[s])/s^3 - (128*Pi^2*Log[s])/(9*s^3) + (2*Log[s])/s^2 + 
     (((35*I)/2)*Pi*Log[s])/s^2 - (16*Pi^2*Log[s])/(3*s^2) - 
     (8*Pi^2*Log[s])/(3*s) + (2*Pi^2*Log[s]^2)/3 - (3737*Log[s]^2)/(12*s^4) - 
     (((599*I)/4)*Pi*Log[s]^2)/s^4 - (82*Log[s]^2)/s^3 - 
     (((146*I)/3)*Pi*Log[s]^2)/s^3 - (19*Log[s]^2)/s^2 - 
     (((35*I)/2)*Pi*Log[s]^2)/s^2 - ((8*I)*Pi*Log[s]^2)/s + I*Pi*Log[s]^3 + 
     (221*Log[s]^3)/(2*s^4) + (36*Log[s]^3)/s^3 + (13*Log[s]^3)/s^2 + 
     (6*Log[s]^3)/s - (7*Log[s]^4)/12 - ((3*I)/2)*Pi*Zeta[3] + 
     (96*Zeta[3])/s^4 + (32*Zeta[3])/s^3 + (12*Zeta[3])/s^2 + (6*Zeta[3])/s - 
     2*Log[s]*Zeta[3], ((-77*I)/720)*Pi^5 + 1384787/(6912*s^4) - 
     (((771929*I)/3456)*Pi)/s^4 + (18649*Pi^2)/(192*s^4) + 
     (((3013*I)/32)*Pi^3)/s^4 + (55*Pi^4)/(36*s^4) + 12067/(162*s^3) - 
     (((221*I)/6)*Pi)/s^3 + (146*Pi^2)/(9*s^3) + (((145*I)/6)*Pi^3)/s^3 + 
     (10*Pi^4)/(27*s^3) + 241/(8*s^2) - (((35*I)/8)*Pi)/s^2 + 
     (25*Pi^2)/(24*s^2) + (((127*I)/24)*Pi^3)/s^2 + Pi^4/(18*s^2) + 24/s - 
     Pi^4/(18*s) + (2*Pi^4*Log[s])/9 + (4869*Log[s])/(32*s^4) + 
     (((25547*I)/36)*Pi*Log[s])/s^4 - (18715*Pi^2*Log[s])/(48*s^4) - 
     (((1381*I)/12)*Pi^3*Log[s])/s^4 + (400*Log[s])/(27*s^3) + 
     (((3292*I)/27)*Pi*Log[s])/s^3 - (307*Pi^2*Log[s])/(3*s^3) - 
     (((334*I)/9)*Pi^3*Log[s])/s^3 + (9*Log[s])/(2*s^2) + 
     ((8*I)*Pi*Log[s])/s^2 - (283*Pi^2*Log[s])/(12*s^2) - 
     (((79*I)/6)*Pi^3*Log[s])/s^2 + (12*Log[s])/s - ((2*I)*Pi*Log[s])/s - 
     (((35*I)/6)*Pi^3*Log[s])/s + ((9*I)/8)*Pi^3*Log[s]^2 - 
     (11075*Log[s]^2)/(16*s^4) - (((5669*I)/6)*Pi*Log[s]^2)/s^4 + 
     (607*Pi^2*Log[s]^2)/(3*s^4) - (958*Log[s]^2)/(9*s^3) - 
     (((742*I)/3)*Pi*Log[s]^2)/s^3 + (592*Pi^2*Log[s]^2)/(9*s^3) + 
     Log[s]^2/(2*s^2) - ((58*I)*Pi*Log[s]^2)/s^2 + 
     (71*Pi^2*Log[s]^2)/(3*s^2) + (6*Log[s]^2)/s - ((3*I)*Pi*Log[s]^2)/s + 
     (65*Pi^2*Log[s]^2)/(6*s) - (49*Pi^2*Log[s]^3)/36 + 
     (26413*Log[s]^3)/(36*s^4) + (((1445*I)/6)*Pi*Log[s]^3)/s^4 + 
     (1730*Log[s]^3)/(9*s^3) + (((700*I)/9)*Pi*Log[s]^3)/s^3 + 
     (45*Log[s]^3)/s^2 + (((83*I)/3)*Pi*Log[s]^3)/s^2 + (2*Log[s]^3)/s + 
     (((37*I)/3)*Pi*Log[s]^3)/s - ((25*I)/24)*Pi*Log[s]^4 - 
     (3553*Log[s]^4)/(24*s^4) - (431*Log[s]^4)/(9*s^3) - 
     (205*Log[s]^4)/(12*s^2) - (23*Log[s]^4)/(3*s) + (8*Log[s]^5)/15 - 
     (25*Pi^2*Zeta[3])/24 + (8299*Zeta[3])/(12*s^4) - 
     ((32*I)*Pi*Zeta[3])/s^4 + (186*Zeta[3])/s^3 - (((32*I)/3)*Pi*Zeta[3])/
      s^3 + (45*Zeta[3])/s^2 - ((4*I)*Pi*Zeta[3])/s^2 - 
     ((2*I)*Pi*Zeta[3])/s - (2*I)*Pi*Log[s]*Zeta[3] - 
     (1303*Log[s]*Zeta[3])/(2*s^4) - (644*Log[s]*Zeta[3])/(3*s^3) - 
     (79*Log[s]*Zeta[3])/s^2 - (38*Log[s]*Zeta[3])/s + 
     (15*Log[s]^2*Zeta[3])/2 + (47*Zeta[5])/2}, 3, 6, 1], 
 cut21`J16[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^4/120 + 553/(192*s^4) + (((71*I)/16)*Pi)/s^4 + 
     (((35*I)/24)*Pi^3)/s^4 + s^(-3) + ((I/3)*Pi)/s^3 + 
     (((5*I)/9)*Pi^3)/s^3 + 3/(4*s^2) - ((I/2)*Pi)/s^2 + ((I/4)*Pi^3)/s^2 + 
     ((I/6)*Pi^3)/s - (I/12)*Pi^3*Log[s] - (71*Log[s])/(8*s^4) - 
     (((599*I)/24)*Pi*Log[s])/s^4 - (2*Log[s])/(3*s^3) - 
     ((8*I)*Pi*Log[s])/s^3 + Log[s]/s^2 - (((5*I)/2)*Pi*Log[s])/s^2 + 
     (599*Log[s]^2)/(24*s^4) + (((35*I)/4)*Pi*Log[s]^2)/s^4 + 
     (8*Log[s]^2)/s^3 + (((10*I)/3)*Pi*Log[s]^2)/s^3 + (5*Log[s]^2)/(2*s^2) + 
     (((3*I)/2)*Pi*Log[s]^2)/s^2 + (I*Pi*Log[s]^2)/s - (I/6)*Pi*Log[s]^3 - 
     (35*Log[s]^3)/(6*s^4) - (20*Log[s]^3)/(9*s^3) - Log[s]^3/s^2 - 
     (2*Log[s]^3)/(3*s) + Log[s]^4/12 + (I/2)*Pi*Zeta[3] - 
     (35*Zeta[3])/(4*s^4) - (10*Zeta[3])/(3*s^3) - (3*Zeta[3])/(2*s^2) - 
     Zeta[3]/s + (Log[s]*Zeta[3])/2, (-I/15)*Pi^5 + 1965/(256*s^4) + 
     (((18055*I)/432)*Pi)/s^4 - (71*Pi^2)/(12*s^4) - 
     (((1093*I)/288)*Pi^3)/s^4 - (245*Pi^4)/(144*s^4) + 167/(243*s^3) + 
     (((1048*I)/81)*Pi)/s^3 - (4*Pi^2)/(9*s^3) - (((31*I)/27)*Pi^3)/s^3 - 
     (35*Pi^4)/(54*s^3) - 27/(8*s^2) + ((7*I)*Pi)/s^2 + (2*Pi^2)/(3*s^2) - 
     (((7*I)/24)*Pi^3)/s^2 - (7*Pi^4)/(24*s^2) - 4/s + ((4*I)*Pi)/s + 
     ((I/6)*Pi^3)/s - (7*Pi^4)/(36*s) + (4*Pi^4*Log[s])/45 - 
     (167*Log[s])/(12*s^4) - (((889*I)/12)*Pi*Log[s])/s^4 + 
     (599*Pi^2*Log[s])/(18*s^4) + (((35*I)/6)*Pi^3*Log[s])/s^4 - 
     (238*Log[s])/(81*s^3) - (((277*I)/27)*Pi*Log[s])/s^3 + 
     (32*Pi^2*Log[s])/(3*s^3) + (((20*I)/9)*Pi^3*Log[s])/s^3 - 
     (6*Log[s])/s^2 + ((4*I)*Pi*Log[s])/s^2 + (10*Pi^2*Log[s])/(3*s^2) + 
     (I*Pi^3*Log[s])/s^2 - (4*Log[s])/s + ((2*I)*Pi*Log[s])/s + 
     (((2*I)/3)*Pi^3*Log[s])/s - ((5*I)/24)*Pi^3*Log[s]^2 + 
     (3769*Log[s]^2)/(48*s^4) + (((2705*I)/24)*Pi*Log[s]^2)/s^4 - 
     (35*Pi^2*Log[s]^2)/(3*s^4) + (286*Log[s]^2)/(27*s^3) + 
     (((325*I)/9)*Pi*Log[s]^2)/s^3 - (40*Pi^2*Log[s]^2)/(9*s^3) - 
     (9*Log[s]^2)/(2*s^2) + (((23*I)/2)*Pi*Log[s]^2)/s^2 - 
     (2*Pi^2*Log[s]^2)/s^2 - (2*Log[s]^2)/s + (I*Pi*Log[s]^2)/s - 
     (4*Pi^2*Log[s]^2)/(3*s) + (2*Pi^2*Log[s]^3)/9 - 
     (2003*Log[s]^3)/(24*s^4) - (((35*I)/2)*Pi*Log[s]^3)/s^4 - 
     (722*Log[s]^3)/(27*s^3) - (((20*I)/3)*Pi*Log[s]^3)/s^3 - 
     (17*Log[s]^3)/(2*s^2) - ((3*I)*Pi*Log[s]^3)/s^2 - (2*Log[s]^3)/(3*s) - 
     ((2*I)*Pi*Log[s]^3)/s + ((5*I)/24)*Pi*Log[s]^4 + 
     (245*Log[s]^4)/(24*s^4) + (35*Log[s]^4)/(9*s^3) + (7*Log[s]^4)/(4*s^2) + 
     (7*Log[s]^4)/(6*s) - Log[s]^5/10 + (Pi^2*Zeta[3])/3 - 
     (1233*Zeta[3])/(16*s^4) + (((105*I)/4)*Pi*Zeta[3])/s^4 - 
     (226*Zeta[3])/(9*s^3) + ((10*I)*Pi*Zeta[3])/s^3 - (33*Zeta[3])/(4*s^2) + 
     (((9*I)/2)*Pi*Zeta[3])/s^2 - Zeta[3]/s + ((3*I)*Pi*Zeta[3])/s - 
     I*Pi*Log[s]*Zeta[3] + (35*Log[s]*Zeta[3])/s^4 + 
     (40*Log[s]*Zeta[3])/(3*s^3) + (6*Log[s]*Zeta[3])/s^2 + 
     (4*Log[s]*Zeta[3])/s - (3*Log[s]^2*Zeta[3])/4 - 3*Zeta[5]}, 4, 6, 1], 
 cut21`J17[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^4/120 + 3843/(256*s^4) + (((1465*I)/576)*Pi)/s^4 - 
     (107*Pi^2)/(18*s^4) + (((35*I)/24)*Pi^3)/s^4 + 242/(81*s^3) - 
     (((65*I)/54)*Pi)/s^3 - (2*Pi^2)/s^3 + (((5*I)/9)*Pi^3)/s^3 + 
     3/(16*s^2) - (((15*I)/8)*Pi)/s^2 - (2*Pi^2)/(3*s^2) + ((I/4)*Pi^3)/s^2 - 
     s^(-1) - (I*Pi)/s + ((I/6)*Pi^3)/s - (I/12)*Pi^3*Log[s] - 
     (21305*Log[s])/(576*s^4) - (((535*I)/12)*Pi*Log[s])/s^4 + 
     (35*Pi^2*Log[s])/(6*s^4) - (551*Log[s])/(54*s^3) - 
     ((15*I)*Pi*Log[s])/s^3 + (20*Pi^2*Log[s])/(9*s^3) - 
     (17*Log[s])/(8*s^2) - ((5*I)*Pi*Log[s])/s^2 + (Pi^2*Log[s])/s^2 - 
     Log[s]/s + (2*Pi^2*Log[s])/(3*s) - (Pi^2*Log[s]^2)/6 + 
     (749*Log[s]^2)/(24*s^4) + (((175*I)/8)*Pi*Log[s]^2)/s^4 + 
     (21*Log[s]^2)/(2*s^3) + (((25*I)/3)*Pi*Log[s]^2)/s^3 + 
     (7*Log[s]^2)/(2*s^2) + (((15*I)/4)*Pi*Log[s]^2)/s^2 + 
     (((5*I)/2)*Pi*Log[s]^2)/s - ((5*I)/12)*Pi*Log[s]^3 - 
     (245*Log[s]^3)/(24*s^4) - (35*Log[s]^3)/(9*s^3) - (7*Log[s]^3)/(4*s^2) - 
     (7*Log[s]^3)/(6*s) + (7*Log[s]^4)/48 + ((3*I)/4)*Pi*Zeta[3] - 
     (35*Zeta[3])/(4*s^4) - (10*Zeta[3])/(3*s^3) - (3*Zeta[3])/(2*s^2) - 
     Zeta[3]/s + (Log[s]*Zeta[3])/2, ((-5*I)/72)*Pi^5 - 4685129/(27648*s^4) - 
     (((289559*I)/6912)*Pi)/s^4 - (43489*Pi^2)/(864*s^4) - 
     (((1763*I)/96)*Pi^3)/s^4 + (161*Pi^4)/(48*s^4) - 16925/(243*s^3) - 
     (((1682*I)/81)*Pi)/s^3 - (1046*Pi^2)/(81*s^3) - 
     (((341*I)/54)*Pi^3)/s^3 + (23*Pi^4)/(18*s^3) - 907/(32*s^2) - 
     (((101*I)/16)*Pi)/s^2 - (25*Pi^2)/(12*s^2) - (((17*I)/8)*Pi^3)/s^2 + 
     (23*Pi^4)/(40*s^2) - 5/s + (I*Pi)/s - (2*Pi^2)/(3*s) + ((I/6)*Pi^3)/s + 
     (23*Pi^4)/(60*s) - (11*Pi^4*Log[s])/60 - (289307*Log[s])/(1728*s^4) - 
     (((53953*I)/288)*Pi*Log[s])/s^4 + (6695*Pi^2*Log[s])/(72*s^4) + 
     (((595*I)/24)*Pi^3*Log[s])/s^4 - (811*Log[s])/(27*s^3) - 
     (((2053*I)/54)*Pi*Log[s])/s^3 + (830*Pi^2*Log[s])/(27*s^3) + 
     (((85*I)/9)*Pi^3*Log[s])/s^3 - (9*Log[s])/(4*s^2) + 
     (((7*I)/4)*Pi*Log[s])/s^2 + (61*Pi^2*Log[s])/(6*s^2) + 
     (((17*I)/4)*Pi^3*Log[s])/s^2 + (6*Log[s])/s + ((4*I)*Pi*Log[s])/s + 
     (2*Pi^2*Log[s])/(3*s) + (((17*I)/6)*Pi^3*Log[s])/s - 
     ((3*I)/4)*Pi^3*Log[s]^2 + (240047*Log[s]^2)/(1152*s^4) + 
     (((22775*I)/96)*Pi*Log[s]^2)/s^4 - (385*Pi^2*Log[s]^2)/(12*s^4) + 
     (467*Log[s]^2)/(9*s^3) + (((700*I)/9)*Pi*Log[s]^2)/s^3 - 
     (110*Pi^2*Log[s]^2)/(9*s^3) + (119*Log[s]^2)/(16*s^2) + 
     (((205*I)/8)*Pi*Log[s]^2)/s^2 - (11*Pi^2*Log[s]^2)/(2*s^2) + 
     (3*Log[s]^2)/(2*s) + (((5*I)/2)*Pi*Log[s]^2)/s - 
     (11*Pi^2*Log[s]^2)/(3*s) - (673817*Pi^2*Log[s]^3)/2073600 + 
     (((1825817*I)/576)*Pi^2*Log[s]^3)/(3600*I - 3600*Sqrt[3]) - 
     (1825817*Pi^2*Log[s]^3)/(192*Sqrt[3]*(3600*I - 3600*Sqrt[3])) + 
     (388244467*Log[s]^3)/(2073600*s^4) - (((18697*I)/2160)*Pi*Log[s]^3)/
      s^4 + (7678619*Log[s]^3)/(129600*s^3) - (((2671*I)/810)*Pi*Log[s]^3)/
      s^3 + (1097899*Log[s]^3)/(57600*s^2) - (((2671*I)/1800)*Pi*Log[s]^3)/
      s^2 + (60431*Log[s]^3)/(14400*s) - (((2671*I)/2700)*Pi*Log[s]^3)/s + 
     (77231*Log[s]^3)/(12*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((77231*I)/4)*Log[s]^3)/(Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((43316*I)/9)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (43316*Pi*Log[s]^3)/(3*Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (1882699*Log[s]^3)/(144*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((1882699*I)/48)*Log[s]^3)/(Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((21658*I)/9)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) - 
     (21658*Pi*Log[s]^3)/(3*Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (13030619*Log[s]^3)/(36*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((13030619*I)/12)*Log[s]^3)/(Sqrt[3]*(-3600*s^3 - 
        (3600*I)*Sqrt[3]*s^3)) + (((433160*I)/9)*Pi*Log[s]^3)/
      (-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - (433160*Pi*Log[s]^3)/
      (3*Sqrt[3]*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (648632467*Log[s]^3)/(576*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((648632467*I)/192)*Log[s]^3)/(Sqrt[3]*(-3600*s^4 - 
        (3600*I)*Sqrt[3]*s^4)) + (((379015*I)/3)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (379015*Pi*Log[s]^3)/
      (Sqrt[3]*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     ((25*I)/48)*Pi*Log[s]^4 + (455*Log[s]^4)/(24*s^4) + 
     (65*Log[s]^4)/(9*s^3) + (13*Log[s]^4)/(4*s^2) + (13*Log[s]^4)/(6*s) - 
     (3*Log[s]^5)/16 + (3*Pi^2*Zeta[3])/4 - (4555*Zeta[3])/(48*s^4) - 
     (((35*I)/4)*Pi*Zeta[3])/s^4 - (280*Zeta[3])/(9*s^3) - 
     (((10*I)/3)*Pi*Zeta[3])/s^3 - (41*Zeta[3])/(4*s^2) - 
     (((3*I)/2)*Pi*Zeta[3])/s^2 - Zeta[3]/s - (I*Pi*Zeta[3])/s + 
     ((5*I)/4)*Pi*Log[s]*Zeta[3] + (105*Log[s]*Zeta[3])/(2*s^4) + 
     (20*Log[s]*Zeta[3])/s^3 + (9*Log[s]*Zeta[3])/s^2 + 
     (6*Log[s]*Zeta[3])/s - (5*Log[s]^2*Zeta[3])/4 + 2*Zeta[5]}, 4, 6, 1], 
 cut21`J18[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/12)*Pi^3 - 7733/(144*s^4) - (((1607*I)/48)*Pi)/s^4 + 
     (35*Pi^2)/(6*s^4) - 85/(6*s^3) - (((98*I)/9)*Pi)/s^3 + 
     (20*Pi^2)/(9*s^3) - 5/(2*s^2) - (((13*I)/4)*Pi)/s^2 + Pi^2/s^2 + 
     (I*Pi)/s + (2*Pi^2)/(3*s) - (Pi^2*Log[s])/3 + (3871*Log[s])/(48*s^4) + 
     (((175*I)/4)*Pi*Log[s])/s^4 + (244*Log[s])/(9*s^3) + 
     (((50*I)/3)*Pi*Log[s])/s^3 + (37*Log[s])/(4*s^2) + 
     (((15*I)/2)*Pi*Log[s])/s^2 + Log[s]/s + ((5*I)*Pi*Log[s])/s - 
     ((5*I)/4)*Pi*Log[s]^2 - (245*Log[s]^2)/(8*s^4) - (35*Log[s]^2)/(3*s^3) - 
     (21*Log[s]^2)/(4*s^2) - (7*Log[s]^2)/(2*s) + (7*Log[s]^3)/12 + 
     Zeta[3]/2, (-23*Pi^4)/120 - 22397/(1728*s^4) - 
     (((35071*I)/288)*Pi)/s^4 + (4391*Pi^2)/(36*s^4) + 
     (((117*I)/8)*Pi^3)/s^4 + 2345/(54*s^3) - (((811*I)/54)*Pi)/s^3 + 
     (1048*Pi^2)/(27*s^3) + (((19*I)/3)*Pi^3)/s^3 + 121/(4*s^2) + 
     (((33*I)/4)*Pi)/s^2 + (37*Pi^2)/(3*s^2) + (((13*I)/4)*Pi^3)/s^2 + 12/s + 
     ((4*I)*Pi)/s + (4*Pi^2)/(3*s) + (((5*I)/2)*Pi^3)/s - 
     ((17*I)/12)*Pi^3*Log[s] + (97955*Log[s])/(144*s^4) + 
     (((9435*I)/16)*Pi*Log[s])/s^4 - (629*Pi^2*Log[s])/(6*s^4) + 
     (8915*Log[s])/(54*s^3) + (((1594*I)/9)*Pi*Log[s])/s^3 - 
     (332*Pi^2*Log[s])/(9*s^3) + (51*Log[s])/(2*s^2) + 
     (((203*I)/4)*Pi*Log[s])/s^2 - (15*Pi^2*Log[s])/s^2 - (2*Log[s])/s + 
     (I*Pi*Log[s])/s - (26*Pi^2*Log[s])/(3*s) + (11*Pi^2*Log[s]^2)/6 - 
     (8365*Log[s]^2)/(16*s^4) - (((1135*I)/4)*Pi*Log[s]^2)/s^4 - 
     (1454*Log[s]^2)/(9*s^3) - (((290*I)/3)*Pi*Log[s]^2)/s^3 - 
     (197*Log[s]^2)/(4*s^2) - (((75*I)/2)*Pi*Log[s]^2)/s^2 - (5*Log[s]^2)/s - 
     ((20*I)*Pi*Log[s]^2)/s + ((5*I)/2)*Pi*Log[s]^3 + (147*Log[s]^3)/s^4 + 
     (152*Log[s]^3)/(3*s^3) + (20*Log[s]^3)/s^2 + (11*Log[s]^3)/s - 
     (13*Log[s]^4)/12 + (I/2)*Pi*Zeta[3] + (227*Zeta[3])/(2*s^4) + 
     (116*Zeta[3])/(3*s^3) + (15*Zeta[3])/s^2 + (8*Zeta[3])/s - 
     3*Log[s]*Zeta[3], ((-329*I)/720)*Pi^5 + 35721823/(20736*s^4) + 
     (((4833737*I)/6912)*Pi)/s^4 + (1162385*Pi^2)/(1728*s^4) + 
     (((189457*I)/576)*Pi^3)/s^4 - (32411*Pi^4)/(720*s^4) + 
     315887/(648*s^3) + (((99271*I)/324)*Pi)/s^3 + (103373*Pi^2)/(648*s^3) + 
     (((5531*I)/54)*Pi^3)/s^3 - (4157*Pi^4)/(270*s^3) + 655/(8*s^2) + 
     (((1819*I)/16)*Pi)/s^2 + (577*Pi^2)/(24*s^2) + 
     (((1499*I)/48)*Pi^3)/s^2 - (721*Pi^4)/(120*s^2) - 24/s + ((25*I)*Pi)/s - 
     (8*Pi^2)/(3*s) + (((37*I)/12)*Pi^3)/s - (583*Pi^4)/(180*s) + 
     (89*Pi^4*Log[s])/72 + (6098513*Log[s])/(6912*s^4) + 
     (((555163*I)/288)*Pi*Log[s])/s^4 - (601991*Pi^2*Log[s])/(576*s^4) - 
     (((14561*I)/48)*Pi^3*Log[s])/s^4 - (19247*Log[s])/(324*s^3) + 
     (((10577*I)/27)*Pi*Log[s])/s^3 - (8425*Pi^2*Log[s])/(27*s^3) - 
     (((1847*I)/18)*Pi^3*Log[s])/s^3 - (1869*Log[s])/(16*s^2) + 
     (((107*I)/4)*Pi*Log[s])/s^2 - (4381*Pi^2*Log[s])/(48*s^2) - 
     (((315*I)/8)*Pi^3*Log[s])/s^2 - (35*Log[s])/s - ((16*I)*Pi*Log[s])/s - 
     (121*Pi^2*Log[s])/(12*s) - (((247*I)/12)*Pi^3*Log[s])/s + 
     ((179*I)/48)*Pi^3*Log[s]^2 - (2790149*Log[s]^2)/(1152*s^4) - 
     (((98953*I)/48)*Pi*Log[s]^2)/s^4 + (37957*Pi^2*Log[s]^2)/(96*s^4) - 
     (60113*Log[s]^2)/(108*s^3) - (((1768*I)/3)*Pi*Log[s]^2)/s^3 + 
     (4819*Pi^2*Log[s]^2)/(36*s^3) - (1277*Log[s]^2)/(16*s^2) - 
     (((643*I)/4)*Pi*Log[s]^2)/s^2 + (823*Pi^2*Log[s]^2)/(16*s^2) + 
     (17*Log[s]^2)/(2*s) - ((12*I)*Pi*Log[s]^2)/s + 
     (647*Pi^2*Log[s]^2)/(24*s) + (29843*Log[s]^3)/384 - 
     (((189891009*I)/8)*Log[s]^3)/(305424*I - 305424*Sqrt[3]) + 
     (189891009*Sqrt[3]*Log[s]^3)/(8*(305424*I - 305424*Sqrt[3])) - 
     (22147*Pi^2*Log[s]^3)/103680 - (((224099911*I)/240)*Pi^2*Log[s]^3)/
      (305424*I - 305424*Sqrt[3]) + (224099911*Pi^2*Log[s]^3)/
      (80*Sqrt[3]*(305424*I - 305424*Sqrt[3])) + (5606255*Log[s]^3)/
      (1536*s^4) - (((52757*I)/216)*Pi*Log[s]^3)/s^4 + 
     (9051545*Log[s]^3)/(7776*s^3) - (((2081*I)/27)*Pi*Log[s]^3)/s^3 + 
     (1743931*Log[s]^3)/(4320*s^2) - (((14201*I)/540)*Pi*Log[s]^3)/s^2 + 
     (1433837*Log[s]^3)/(8640*s) - (((949*I)/90)*Pi*Log[s]^3)/s + 
     (135073057*Log[s]^3)/(60*(-14544*s - (14544*I)*Sqrt[3]*s)) + 
     (((135073057*I)/20)*Log[s]^3)/(Sqrt[3]*(-14544*s - 
        (14544*I)*Sqrt[3]*s)) - (((3008992*I)/5)*Pi*Log[s]^3)/
      (-14544*s - (14544*I)*Sqrt[3]*s) + (3008992*Sqrt[3]*Pi*Log[s]^3)/
      (5*(-14544*s - (14544*I)*Sqrt[3]*s)) + (911373197*Log[s]^3)/
      (30*(-101808*s^2 - (101808*I)*Sqrt[3]*s^2)) + 
     (((911373197*I)/10)*Log[s]^3)/(Sqrt[3]*(-101808*s^2 - 
        (101808*I)*Sqrt[3]*s^2)) - (((133696528*I)/15)*Pi*Log[s]^3)/
      (-101808*s^2 - (101808*I)*Sqrt[3]*s^2) + (133696528*Pi*Log[s]^3)/
      (5*Sqrt[3]*(-101808*s^2 - (101808*I)*Sqrt[3]*s^2)) + 
     (4366743787*Log[s]^3)/(6*(-916272*s^3 - (916272*I)*Sqrt[3]*s^3)) + 
     (((4366743787*I)/2)*Log[s]^3)/(Sqrt[3]*(-916272*s^3 - 
        (916272*I)*Sqrt[3]*s^3)) - ((219769536*I)*Pi*Log[s]^3)/
      (-916272*s^3 - (916272*I)*Sqrt[3]*s^3) + 
     (219769536*Sqrt[3]*Pi*Log[s]^3)/(-916272*s^3 - (916272*I)*Sqrt[3]*s^3) + 
     (7777676599*Log[s]^3)/(32*(-101808*s^4 - (101808*I)*Sqrt[3]*s^4)) + 
     (((7777676599*I)/32)*Sqrt[3]*Log[s]^3)/(-101808*s^4 - 
       (101808*I)*Sqrt[3]*s^4) - (((223428968*I)/3)*Pi*Log[s]^3)/
      (-101808*s^4 - (101808*I)*Sqrt[3]*s^4) + (223428968*Pi*Log[s]^3)/
      (Sqrt[3]*(-101808*s^4 - (101808*I)*Sqrt[3]*s^4)) - 
     ((125*I)/48)*Pi*Log[s]^4 - (21473*Log[s]^4)/(96*s^4) - 
     (2711*Log[s]^4)/(36*s^3) - (459*Log[s]^4)/(16*s^2) - 
     (355*Log[s]^4)/(24*s) + (251*Log[s]^5)/240 - (121*Pi^2*Zeta[3])/24 + 
     (40159*Zeta[3])/(24*s^4) + (((1749*I)/4)*Pi*Zeta[3])/s^4 + 
     (4870*Zeta[3])/(9*s^3) + ((162*I)*Pi*Zeta[3])/s^3 + 
     (365*Zeta[3])/(2*s^2) + (((141*I)/2)*Pi*Zeta[3])/s^2 + (46*Zeta[3])/s + 
     ((45*I)*Pi*Zeta[3])/s - ((43*I)/2)*Pi*Log[s]*Zeta[3] - 
     (1817*Log[s]*Zeta[3])/(2*s^4) - (956*Log[s]*Zeta[3])/(3*s^3) - 
     (129*Log[s]*Zeta[3])/s^2 - (74*Log[s]*Zeta[3])/s + 
     (31*Log[s]^2*Zeta[3])/2 + (49*Zeta[5])/2}, 3, 6, 1], 
 cut21`J19[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^4/90 + 4307/(4608*s^4) + (((7759*I)/1152)*Pi)/s^4 - 
     (425*Pi^2)/(288*s^4) - (((35*I)/16)*Pi^3)/s^4 + 7/(216*s^3) + 
     (((335*I)/108)*Pi)/s^3 - (13*Pi^2)/(27*s^3) - (((5*I)/6)*Pi^3)/s^3 - 
     5/(32*s^2) + (((23*I)/16)*Pi)/s^2 - Pi^2/(8*s^2) - 
     (((3*I)/8)*Pi^3)/s^2 + 3/(2*s) + ((I/2)*Pi)/s + Pi^2/(6*s) - 
     ((I/4)*Pi^3)/s + (I/24)*Pi^3*Log[s] + (11087*Log[s])/(2304*s^4) + 
     (((1017*I)/64)*Pi*Log[s])/s^4 + (35*Pi^2*Log[s])/(24*s^4) + 
     (23*Log[s])/(72*s^3) + (((181*I)/36)*Pi*Log[s])/s^3 + 
     (5*Pi^2*Log[s])/(9*s^3) - (9*Log[s])/(32*s^2) + 
     (((25*I)/16)*Pi*Log[s])/s^2 + (Pi^2*Log[s])/(4*s^2) + (3*Log[s])/(4*s) + 
     ((I/4)*Pi*Log[s])/s + (Pi^2*Log[s])/(6*s) + (Pi^2*Log[s]^2)/24 - 
     (655*Log[s]^2)/(48*s^4) - (((35*I)/8)*Pi*Log[s]^2)/s^4 - 
     (17*Log[s]^2)/(4*s^3) - (((5*I)/3)*Pi*Log[s]^2)/s^3 - 
     (5*Log[s]^2)/(4*s^2) - (((3*I)/4)*Pi*Log[s]^2)/s^2 - 
     ((I/2)*Pi*Log[s]^2)/s + (I/8)*Pi*Log[s]^3 + (35*Log[s]^3)/(16*s^4) + 
     (5*Log[s]^3)/(6*s^3) + (3*Log[s]^3)/(8*s^2) + Log[s]^3/(4*s) - 
     Log[s]^4/32 - (I/8)*Pi*Zeta[3] - (3*Log[s]*Zeta[3])/4, 
    (I/30)*Pi^5 - 277865/(27648*s^4) + (((532639*I)/13824)*Pi)/s^4 + 
     (293*Pi^2)/(384*s^4) - (((1297*I)/144)*Pi^3)/s^4 + 
     (175*Pi^4)/(144*s^4) - 157/(108*s^3) + (((7111*I)/648)*Pi)/s^3 + 
     (109*Pi^2)/(108*s^3) - (((173*I)/54)*Pi^3)/s^3 + (25*Pi^4)/(54*s^3) + 
     93/(32*s^2) + (((61*I)/32)*Pi)/s^2 + (23*Pi^2)/(16*s^2) - 
     (((5*I)/4)*Pi^3)/s^2 + (5*Pi^4)/(24*s^2) - 9/s + (((7*I)/2)*Pi)/s + 
     (5*Pi^2)/(2*s) - ((I/3)*Pi^3)/s + (5*Pi^4)/(36*s) + (Pi^4*Log[s])/48 - 
     (258071*Log[s])/(13824*s^4) + (((98455*I)/2304)*Pi*Log[s])/s^4 - 
     (41*Pi^2*Log[s])/(24*s^4) - (3455*Log[s])/(432*s^3) + 
     (((46*I)/9)*Pi*Log[s])/s^3 + (2*Pi^2*Log[s])/(27*s^3) - 
     (69*Log[s])/(32*s^2) - (((65*I)/32)*Pi*Log[s])/s^2 + 
     (Pi^2*Log[s])/(2*s^2) - (21*Log[s])/(2*s) + (((3*I)/4)*Pi*Log[s])/s + 
     (2*Pi^2*Log[s])/(3*s) + (I/6)*Pi^3*Log[s]^2 - 
     (309457*Log[s]^2)/(4608*s^4) - (((9019*I)/128)*Pi*Log[s]^2)/s^4 + 
     (35*Pi^2*Log[s]^2)/(12*s^4) - (2027*Log[s]^2)/(144*s^3) - 
     (((535*I)/24)*Pi*Log[s]^2)/s^3 + (10*Pi^2*Log[s]^2)/(9*s^3) - 
     (105*Log[s]^2)/(64*s^2) - (((219*I)/32)*Pi*Log[s]^2)/s^2 + 
     (Pi^2*Log[s]^2)/(2*s^2) - (21*Log[s]^2)/(8*s) - 
     (((3*I)/8)*Pi*Log[s]^2)/s + (Pi^2*Log[s]^2)/(3*s) + 
     (1480217*Pi^2*Log[s]^3)/4147200 - (((1825817*I)/1152)*Pi^2*Log[s]^3)/
      (3600*I - 3600*Sqrt[3]) + (1825817*Pi^2*Log[s]^3)/
      (384*Sqrt[3]*(3600*I - 3600*Sqrt[3])) - (474039667*Log[s]^3)/
      (4147200*s^4) - (((25403*I)/4320)*Pi*Log[s]^3)/s^4 - 
     (9589019*Log[s]^3)/(259200*s^3) - (((3629*I)/1620)*Pi*Log[s]^3)/s^3 - 
     (1414699*Log[s]^3)/(115200*s^2) - (((3629*I)/3600)*Pi*Log[s]^3)/s^2 - 
     (70031*Log[s]^3)/(28800*s) - (((3629*I)/5400)*Pi*Log[s]^3)/s - 
     (77231*Log[s]^3)/(24*(-1200*s - (1200*I)*Sqrt[3]*s)) - 
     (((77231*I)/8)*Log[s]^3)/(Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) - 
     (((21658*I)/9)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) + 
     (21658*Pi*Log[s]^3)/(3*Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) - 
     (1882699*Log[s]^3)/(288*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) - 
     (((1882699*I)/96)*Log[s]^3)/(Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) - 
     (((10829*I)/9)*Pi*Log[s]^3)/(-400*s^2 - (400*I)*Sqrt[3]*s^2) + 
     (10829*Pi*Log[s]^3)/(3*Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) - 
     (13030619*Log[s]^3)/(72*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) - 
     (((13030619*I)/24)*Log[s]^3)/(Sqrt[3]*(-3600*s^3 - 
        (3600*I)*Sqrt[3]*s^3)) - (((216580*I)/9)*Pi*Log[s]^3)/
      (-3600*s^3 - (3600*I)*Sqrt[3]*s^3) + (216580*Pi*Log[s]^3)/
      (3*Sqrt[3]*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) - 
     (648632467*Log[s]^3)/(1152*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) - 
     (((648632467*I)/384)*Log[s]^3)/(Sqrt[3]*(-3600*s^4 - 
        (3600*I)*Sqrt[3]*s^4)) - (((379015*I)/6)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) + (379015*Pi*Log[s]^3)/
      (2*Sqrt[3]*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) - 
     ((5*I)/32)*Pi*Log[s]^4 - (35*Log[s]^4)/(8*s^4) - (5*Log[s]^4)/(3*s^3) - 
     (3*Log[s]^4)/(4*s^2) - Log[s]^4/(2*s) + (7*Log[s]^5)/160 - 
     (17*Pi^2*Zeta[3])/24 - (4259*Zeta[3])/(96*s^4) - 
     (((385*I)/8)*Pi*Zeta[3])/s^4 - (263*Zeta[3])/(18*s^3) - 
     (((55*I)/3)*Pi*Zeta[3])/s^3 - (33*Zeta[3])/(8*s^2) - 
     (((33*I)/4)*Pi*Zeta[3])/s^2 + (7*Zeta[3])/(2*s) - 
     (((11*I)/2)*Pi*Zeta[3])/s + (I/8)*Pi*Log[s]*Zeta[3] + 
     (175*Log[s]*Zeta[3])/(4*s^4) + (50*Log[s]*Zeta[3])/(3*s^3) + 
     (15*Log[s]*Zeta[3])/(2*s^2) + (5*Log[s]*Zeta[3])/s + 
     (Log[s]^2*Zeta[3])/8 - (29*Zeta[5])/4}, 4, 6, 1], 
 cut21`J20[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi^3 - 193/(18*s^4) - (((104*I)/3)*Pi)/s^4 - (35*Pi^2)/(6*s^4) + 
     3/s^3 - (((68*I)/9)*Pi)/s^3 - (20*Pi^2)/(9*s^3) + 4/s^2 - Pi^2/s^2 + 
     ((4*I)*Pi)/s - (2*Pi^2)/(3*s) + (Pi^2*Log[s])/3 + 
     (1059*Log[s])/(8*s^4) + (((163*I)/2)*Pi*Log[s])/s^4 + 
     (340*Log[s])/(9*s^3) + ((28*I)*Pi*Log[s])/s^3 + (19*Log[s])/(2*s^2) + 
     ((11*I)*Pi*Log[s])/s^2 - (2*Log[s])/s + ((6*I)*Pi*Log[s])/s - 
     I*Pi*Log[s]^2 - (291*Log[s]^2)/(4*s^4) - (74*Log[s]^2)/(3*s^3) - 
     (19*Log[s]^2)/(2*s^2) - (5*Log[s]^2)/s + Log[s]^3/2, 
    (5*Pi^4)/18 - 773/(108*s^4) + (((38899*I)/288)*Pi)/s^4 + 
     (521*Pi^2)/(36*s^4) - (((155*I)/4)*Pi^3)/s^4 - 5/(2*s^3) + 
     (((2032*I)/27)*Pi)/s^3 + (4*Pi^2)/s^3 - (((110*I)/9)*Pi^3)/s^3 - 
     12/s^2 + (((139*I)/4)*Pi)/s^2 + Pi^2/s^2 - (((25*I)/6)*Pi^3)/s^2 - 
     ((2*I)*Pi)/s - (((5*I)/3)*Pi^3)/s + (95689*Log[s])/(288*s^4) + 
     (((20443*I)/24)*Pi*Log[s])/s^4 - (163*Pi^2*Log[s])/(6*s^4) + 
     (367*Log[s])/(27*s^3) + (((2060*I)/9)*Pi*Log[s])/s^3 - 
     (28*Pi^2*Log[s])/(3*s^3) - (127*Log[s])/(4*s^2) + 
     (((105*I)/2)*Pi*Log[s])/s^2 - (11*Pi^2*Log[s])/(3*s^2) - (2*Log[s])/s - 
     ((10*I)*Pi*Log[s])/s - (2*Pi^2*Log[s])/s + (2*Pi^2*Log[s]^2)/3 - 
     (22139*Log[s]^2)/(24*s^4) - (((739*I)/2)*Pi*Log[s]^2)/s^4 - 
     (2302*Log[s]^2)/(9*s^3) - ((124*I)*Pi*Log[s]^2)/s^3 - 
     (129*Log[s]^2)/(2*s^2) - ((47*I)*Pi*Log[s]^2)/s^2 + (2*Log[s]^2)/s - 
     ((24*I)*Pi*Log[s]^2)/s + ((8*I)/3)*Pi*Log[s]^3 + (224*Log[s]^3)/s^4 + 
     (224*Log[s]^3)/(3*s^3) + (28*Log[s]^3)/s^2 + (14*Log[s]^3)/s - 
     Log[s]^4 - (11*I)*Pi*Zeta[3] - (175*Zeta[3])/s^4 - 
     (200*Zeta[3])/(3*s^3) - (30*Zeta[3])/s^2 - (20*Zeta[3])/s + 
     10*Log[s]*Zeta[3], ((-179*I)/360)*Pi^5 - 2454437/(20736*s^4) + 
     (((1050551*I)/864)*Pi)/s^4 + (2866*Pi^2)/(27*s^4) + 
     (((1541*I)/144)*Pi^3)/s^4 + (595*Pi^4)/(36*s^4) - 67583/(972*s^3) + 
     (((27193*I)/81)*Pi)/s^3 + (3655*Pi^2)/(324*s^3) + 
     (((31*I)/27)*Pi^3)/s^3 + (46*Pi^4)/(9*s^3) - 181/(8*s^2) + 
     (((125*I)/2)*Pi)/s^2 - (2*Pi^2)/s^2 - (((25*I)/12)*Pi^3)/s^2 + 
     (151*Pi^4)/(90*s^2) - 68/s + ((40*I)*Pi)/s + (16*Pi^2)/(3*s) - 
     (((14*I)/3)*Pi^3)/s + (3*Pi^4)/(5*s) + (2*Pi^4*Log[s])/3 - 
     (3144491*Log[s])/(3456*s^4) + (((73567*I)/48)*Pi*Log[s])/s^4 - 
     (179081*Pi^2*Log[s])/(288*s^4) - (((1319*I)/8)*Pi^3*Log[s])/s^4 - 
     (31309*Log[s])/(81*s^3) + (((1441*I)/9)*Pi*Log[s])/s^3 - 
     (167*Pi^2*Log[s])/s^3 - (((499*I)/9)*Pi^3*Log[s])/s^3 - 
     (769*Log[s])/(8*s^2) - (((115*I)/2)*Pi*Log[s])/s^2 - 
     (947*Pi^2*Log[s])/(24*s^2) - (((253*I)/12)*Pi^3*Log[s])/s^2 - 
     (70*Log[s])/s + ((12*I)*Pi*Log[s])/s + (3*Pi^2*Log[s])/(2*s) - 
     (((65*I)/6)*Pi^3*Log[s])/s + ((31*I)/12)*Pi^3*Log[s]^2 - 
     (238153*Log[s]^2)/(96*s^4) - ((2750*I)*Pi*Log[s]^2)/s^4 + 
     (4765*Pi^2*Log[s]^2)/(16*s^4) - (22093*Log[s]^2)/(54*s^3) - 
     (((6650*I)/9)*Pi*Log[s]^2)/s^3 + (1745*Pi^2*Log[s]^2)/(18*s^3) + 
     (13*Log[s]^2)/(4*s^2) - ((176*I)*Pi*Log[s]^2)/s^2 + 
     (839*Pi^2*Log[s]^2)/(24*s^2) - (8*Log[s]^2)/s + ((10*I)*Pi*Log[s]^2)/s + 
     (193*Pi^2*Log[s]^2)/(12*s) + (29843*Log[s]^3)/192 - 
     (((189891009*I)/4)*Log[s]^3)/(305424*I - 305424*Sqrt[3]) + 
     (189891009*Sqrt[3]*Log[s]^3)/(4*(305424*I - 305424*Sqrt[3])) + 
     (231293*Pi^2*Log[s]^3)/51840 - (((224099911*I)/120)*Pi^2*Log[s]^3)/
      (305424*I - 305424*Sqrt[3]) + (224099911*Pi^2*Log[s]^3)/
      (40*Sqrt[3]*(305424*I - 305424*Sqrt[3])) + (15495725*Log[s]^3)/
      (2304*s^4) - (((85553*I)/108)*Pi*Log[s]^3)/s^4 + 
     (8254649*Log[s]^3)/(3888*s^3) - (((6970*I)/27)*Pi*Log[s]^3)/s^3 + 
     (1578691*Log[s]^3)/(2160*s^2) - (((25181*I)/270)*Pi*Log[s]^3)/s^2 + 
     (1344557*Log[s]^3)/(4320*s) - (((1939*I)/45)*Pi*Log[s]^3)/s + 
     (135073057*Log[s]^3)/(30*(-14544*s - (14544*I)*Sqrt[3]*s)) + 
     (((135073057*I)/10)*Log[s]^3)/(Sqrt[3]*(-14544*s - 
        (14544*I)*Sqrt[3]*s)) - (((6017984*I)/5)*Pi*Log[s]^3)/
      (-14544*s - (14544*I)*Sqrt[3]*s) + (6017984*Sqrt[3]*Pi*Log[s]^3)/
      (5*(-14544*s - (14544*I)*Sqrt[3]*s)) + (911373197*Log[s]^3)/
      (15*(-101808*s^2 - (101808*I)*Sqrt[3]*s^2)) + 
     (((911373197*I)/5)*Log[s]^3)/(Sqrt[3]*(-101808*s^2 - 
        (101808*I)*Sqrt[3]*s^2)) - (((267393056*I)/15)*Pi*Log[s]^3)/
      (-101808*s^2 - (101808*I)*Sqrt[3]*s^2) + (267393056*Pi*Log[s]^3)/
      (5*Sqrt[3]*(-101808*s^2 - (101808*I)*Sqrt[3]*s^2)) + 
     (4366743787*Log[s]^3)/(3*(-916272*s^3 - (916272*I)*Sqrt[3]*s^3)) + 
     ((4366743787*I)*Log[s]^3)/(Sqrt[3]*(-916272*s^3 - 
        (916272*I)*Sqrt[3]*s^3)) - ((439539072*I)*Pi*Log[s]^3)/
      (-916272*s^3 - (916272*I)*Sqrt[3]*s^3) + 
     (439539072*Sqrt[3]*Pi*Log[s]^3)/(-916272*s^3 - (916272*I)*Sqrt[3]*s^3) + 
     (7777676599*Log[s]^3)/(16*(-101808*s^4 - (101808*I)*Sqrt[3]*s^4)) + 
     (((7777676599*I)/16)*Sqrt[3]*Log[s]^3)/(-101808*s^4 - 
       (101808*I)*Sqrt[3]*s^4) - (((446857936*I)/3)*Pi*Log[s]^3)/
      (-101808*s^4 - (101808*I)*Sqrt[3]*s^4) + (446857936*Pi*Log[s]^3)/
      (Sqrt[3]*(-101808*s^4 - (101808*I)*Sqrt[3]*s^4)) - 
     ((35*I)/12)*Pi*Log[s]^4 - (4937*Log[s]^4)/(16*s^4) - 
     (1837*Log[s]^4)/(18*s^3) - (907*Log[s]^4)/(24*s^2) - 
     (221*Log[s]^4)/(12*s) + (41*Log[s]^5)/40 + 11*Pi^2*Zeta[3] - 
     (4087*Zeta[3])/(3*s^4) - (((2815*I)/2)*Pi*Zeta[3])/s^4 - 
     (1136*Zeta[3])/(3*s^3) - ((460*I)*Pi*Zeta[3])/s^3 - (84*Zeta[3])/s^2 - 
     ((167*I)*Pi*Zeta[3])/s^2 + (48*Zeta[3])/s - ((78*I)*Pi*Zeta[3])/s + 
     (10*I)*Pi*Log[s]*Zeta[3] + (1735*Log[s]*Zeta[3])/s^4 + 
     (600*Log[s]*Zeta[3])/s^3 + (238*Log[s]*Zeta[3])/s^2 + 
     (132*Log[s]*Zeta[3])/s - 22*Log[s]^2*Zeta[3] - 20*Zeta[5]}, 3, 6, 1], 
 cut21`J21[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^4/15 - 1405/(128*s^4) - (((7369*I)/288)*Pi)/s^4 + 
     (107*Pi^2)/(18*s^4) + (((35*I)/4)*Pi^3)/s^4 - 106/(27*s^3) - 
     (((122*I)/9)*Pi)/s^3 + (2*Pi^2)/s^3 + (((10*I)/3)*Pi^3)/s^3 + 
     3/(8*s^2) - (((33*I)/4)*Pi)/s^2 + (2*Pi^2)/(3*s^2) + 
     (((3*I)/2)*Pi^3)/s^2 + 6/s - ((6*I)*Pi)/s + (I*Pi^3)/s - 
     (I/2)*Pi^3*Log[s] - (7093*Log[s])/(288*s^4) - (((577*I)/8)*Pi*Log[s])/
      s^4 - (35*Pi^2*Log[s])/(6*s^4) - (7*Log[s])/(9*s^3) - 
     (((218*I)/9)*Pi*Log[s])/s^3 - (20*Pi^2*Log[s])/(9*s^3) + 
     (19*Log[s])/(4*s^2) - (((17*I)/2)*Pi*Log[s])/s^2 - (Pi^2*Log[s])/s^2 + 
     (6*Log[s])/s - ((2*I)*Pi*Log[s])/s - (2*Pi^2*Log[s])/(3*s) + 
     (Pi^2*Log[s]^2)/6 + (1517*Log[s]^2)/(24*s^4) + 
     (((35*I)/2)*Pi*Log[s]^2)/s^4 + (191*Log[s]^2)/(9*s^3) + 
     (((20*I)/3)*Pi*Log[s]^2)/s^3 + (15*Log[s]^2)/(2*s^2) + 
     ((3*I)*Pi*Log[s]^2)/s^2 + (2*Log[s]^2)/s + ((2*I)*Pi*Log[s]^2)/s - 
     (I/3)*Pi*Log[s]^3 - (35*Log[s]^3)/(4*s^4) - (10*Log[s]^3)/(3*s^3) - 
     (3*Log[s]^3)/(2*s^2) - Log[s]^3/s + Log[s]^4/8 + ((11*I)/2)*Pi*Zeta[3], 
    (-I/5)*Pi^5 + 15988537/(82944*s^4) - (((1959233*I)/6912)*Pi)/s^4 + 
     (14839*Pi^2)/(1728*s^4) + (((1819*I)/48)*Pi^3)/s^4 - 
     (1225*Pi^4)/(144*s^4) + 45223/(486*s^3) - (((15601*I)/162)*Pi)/s^3 + 
     (665*Pi^2)/(162*s^3) + (((323*I)/27)*Pi^3)/s^3 - (175*Pi^4)/(54*s^3) + 
     1545/(32*s^2) - (((371*I)/16)*Pi)/s^2 + (21*Pi^2)/(8*s^2) + 
     (((43*I)/12)*Pi^3)/s^2 - (35*Pi^4)/(24*s^2) - 19/s + ((25*I)*Pi)/s + 
     (13*Pi^2)/(3*s) - ((I/3)*Pi^3)/s - (35*Pi^4)/(36*s) + 
     (151*Pi^4*Log[s])/360 + (1951681*Log[s])/(6912*s^4) - 
     (((14287*I)/64)*Pi*Log[s])/s^4 + (5*Pi^2*Log[s])/(3*s^4) - 
     (((245*I)/12)*Pi^3*Log[s])/s^4 + (13273*Log[s])/(108*s^3) - 
     (((1571*I)/54)*Pi*Log[s])/s^3 + (35*Pi^2*Log[s])/(27*s^3) - 
     (((70*I)/9)*Pi^3*Log[s])/s^3 + (627*Log[s])/(16*s^2) + 
     (((145*I)/8)*Pi*Log[s])/s^2 + (4*Pi^2*Log[s])/(3*s^2) - 
     (((7*I)/2)*Pi^3*Log[s])/s^2 - (33*Log[s])/s + ((29*I)*Pi*Log[s])/s + 
     (8*Pi^2*Log[s])/(3*s) - (((7*I)/3)*Pi^3*Log[s])/s + 
     (I/3)*Pi^3*Log[s]^2 + (46819*Log[s]^2)/(144*s^4) + 
     (((4565*I)/16)*Pi*Log[s]^2)/s^4 + (105*Pi^2*Log[s]^2)/(8*s^4) + 
     (3601*Log[s]^2)/(54*s^3) + ((95*I)*Pi*Log[s]^2)/s^3 + 
     (5*Pi^2*Log[s]^2)/s^3 - (5*Log[s]^2)/(2*s^2) + 
     (((133*I)/4)*Pi*Log[s]^2)/s^2 + (9*Pi^2*Log[s]^2)/(4*s^2) - 
     (22*Log[s]^2)/s + ((9*I)*Pi*Log[s]^2)/s + (3*Pi^2*Log[s]^2)/(2*s) - 
     (25120061*Pi^2*Log[s]^3)/16588800 + (((21894461*I)/4608)*Pi^2*Log[s]^3)/
      (3600*I - 3600*Sqrt[3]) - (21894461*Pi^2*Log[s]^3)/
      (1536*Sqrt[3]*(3600*I - 3600*Sqrt[3])) + (4699418911*Log[s]^3)/
      (16588800*s^4) + (((404999*I)/17280)*Pi*Log[s]^3)/s^4 + 
     (91937927*Log[s]^3)/(1036800*s^3) + (((57857*I)/6480)*Pi*Log[s]^3)/s^3 + 
     (12477367*Log[s]^3)/(460800*s^2) + (((57857*I)/14400)*Pi*Log[s]^3)/s^2 + 
     (196523*Log[s]^3)/(115200*s) + (((57857*I)/21600)*Pi*Log[s]^3)/s + 
     (926123*Log[s]^3)/(96*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((926123*I)/32)*Log[s]^3)/(Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (((129857*I)/18)*Pi*Log[s]^3)/(-1200*s - (1200*I)*Sqrt[3]*s) - 
     (129857*Pi*Log[s]^3)/(6*Sqrt[3]*(-1200*s - (1200*I)*Sqrt[3]*s)) + 
     (22576567*Log[s]^3)/(1152*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (((22576567*I)/384)*Log[s]^3)/(Sqrt[3]*(-400*s^2 - 
        (400*I)*Sqrt[3]*s^2)) + (((129857*I)/36)*Pi*Log[s]^3)/
      (-400*s^2 - (400*I)*Sqrt[3]*s^2) - (129857*Pi*Log[s]^3)/
      (12*Sqrt[3]*(-400*s^2 - (400*I)*Sqrt[3]*s^2)) + 
     (156257927*Log[s]^3)/(288*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (((156257927*I)/96)*Log[s]^3)/(Sqrt[3]*(-3600*s^3 - 
        (3600*I)*Sqrt[3]*s^3)) + (((649285*I)/9)*Pi*Log[s]^3)/
      (-3600*s^3 - (3600*I)*Sqrt[3]*s^3) - (649285*Pi*Log[s]^3)/
      (3*Sqrt[3]*(-3600*s^3 - (3600*I)*Sqrt[3]*s^3)) + 
     (7778138911*Log[s]^3)/(4608*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + 
     (((7778138911*I)/1536)*Log[s]^3)/(Sqrt[3]*(-3600*s^4 - 
        (3600*I)*Sqrt[3]*s^4)) + (((4544995*I)/24)*Pi*Log[s]^3)/
      (-3600*s^4 - (3600*I)*Sqrt[3]*s^4) - (4544995*Pi*Log[s]^3)/
      (8*Sqrt[3]*(-3600*s^4 - (3600*I)*Sqrt[3]*s^4)) + (I/3)*Pi*Log[s]^4 + 
     (665*Log[s]^4)/(48*s^4) + (95*Log[s]^4)/(18*s^3) + 
     (19*Log[s]^4)/(8*s^2) + (19*Log[s]^4)/(12*s) - (2*Log[s]^5)/15 - 
     (10*Pi^2*Zeta[3])/3 + (857*Zeta[3])/(3*s^4) + (((875*I)/2)*Pi*Zeta[3])/
      s^4 + (838*Zeta[3])/(9*s^3) + (((500*I)/3)*Pi*Zeta[3])/s^3 + 
     (28*Zeta[3])/s^2 + ((75*I)*Pi*Zeta[3])/s^2 - (8*Zeta[3])/s + 
     ((50*I)*Pi*Zeta[3])/s - ((39*I)/2)*Pi*Log[s]*Zeta[3] - 
     (735*Log[s]*Zeta[3])/(2*s^4) - (140*Log[s]*Zeta[3])/s^3 - 
     (63*Log[s]*Zeta[3])/s^2 - (42*Log[s]*Zeta[3])/s + 
     (21*Log[s]^2*Zeta[3])/2 + (27*Zeta[5])/2}, 4, 6, 1], 
 cut21`J22[s] -> SeriesData[\[Epsilon], 0, 
   {(5*Pi^4)/48 + 51155/(3456*s^4) + (((2479*I)/72)*Pi)/s^4 - 
     (539*Pi^2)/(96*s^4) - (((35*I)/6)*Pi^3)/s^4 + 1837/(648*s^3) + 
     (((587*I)/36)*Pi)/s^3 - (61*Pi^2)/(27*s^3) - (((20*I)/9)*Pi^3)/s^3 - 
     23/(8*s^2) + ((9*I)*Pi)/s^2 - (9*Pi^2)/(8*s^2) - (I*Pi^3)/s^2 - 10/s + 
     ((6*I)*Pi)/s - (5*Pi^2)/(6*s) - (((2*I)/3)*Pi^3)/s + 
     ((7*I)/12)*Pi^3*Log[s] - (14105*Log[s])/(384*s^4) + 
     (((1891*I)/96)*Pi*Log[s])/s^4 + (105*Pi^2*Log[s])/(8*s^4) - 
     (341*Log[s])/(18*s^3) + (((59*I)/9)*Pi*Log[s])/s^3 + 
     (5*Pi^2*Log[s])/s^3 - (179*Log[s])/(16*s^2) + (((17*I)/8)*Pi*Log[s])/
      s^2 + (9*Pi^2*Log[s])/(4*s^2) - (15*Log[s])/(2*s) + 
     ((I/2)*Pi*Log[s])/s + (3*Pi^2*Log[s])/(2*s) - (17*Pi^2*Log[s]^2)/24 - 
     (2437*Log[s]^2)/(96*s^4) + (((105*I)/8)*Pi*Log[s]^2)/s^4 - 
     (77*Log[s]^2)/(9*s^3) + ((5*I)*Pi*Log[s]^2)/s^3 - 
     (23*Log[s]^2)/(8*s^2) + (((9*I)/4)*Pi*Log[s]^2)/s^2 - Log[s]^2/(2*s) + 
     (((3*I)/2)*Pi*Log[s]^2)/s - (I/2)*Pi*Log[s]^3 - (35*Log[s]^3)/(24*s^4) - 
     (5*Log[s]^3)/(9*s^3) - Log[s]^3/(4*s^2) - Log[s]^3/(6*s) + 
     (5*Log[s]^4)/48 - (7*I)*Pi*Zeta[3] - (245*Zeta[3])/(4*s^4) - 
     (70*Zeta[3])/(3*s^3) - (21*Zeta[3])/(2*s^2) - (7*Zeta[3])/s + 
     (11*Log[s]*Zeta[3])/2, ((17*I)/120)*Pi^5 - 53845879/(82944*s^4) + 
     (((2308531*I)/6912)*Pi)/s^4 - (12625*Pi^2)/(96*s^4) - 
     (((401*I)/32)*Pi^3)/s^4 + (3139*Pi^4)/(144*s^4) - 482575/(1944*s^3) + 
     (((6325*I)/72)*Pi)/s^3 - (1454*Pi^2)/(27*s^3) - (((37*I)/18)*Pi^3)/s^3 + 
     (397*Pi^4)/(54*s^3) - 3063/(32*s^2) + (((89*I)/16)*Pi)/s^2 - 
     (103*Pi^2)/(4*s^2) - ((I/8)*Pi^3)/s^2 + (337*Pi^4)/(120*s^2) + 49/s - 
     ((45*I)*Pi)/s - (11*Pi^2)/s - ((I/2)*Pi^3)/s + (131*Pi^4)/(90*s) - 
     (677*Pi^4*Log[s])/720 - (1265065*Log[s])/(2304*s^4) - 
     (((105935*I)/1152)*Pi*Log[s])/s^4 + (1541*Pi^2*Log[s])/(96*s^4) + 
     (((861*I)/8)*Pi^3*Log[s])/s^4 - (96923*Log[s])/(648*s^3) - 
     (((2417*I)/36)*Pi*Log[s])/s^3 + (Pi^2*Log[s])/(2*s^3) + 
     (((107*I)/3)*Pi^3*Log[s])/s^3 - (177*Log[s])/(16*s^2) - 
     (((759*I)/16)*Pi*Log[s])/s^2 - (9*Pi^2*Log[s])/(8*s^2) + 
     (((53*I)/4)*Pi^3*Log[s])/s^2 + (83*Log[s])/s - 
     (((75*I)/2)*Pi*Log[s])/s + (3*Pi^2*Log[s])/(2*s) + 
     (((13*I)/2)*Pi^3*Log[s])/s - ((55*I)/24)*Pi^3*Log[s]^2 + 
     (158129*Log[s]^2)/(2304*s^4) - (((1393*I)/64)*Pi*Log[s]^2)/s^4 - 
     (5303*Pi^2*Log[s]^2)/(48*s^4) + (6203*Log[s]^2)/(108*s^3) - 
     (((128*I)/9)*Pi*Log[s]^2)/s^3 - (641*Pi^2*Log[s]^2)/(18*s^3) + 
     (1353*Log[s]^2)/(32*s^2) - (((129*I)/16)*Pi*Log[s]^2)/s^2 - 
     (101*Pi^2*Log[s]^2)/(8*s^2) + (137*Log[s]^2)/(4*s) - 
     (((17*I)/4)*Pi*Log[s]^2)/s - (67*Pi^2*Log[s]^2)/(12*s) + 
     (25*Pi^2*Log[s]^3)/18 + (9055*Log[s]^3)/(144*s^4) - 
     (((977*I)/12)*Pi*Log[s]^3)/s^4 + (1213*Log[s]^3)/(54*s^3) - 
     (((238*I)/9)*Pi*Log[s]^3)/s^3 + (101*Log[s]^3)/(12*s^2) - 
     (((19*I)/2)*Pi*Log[s]^3)/s^2 + (8*Log[s]^3)/(3*s) - 
     (((13*I)/3)*Pi*Log[s]^3)/s + ((17*I)/24)*Pi*Log[s]^4 + 
     (785*Log[s]^4)/(48*s^4) + (95*Log[s]^4)/(18*s^3) + 
     (15*Log[s]^4)/(8*s^2) + (5*Log[s]^4)/(6*s) - (43*Log[s]^5)/240 + 
     (125*Pi^2*Zeta[3])/12 - (21271*Zeta[3])/(48*s^4) - 
     ((1134*I)*Pi*Zeta[3])/s^4 - (1184*Zeta[3])/(9*s^3) - 
     ((368*I)*Pi*Zeta[3])/s^3 - (173*Zeta[3])/(4*s^2) - 
     ((132*I)*Pi*Zeta[3])/s^2 - (23*Zeta[3])/s - ((60*I)*Pi*Zeta[3])/s + 
     ((69*I)/2)*Pi*Log[s]*Zeta[3] + (4119*Log[s]*Zeta[3])/(4*s^4) + 
     (342*Log[s]*Zeta[3])/s^3 + (255*Log[s]*Zeta[3])/(2*s^2) + 
     (63*Log[s]*Zeta[3])/s - (45*Log[s]^2*Zeta[3])/2 - (41*Zeta[5])/2}, 4, 6, 
   1]}


==> anc/Data/Jhigh22 <==
Print["Large s expansions for (2,2)-cut canonical integrals J up to 1/s^4."]
{cut22`J01[s] -> SeriesData[\[Epsilon], 0, 
   {-35/(2*s^4) - 20/(3*s^3) - 3/s^2 - 2/s + Log[s], 
    (4*Pi^2)/3 - 6305/(24*s^4) - 260/(3*s^3) - 59/(2*s^2) - 6/s + 
     (245*Log[s])/(2*s^4) + (140*Log[s])/(3*s^3) + (21*Log[s])/s^2 + 
     (14*Log[s])/s - (7*Log[s]^2)/2, -27699/(32*s^4) + (2555*Pi^2)/(24*s^4) - 
     1564/(9*s^3) + (365*Pi^2)/(9*s^3) + 13/(4*s^2) + (73*Pi^2)/(4*s^2) + 
     42/s + (73*Pi^2)/(6*s) - (73*Pi^2*Log[s])/12 + (36431*Log[s])/(24*s^4) + 
     (1496*Log[s])/(3*s^3) + (341*Log[s])/(2*s^2) + (42*Log[s])/s - 
     (1085*Log[s]^2)/(4*s^4) - (310*Log[s]^2)/(3*s^3) - 
     (93*Log[s]^2)/(2*s^2) - (31*Log[s]^2)/s + (31*Log[s]^3)/6 + 28*Zeta[3], 
    (-10*Pi^4)/9 + 1015501/(1152*s^4) + (357545*Pi^2)/(288*s^4) + 
     17566/(27*s^3) + (3665*Pi^2)/(9*s^3) + 2405/(8*s^2) + 
     (3347*Pi^2)/(24*s^2) - 6/s + (73*Pi^2)/(2*s) + 
     (542027*Log[s])/(96*s^4) - (9485*Pi^2*Log[s])/(24*s^4) + 
     (3962*Log[s])/(3*s^3) - (1355*Pi^2*Log[s])/(9*s^3) + 
     (665*Log[s])/(4*s^2) - (271*Pi^2*Log[s])/(4*s^2) - (126*Log[s])/s - 
     (271*Pi^2*Log[s])/(6*s) + (271*Pi^2*Log[s]^2)/24 - 
     (151799*Log[s]^2)/(48*s^4) - (3112*Log[s]^2)/(3*s^3) - 
     (1421*Log[s]^2)/(4*s^2) - (93*Log[s]^2)/s + (4025*Log[s]^3)/(12*s^4) + 
     (1150*Log[s]^3)/(9*s^3) + (115*Log[s]^3)/(2*s^2) + 
     (115*Log[s]^3)/(3*s) - (115*Log[s]^4)/24 + (3885*Zeta[3])/(2*s^4) + 
     (740*Zeta[3])/s^3 + (333*Zeta[3])/s^2 + (222*Zeta[3])/s - 
     111*Log[s]*Zeta[3], 4553645/(512*s^4) + (5508337*Pi^2)/(1152*s^4) - 
     (34951*Pi^4)/(576*s^4) + 188042/(81*s^3) + (31391*Pi^2)/(27*s^3) - 
     (4993*Pi^4)/(216*s^3) + 4333/(16*s^2) + (8891*Pi^2)/(48*s^2) - 
     (4993*Pi^4)/(480*s^2) + 42/s - (143*Pi^2)/(2*s) - (4993*Pi^4)/(720*s) + 
     (4993*Pi^4*Log[s])/1440 + (1650727*Log[s])/(384*s^4) - 
     (1290071*Pi^2*Log[s])/(288*s^4) - (15997*Log[s])/(27*s^3) - 
     (13214*Pi^2*Log[s])/(9*s^3) - (5939*Log[s])/(8*s^2) - 
     (12077*Pi^2*Log[s])/(24*s^2) + (42*Log[s])/s - (271*Pi^2*Log[s])/(2*s) - 
     (778929*Log[s]^2)/(64*s^4) + (32165*Pi^2*Log[s]^2)/(48*s^4) - 
     (26621*Log[s]^2)/(9*s^3) + (4595*Pi^2*Log[s]^2)/(18*s^3) - 
     (3761*Log[s]^2)/(8*s^2) + (919*Pi^2*Log[s]^2)/(8*s^2) + 
     (183*Log[s]^2)/s + (919*Pi^2*Log[s]^2)/(12*s) - (919*Pi^2*Log[s]^3)/72 + 
     (547883*Log[s]^3)/(144*s^4) + (11224*Log[s]^3)/(9*s^3) + 
     (5129*Log[s]^3)/(12*s^2) + (115*Log[s]^3)/s - 
     (13685*Log[s]^4)/(48*s^4) - (1955*Log[s]^4)/(18*s^3) - 
     (391*Log[s]^4)/(8*s^2) - (391*Log[s]^4)/(12*s) + (391*Log[s]^5)/120 - 
     77*Pi^2*Zeta[3] + (178501*Zeta[3])/(8*s^4) + (7316*Zeta[3])/s^3 + 
     (5013*Zeta[3])/(2*s^2) + (666*Zeta[3])/s - (13755*Log[s]*Zeta[3])/
      (2*s^4) - (2620*Log[s]*Zeta[3])/s^3 - (1179*Log[s]*Zeta[3])/s^2 - 
     (786*Log[s]*Zeta[3])/s + (393*Log[s]^2*Zeta[3])/2 + 348*Zeta[5]}, 1, 6, 
   1], cut22`J02[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^2/6 + 35/(8*s^4) + 20/(9*s^3) + 3/(2*s^2) + 2/s + Log[s]^2/2, 
    5465/(96*s^4) + 620/(27*s^3) + 35/(4*s^2) - 10/s + (7*Pi^2*Log[s])/6 - 
     (245*Log[s])/(8*s^4) - (140*Log[s])/(9*s^3) - (21*Log[s])/(2*s^2) - 
     (14*Log[s])/s - Log[s]^3 - 5*Zeta[3], (19*Pi^4)/72 + 45191/(384*s^4) - 
     (2555*Pi^2)/(96*s^4) + 344/(81*s^3) - (365*Pi^2)/(27*s^3) - 
     275/(8*s^2) - (73*Pi^2)/(8*s^2) + 2/s - (73*Pi^2)/(6*s) - 
     (32441*Log[s])/(96*s^4) - (3728*Log[s])/(27*s^3) - 
     (227*Log[s])/(4*s^2) + (34*Log[s])/s - (59*Pi^2*Log[s]^2)/24 + 
     (1085*Log[s]^2)/(16*s^4) + (310*Log[s]^2)/(9*s^3) + 
     (93*Log[s]^2)/(4*s^2) + (31*Log[s]^2)/s + (25*Log[s]^4)/24 + 
     23*Log[s]*Zeta[3], -2270425/(4608*s^4) - (321425*Pi^2)/(1152*s^4) - 
     69220/(243*s^3) - (9275*Pi^2)/(81*s^3) - 1585/(16*s^2) - 
     (2315*Pi^2)/(48*s^2) - 10/s + (125*Pi^2)/(6*s) - (61*Pi^4*Log[s])/72 - 
     (373117*Log[s])/(384*s^4) + (9485*Pi^2*Log[s])/(96*s^4) - 
     (16178*Log[s])/(81*s^3) + (1355*Pi^2*Log[s])/(27*s^3) + 
     (545*Log[s])/(8*s^2) + (271*Pi^2*Log[s])/(8*s^2) - (14*Log[s])/s + 
     (271*Pi^2*Log[s])/(6*s) + (136469*Log[s]^2)/(192*s^4) + 
     (7876*Log[s]^2)/(27*s^3) + (983*Log[s]^2)/(8*s^2) - (53*Log[s]^2)/s + 
     (53*Pi^2*Log[s]^3)/18 - (4025*Log[s]^3)/(48*s^4) - 
     (1150*Log[s]^3)/(27*s^3) - (115*Log[s]^3)/(4*s^2) - 
     (115*Log[s]^3)/(3*s) - (3*Log[s]^5)/4 + (69*Pi^2*Zeta[3])/4 - 
     (3885*Zeta[3])/(8*s^4) - (740*Zeta[3])/(3*s^3) - (333*Zeta[3])/(2*s^2) - 
     (222*Zeta[3])/s - 44*Log[s]^2*Zeta[3] - 75*Zeta[5]}, 2, 6, 1], 
 cut22`J03[s] -> SeriesData[\[Epsilon], 0, 
   {1, 320/s^4 + 320/(3*s^3) + 40/s^2 + 20/s - 7*Log[s], 
    (-73*Pi^2)/12 + 7837/(3*s^4) + 692/s^3 + 164/s^2 - (1925*Log[s])/s^4 - 
     (1880*Log[s])/(3*s^3) - (226*Log[s])/s^2 - (104*Log[s])/s + 
     (31*Log[s]^2)/2, 113575/(24*s^4) - (4790*Pi^2)/(3*s^4) + 4310/(9*s^3) - 
     (4640*Pi^2)/(9*s^3) - 195/s^2 - (550*Pi^2)/(3*s^2) - 120/s - 
     (245*Pi^2)/(3*s) + (271*Pi^2*Log[s])/12 - (174121*Log[s])/(12*s^4) - 
     (11492*Log[s])/(3*s^3) - (923*Log[s])/s^2 - (60*Log[s])/s + 
     (8135*Log[s]^2)/(2*s^4) + (3940*Log[s]^2)/(3*s^3) + (467*Log[s]^2)/s^2 + 
     (208*Log[s]^2)/s - (115*Log[s]^3)/6 - 111*Zeta[3], 
    (4993*Pi^4)/1440 - 163135/(12*s^4) - (420841*Pi^2)/(36*s^4) - 4989/s^3 - 
     (27727*Pi^2)/(9*s^3) - 1284/s^2 - (2237*Pi^2)/(3*s^2) - (64*Pi^2)/s - 
     (570319*Log[s])/(16*s^4) + (69605*Pi^2*Log[s])/(12*s^4) - 
     (17626*Log[s])/(3*s^3) + (16790*Pi^2*Log[s])/(9*s^3) - 
     (207*Log[s])/(2*s^2) + (3953*Pi^2*Log[s])/(6*s^2) + (324*Log[s])/s + 
     (866*Pi^2*Log[s])/(3*s) - (919*Pi^2*Log[s]^2)/24 + 
     (714583*Log[s]^2)/(24*s^4) + (7846*Log[s]^2)/s^3 + 
     (3797*Log[s]^2)/(2*s^2) + (162*Log[s]^2)/s - (29555*Log[s]^3)/(6*s^4) - 
     (14260*Log[s]^3)/(9*s^3) - (1679*Log[s]^3)/(3*s^2) - 
     (736*Log[s]^3)/(3*s) + (391*Log[s]^4)/24 - (28800*Zeta[3])/s^4 - 
     (9280*Zeta[3])/s^3 - (3288*Zeta[3])/s^2 - (1452*Zeta[3])/s + 
     393*Log[s]*Zeta[3], -197351645/(3456*s^4) - (8996855*Pi^2)/(288*s^4) + 
     (15667*Pi^4)/(18*s^4) - 1687625/(162*s^3) - (302435*Pi^2)/(54*s^3) + 
     (7526*Pi^4)/(27*s^3) - 2535/(4*s^2) - (1615*Pi^2)/(4*s^2) + 
     (3517*Pi^4)/(36*s^2) - 120/s + (170*Pi^2)/s + (3025*Pi^4)/(72*s) - 
     (15271*Pi^4*Log[s])/1440 + (352225*Log[s])/(576*s^4) + 
     (6027313*Pi^2*Log[s])/(144*s^4) + (235591*Log[s])/(27*s^3) + 
     (99169*Pi^2*Log[s])/(9*s^3) + (13017*Log[s])/(4*s^2) + 
     (32051*Pi^2*Log[s])/(12*s^2) - (60*Log[s])/s + (253*Pi^2*Log[s])/s + 
     (7626623*Log[s]^2)/(96*s^4) - (233495*Pi^2*Log[s]^2)/(24*s^4) + 
     (128011*Log[s]^2)/(9*s^3) - (28105*Pi^2*Log[s]^2)/(9*s^3) + 
     (4053*Log[s]^2)/(4*s^2) - (13187*Pi^2*Log[s]^2)/(12*s^2) - 
     (438*Log[s]^2)/s - (1432*Pi^2*Log[s]^2)/(3*s) + 
     (2971*Pi^2*Log[s]^3)/72 - (2560255*Log[s]^3)/(72*s^4) - 
     (84250*Log[s]^3)/(9*s^3) - (13613*Log[s]^3)/(6*s^2) - (214*Log[s]^3)/s + 
     (99395*Log[s]^4)/(24*s^4) + (11965*Log[s]^4)/(9*s^3) + 
     (5615*Log[s]^4)/(12*s^2) + (610*Log[s]^4)/(3*s) - (1267*Log[s]^5)/120 + 
     (1021*Pi^2*Zeta[3])/4 - (209234*Zeta[3])/s^4 - 
     (165316*Zeta[3])/(3*s^3) - (13344*Zeta[3])/s^2 - (1200*Zeta[3])/s + 
     (100455*Log[s]*Zeta[3])/s^4 + (32280*Log[s]*Zeta[3])/s^3 + 
     (11382*Log[s]*Zeta[3])/s^2 + (4968*Log[s]*Zeta[3])/s - 
     (1305*Log[s]^2*Zeta[3])/2 - (5973*Zeta[5])/5}, 0, 6, 1], 
 cut22`J04[s] -> SeriesData[\[Epsilon], 0, 
   {107/(6*s^4) + 6/s^3 + 2/s^2 - (35*Log[s])/(2*s^4) - (20*Log[s])/(3*s^3) - 
     (3*Log[s])/s^2 - (2*Log[s])/s + Log[s]^2/2, 
    9335/(72*s^4) - (35*Pi^2)/(2*s^4) + 35/s^3 - (20*Pi^2)/(3*s^3) + 7/s^2 - 
     (3*Pi^2)/s^2 - (2*Pi^2)/s + Pi^2*Log[s] - (1381*Log[s])/(8*s^4) - 
     (506*Log[s])/(9*s^3) - (37*Log[s])/(2*s^2) - (2*Log[s])/s + 
     (303*Log[s]^2)/(4*s^4) + (82*Log[s]^2)/(3*s^3) + (23*Log[s]^2)/(2*s^2) + 
     (7*Log[s]^2)/s - Log[s]^3 - 3*Zeta[3], (77*Pi^4)/180 - 1175/(108*s^4) - 
     (11357*Pi^2)/(72*s^4) - 4003/(54*s^3) - (2779*Pi^2)/(54*s^3) - 56/s^2 - 
     (103*Pi^2)/(6*s^2) - 24/s - (8*Pi^2)/(3*s) - (83339*Log[s])/(96*s^4) + 
     (1037*Pi^2*Log[s])/(8*s^4) - (6473*Log[s])/(27*s^3) + 
     (139*Pi^2*Log[s])/(3*s^3) - (217*Log[s])/(4*s^2) + 
     (77*Pi^2*Log[s])/(4*s^2) - (2*Log[s])/s + (23*Pi^2*Log[s])/(2*s) - 
     (19*Pi^2*Log[s]^2)/8 + (7343*Log[s]^2)/(16*s^4) + 
     (1321*Log[s]^2)/(9*s^3) + (191*Log[s]^2)/(4*s^2) + (7*Log[s]^2)/s - 
     (1433*Log[s]^3)/(12*s^4) - (382*Log[s]^3)/(9*s^3) - 
     (35*Log[s]^3)/(2*s^2) - (31*Log[s]^3)/(3*s) + (25*Log[s]^4)/24 - 
     (507*Zeta[3])/s^4 - (184*Zeta[3])/s^3 - (78*Zeta[3])/s^2 - 
     (48*Zeta[3])/s + 21*Log[s]*Zeta[3], -20232751/(10368*s^4) - 
     (24149*Pi^2)/(32*s^4) + (13531*Pi^4)/(360*s^4) - 200933/(324*s^3) - 
     (68297*Pi^2)/(324*s^3) + (1757*Pi^4)/(135*s^3) - 503/(4*s^2) - 
     (599*Pi^2)/(12*s^2) + (931*Pi^4)/(180*s^2) + 48/s - (8*Pi^2)/(3*s) + 
     (259*Pi^4)/(90*s) - (91*Pi^4*Log[s])/90 - (491575*Log[s])/(384*s^4) + 
     (204335*Pi^2*Log[s])/(288*s^4) - (10939*Log[s])/(162*s^3) + 
     (12205*Pi^2*Log[s])/(54*s^3) + (1027*Log[s])/(8*s^2) + 
     (1765*Pi^2*Log[s])/(24*s^2) + (70*Log[s])/s + (73*Pi^2*Log[s])/(6*s) + 
     (376157*Log[s]^2)/(192*s^4) - (4217*Pi^2*Log[s]^2)/(16*s^4) + 
     (29381*Log[s]^2)/(54*s^3) - (559*Pi^2*Log[s]^2)/(6*s^3) + 
     (1023*Log[s]^2)/(8*s^2) - (305*Pi^2*Log[s]^2)/(8*s^2) + (7*Log[s]^2)/s - 
     (89*Pi^2*Log[s]^2)/(4*s) + (35*Pi^2*Log[s]^3)/12 - 
     (29723*Log[s]^3)/(48*s^4) - (5305*Log[s]^3)/(27*s^3) - 
     (763*Log[s]^3)/(12*s^2) - (31*Log[s]^3)/(3*s) + 
     (1825*Log[s]^4)/(16*s^4) + (725*Log[s]^4)/(18*s^3) + 
     (395*Log[s]^4)/(24*s^2) + (115*Log[s]^4)/(12*s) - (3*Log[s]^5)/4 + 
     (215*Pi^2*Zeta[3])/12 - (6471*Zeta[3])/(2*s^4) - 
     (9362*Zeta[3])/(9*s^3) - (342*Zeta[3])/s^2 - (56*Zeta[3])/s + 
     (4963*Log[s]*Zeta[3])/(2*s^4) + (2644*Log[s]*Zeta[3])/(3*s^3) + 
     (363*Log[s]*Zeta[3])/s^2 + (214*Log[s]*Zeta[3])/s - 
     43*Log[s]^2*Zeta[3] - 39*Zeta[5]}, 2, 6, 1], 
 cut22`J05[s] -> SeriesData[\[Epsilon], 0, 
   {-35/(32*s^4) - 20/(27*s^3) - 3/(4*s^2) - 2/s - (Pi^2*Log[s])/6 + 
     Log[s]^3/6 + 2*Zeta[3], (-13*Pi^4)/120 - 4835/(384*s^4) - 500/(81*s^3) - 
     17/(8*s^2) + 22/s + (245*Log[s])/(32*s^4) + (140*Log[s])/(27*s^3) + 
     (21*Log[s])/(4*s^2) + (14*Log[s])/s + (2*Pi^2*Log[s]^2)/3 - 
     (7*Log[s]^4)/24 - 7*Log[s]*Zeta[3], -20105/(1536*s^4) + 
     (2555*Pi^2)/(384*s^4) + 2404/(243*s^3) + (365*Pi^2)/(81*s^3) + 
     413/(16*s^2) + (73*Pi^2)/(16*s^2) - 62/s + (73*Pi^2)/(6*s) + 
     (67*Pi^4*Log[s])/180 + (29921*Log[s])/(384*s^4) + 
     (3248*Log[s])/(81*s^3) + (155*Log[s])/(8*s^2) - (82*Log[s])/s - 
     (1085*Log[s]^2)/(64*s^4) - (310*Log[s]^2)/(27*s^3) - 
     (93*Log[s]^2)/(8*s^2) - (31*Log[s]^2)/s - (25*Pi^2*Log[s]^3)/24 + 
     (4*Log[s]^5)/15 - (17*Pi^2*Zeta[3])/3 + 15*Log[s]^2*Zeta[3] + 
     29*Zeta[5]}, 3, 6, 1], cut22`J06[s] -> SeriesData[\[Epsilon], 0, 
   {-6/s^4 - 4/(3*s^3) + (107*Log[s])/(6*s^4) + (6*Log[s])/s^3 + 
     (2*Log[s])/s^2 - (35*Log[s]^2)/(4*s^4) - (10*Log[s]^2)/(3*s^3) - 
     (3*Log[s]^2)/(2*s^2) - Log[s]^2/s + Log[s]^3/6, 
    Pi^4/360 - 15923/(384*s^4) + (107*Pi^2)/(6*s^4) - 808/(81*s^3) + 
     (6*Pi^2)/s^3 - 17/(8*s^2) + (2*Pi^2)/s^2 + 2/s + 
     (20099*Log[s])/(288*s^4) - (35*Pi^2*Log[s])/(2*s^4) + 
     (479*Log[s])/(27*s^3) - (20*Pi^2*Log[s])/(3*s^3) + (11*Log[s])/(4*s^2) - 
     (3*Pi^2*Log[s])/s^2 + (2*Log[s])/s - (2*Pi^2*Log[s])/s + 
     (Pi^2*Log[s]^2)/2 - (1669*Log[s]^2)/(24*s^4) - (23*Log[s]^2)/s^3 - 
     (15*Log[s]^2)/(2*s^2) + (35*Log[s]^3)/(2*s^4) + (20*Log[s]^3)/(3*s^3) + 
     (3*Log[s]^3)/s^2 + (2*Log[s]^3)/s - (5*Log[s]^4)/24 + 
     (105*Zeta[3])/(2*s^4) + (20*Zeta[3])/s^3 + (9*Zeta[3])/s^2 + 
     (6*Zeta[3])/s - 3*Log[s]*Zeta[3], 2295901/(6912*s^4) + 
     (1906*Pi^2)/(27*s^4) - (539*Pi^4)/(72*s^4) + 33983/(243*s^3) + 
     (1547*Pi^2)/(81*s^3) - (77*Pi^4)/(27*s^3) + 495/(8*s^2) + (4*Pi^2)/s^2 - 
     (77*Pi^4)/(60*s^2) + 8/s + (8*Pi^2)/(3*s) - (77*Pi^4)/(90*s) + 
     (31*Pi^4*Log[s])/72 + (1078415*Log[s])/(3456*s^4) - 
     (2803*Pi^2*Log[s])/(24*s^4) + (12869*Log[s])/(162*s^3) - 
     (77*Pi^2*Log[s])/(2*s^3) + (141*Log[s])/(8*s^2) - 
     (25*Pi^2*Log[s])/(2*s^2) - (14*Log[s])/s - (113801*Log[s]^2)/(576*s^4) + 
     (665*Pi^2*Log[s]^2)/(16*s^4) - (2813*Log[s]^2)/(54*s^3) + 
     (95*Pi^2*Log[s]^2)/(6*s^3) - (81*Log[s]^2)/(8*s^2) + 
     (57*Pi^2*Log[s]^2)/(8*s^2) - (7*Log[s]^2)/s + (19*Pi^2*Log[s]^2)/(4*s) - 
     (5*Pi^2*Log[s]^3)/8 + (1915*Log[s]^3)/(18*s^4) + (35*Log[s]^3)/s^3 + 
     (34*Log[s]^3)/(3*s^2) - (875*Log[s]^4)/(48*s^4) - 
     (125*Log[s]^4)/(18*s^3) - (25*Log[s]^4)/(8*s^2) - (25*Log[s]^4)/(12*s) + 
     Log[s]^5/6 - (10*Pi^2*Zeta[3])/3 + (1883*Zeta[3])/(4*s^4) + 
     (156*Zeta[3])/s^3 + (51*Zeta[3])/s^2 - (735*Log[s]*Zeta[3])/(2*s^4) - 
     (140*Log[s]*Zeta[3])/s^3 - (63*Log[s]*Zeta[3])/s^2 - 
     (42*Log[s]*Zeta[3])/s + 9*Log[s]^2*Zeta[3] + 3*Zeta[5]}, 3, 6, 1], 
 cut22`J07[s] -> SeriesData[\[Epsilon], 0, 
   {-935/(72*s^4) - (35*Pi^2)/(24*s^4) - 5/(6*s^3) - (5*Pi^2)/(9*s^3) + 
     s^(-2) - Pi^2/(4*s^2) - Pi^2/(6*s) + (Pi^2*Log[s])/12 + 
     (4063*Log[s])/(48*s^4) + (206*Log[s])/(9*s^3) + (21*Log[s])/(4*s^2) - 
     Log[s]/s - (477*Log[s]^2)/(8*s^4) - (59*Log[s]^2)/(3*s^3) - 
     (29*Log[s]^2)/(4*s^2) - (7*Log[s]^2)/(2*s) + (5*Log[s]^3)/12 + Zeta[3], 
    (3*Pi^4)/10 - 36041/(216*s^4) + (7189*Pi^2)/(96*s^4) - 14945/(324*s^3) + 
     (184*Pi^2)/(9*s^3) - 18/s^2 + (39*Pi^2)/(8*s^2) - 8/s - Pi^2/(2*s) + 
     (120845*Log[s])/(576*s^4) - (2443*Pi^2*Log[s])/(24*s^4) + 
     (283*Log[s])/(18*s^3) - (301*Pi^2*Log[s])/(9*s^3) - 
     (107*Log[s])/(8*s^2) - (49*Pi^2*Log[s])/(4*s^2) - (3*Log[s])/s - 
     (35*Pi^2*Log[s])/(6*s) + (25*Pi^2*Log[s]^2)/24 - 
     (3589*Log[s]^2)/(6*s^4) - (1439*Log[s]^2)/(9*s^3) - (38*Log[s]^2)/s^2 + 
     Log[s]^2/s + (727*Log[s]^3)/(4*s^4) + (178*Log[s]^3)/(3*s^3) + 
     (43*Log[s]^3)/(2*s^2) + (10*Log[s]^3)/s - (19*Log[s]^4)/24 + 
     (2129*Zeta[3])/(4*s^4) + (526*Zeta[3])/(3*s^3) + (129*Zeta[3])/(2*s^2) + 
     (31*Zeta[3])/s - (21*Log[s]*Zeta[3])/2, 16955933/(20736*s^4) + 
     (907909*Pi^2)/(3456*s^4) + (71*Pi^4)/(1440*s^4) + 206351/(648*s^3) + 
     (25537*Pi^2)/(648*s^3) - (7*Pi^4)/(60*s^3) + 1149/(8*s^2) - 
     (131*Pi^2)/(48*s^2) - (89*Pi^4)/(720*s^2) + 84/s + Pi^2/(6*s) - 
     (17*Pi^4)/(120*s) + (35*Pi^4*Log[s])/144 + (5625935*Log[s])/(6912*s^4) - 
     (192323*Pi^2*Log[s])/(192*s^4) + (61681*Log[s])/(324*s^3) - 
     (4819*Pi^2*Log[s])/(18*s^3) + (1245*Log[s])/(16*s^2) - 
     (1025*Pi^2*Log[s])/(16*s^2) + (37*Log[s])/s + (Pi^2*Log[s])/(4*s) - 
     (345077*Log[s]^2)/(288*s^4) + (41699*Pi^2*Log[s]^2)/(96*s^4) - 
     (17735*Log[s]^2)/(108*s^3) + (5093*Pi^2*Log[s]^2)/(36*s^3) + 
     (87*Log[s]^2)/(4*s^2) + (817*Pi^2*Log[s]^2)/(16*s^2) + (10*Log[s]^2)/s + 
     (565*Pi^2*Log[s]^2)/(24*s) - (39*Pi^2*Log[s]^3)/16 + 
     (377479*Log[s]^3)/(288*s^4) + (9424*Log[s]^3)/(27*s^3) + 
     (671*Log[s]^3)/(8*s^2) + (11*Log[s]^3)/(6*s) - 
     (7789*Log[s]^4)/(32*s^4) - (2849*Log[s]^4)/(36*s^3) - 
     (1367*Log[s]^4)/(48*s^2) - (313*Log[s]^4)/(24*s) + (187*Log[s]^5)/240 - 
     (31*Pi^2*Zeta[3])/4 + (74797*Zeta[3])/(16*s^4) + 
     (3752*Zeta[3])/(3*s^3) + (1197*Zeta[3])/(4*s^2) - (3*Zeta[3])/s - 
     (16331*Log[s]*Zeta[3])/(4*s^4) - (3994*Log[s]*Zeta[3])/(3*s^3) - 
     (963*Log[s]*Zeta[3])/(2*s^2) - (223*Log[s]*Zeta[3])/s + 
     (139*Log[s]^2*Zeta[3])/4 + 83*Zeta[5]}, 3, 6, 1], 
 cut22`J08[s] -> SeriesData[\[Epsilon], 0, 
   {(-11*Pi^4)/240 - 577/(768*s^4) + (107*Pi^2)/(72*s^4) + 1/(27*s^3) + 
     Pi^2/(2*s^3) + 21/(16*s^2) + Pi^2/(6*s^2) + 3/s - 
     (6715*Log[s])/(576*s^4) - (35*Pi^2*Log[s])/(24*s^4) + 
     (23*Log[s])/(18*s^3) - (5*Pi^2*Log[s])/(9*s^3) + (29*Log[s])/(8*s^2) - 
     (Pi^2*Log[s])/(4*s^2) + (3*Log[s])/s - (Pi^2*Log[s])/(6*s) + 
     (Pi^2*Log[s]^2)/24 + (2287*Log[s]^2)/(48*s^4) + 
     (281*Log[s]^2)/(18*s^3) + (21*Log[s]^2)/(4*s^2) + Log[s]^2/s - 
     (175*Log[s]^3)/(24*s^4) - (25*Log[s]^3)/(9*s^3) - (5*Log[s]^3)/(4*s^2) - 
     (5*Log[s]^3)/(6*s) + (5*Log[s]^4)/48 - (35*Zeta[3])/(2*s^4) - 
     (20*Zeta[3])/(3*s^3) - (3*Zeta[3])/s^2 - (2*Zeta[3])/s + Log[s]*Zeta[3], 
    6087935/(41472*s^4) - (7999*Pi^2)/(576*s^4) - (21*Pi^4)/(4*s^4) + 
     25303/(486*s^3) - (125*Pi^2)/(324*s^3) - (2*Pi^4)/s^3 + 263/(16*s^2) + 
     (59*Pi^2)/(24*s^2) - (9*Pi^4)/(10*s^2) - 16/s + (7*Pi^2)/(3*s) - 
     (3*Pi^4)/(5*s) + (61*Pi^4*Log[s])/240 + (15187*Log[s])/(256*s^4) + 
     (23317*Pi^2*Log[s])/(288*s^4) + (2819*Log[s])/(108*s^3) + 
     (1433*Pi^2*Log[s])/(54*s^3) + (3*Log[s])/(16*s^2) + 
     (215*Pi^2*Log[s])/(24*s^2) - (21*Log[s])/s + (11*Pi^2*Log[s])/(6*s) + 
     (188141*Log[s]^2)/(1152*s^4) - (875*Pi^2*Log[s]^2)/(48*s^4) + 
     (455*Log[s]^2)/(18*s^3) - (125*Pi^2*Log[s]^2)/(18*s^3) - 
     (123*Log[s]^2)/(16*s^2) - (25*Pi^2*Log[s]^2)/(8*s^2) - 
     (21*Log[s]^2)/(2*s) - (25*Pi^2*Log[s]^2)/(12*s) + 
     (13*Pi^2*Log[s]^3)/36 - (13601*Log[s]^3)/(96*s^4) - 
     (1246*Log[s]^3)/(27*s^3) - (123*Log[s]^3)/(8*s^2) - 
     (17*Log[s]^3)/(6*s) + (665*Log[s]^4)/(48*s^4) + (95*Log[s]^4)/(18*s^3) + 
     (19*Log[s]^4)/(8*s^2) + (19*Log[s]^4)/(12*s) - (11*Log[s]^5)/80 + 
     (7*Pi^2*Zeta[3])/12 - (2533*Zeta[3])/(6*s^4) - (1241*Zeta[3])/(9*s^3) - 
     (46*Zeta[3])/s^2 - (8*Zeta[3])/s + (735*Log[s]*Zeta[3])/(4*s^4) + 
     (70*Log[s]*Zeta[3])/s^3 + (63*Log[s]*Zeta[3])/(2*s^2) + 
     (21*Log[s]*Zeta[3])/s - (19*Log[s]^2*Zeta[3])/4 - (35*Zeta[5])/2}, 4, 6, 
   1], cut22`J09[s] -> SeriesData[\[Epsilon], 0, 
   {(3*Pi^4)/40 + 2789/(384*s^4) - (107*Pi^2)/(36*s^4) + 52/(27*s^3) - 
     Pi^2/s^3 - 9/(8*s^2) - Pi^2/(3*s^2) - 6/s + (1603*Log[s])/(288*s^4) + 
     (35*Pi^2*Log[s])/(12*s^4) - (35*Log[s])/(9*s^3) + 
     (10*Pi^2*Log[s])/(9*s^3) - (21*Log[s])/(4*s^2) + (Pi^2*Log[s])/(2*s^2) - 
     (6*Log[s])/s + (Pi^2*Log[s])/(3*s) - (Pi^2*Log[s]^2)/12 - 
     (363*Log[s]^2)/(8*s^4) - (137*Log[s]^2)/(9*s^3) - 
     (11*Log[s]^2)/(2*s^2) - (2*Log[s]^2)/s + (35*Log[s]^3)/(12*s^4) + 
     (10*Log[s]^3)/(9*s^3) + Log[s]^3/(2*s^2) + Log[s]^3/(3*s) - 
     Log[s]^4/24 + (35*Zeta[3])/(2*s^4) + (20*Zeta[3])/(3*s^3) + 
     (3*Zeta[3])/s^2 + (2*Zeta[3])/s - Log[s]*Zeta[3], 
    -946553/(3456*s^4) + (11875*Pi^2)/(1728*s^4) + (1127*Pi^4)/(144*s^4) - 
     26674/(243*s^3) - (50*Pi^2)/(27*s^3) + (161*Pi^4)/(54*s^3) - 
     191/(4*s^2) - (85*Pi^2)/(24*s^2) + (161*Pi^4)/(120*s^2) + 20/s - 
     (5*Pi^2)/s + (161*Pi^4)/(180*s) - (67*Pi^4*Log[s])/180 - 
     (238877*Log[s])/(1152*s^4) - (1041*Pi^2*Log[s])/(16*s^4) - 
     (6541*Log[s])/(81*s^3) - (596*Pi^2*Log[s])/(27*s^3) - 
     (165*Log[s])/(8*s^2) - (33*Pi^2*Log[s])/(4*s^2) + (38*Log[s])/s - 
     (11*Pi^2*Log[s])/(3*s) - (16637*Log[s]^2)/(96*s^4) + 
     (35*Pi^2*Log[s]^2)/(12*s^4) - (1549*Log[s]^2)/(54*s^3) + 
     (10*Pi^2*Log[s]^2)/(9*s^3) + (33*Log[s]^2)/(4*s^2) + 
     (Pi^2*Log[s]^2)/(2*s^2) + (22*Log[s]^2)/s + (Pi^2*Log[s]^2)/(3*s) - 
     (Pi^2*Log[s]^3)/12 + (16759*Log[s]^3)/(144*s^4) + 
     (1061*Log[s]^3)/(27*s^3) + (173*Log[s]^3)/(12*s^2) + 
     (17*Log[s]^3)/(3*s) - (175*Log[s]^4)/(48*s^4) - (25*Log[s]^4)/(18*s^3) - 
     (5*Log[s]^4)/(8*s^2) - (5*Log[s]^4)/(12*s) + Log[s]^5/30 + 
     (1723*Zeta[3])/(4*s^4) + (1294*Zeta[3])/(9*s^3) + (51*Zeta[3])/s^2 + 
     (16*Zeta[3])/s - (105*Log[s]*Zeta[3])/s^4 - (40*Log[s]*Zeta[3])/s^3 - 
     (18*Log[s]*Zeta[3])/s^2 - (12*Log[s]*Zeta[3])/s + 
     (5*Log[s]^2*Zeta[3])/2 + 22*Zeta[5]}, 4, 6, 1], 
 cut22`J10[s] -> SeriesData[\[Epsilon], 0, 
   {-193/(18*s^4) - (35*Pi^2)/(6*s^4) + 3/s^3 - (20*Pi^2)/(9*s^3) + 4/s^2 - 
     Pi^2/s^2 - (2*Pi^2)/(3*s) + (Pi^2*Log[s])/3 + (1059*Log[s])/(8*s^4) + 
     (340*Log[s])/(9*s^3) + (19*Log[s])/(2*s^2) - (2*Log[s])/s - 
     (291*Log[s]^2)/(4*s^4) - (74*Log[s]^2)/(3*s^3) - (19*Log[s]^2)/(2*s^2) - 
     (5*Log[s]^2)/s + Log[s]^3/2, (23*Pi^4)/48 - 6353/(36*s^4) + 
     (15931*Pi^2)/(288*s^4) - 17599/(324*s^3) + (403*Pi^2)/(27*s^3) - 
     34/s^2 + (73*Pi^2)/(24*s^2) - 28/s - (13*Pi^2)/(6*s) + 
     (61675*Log[s])/(192*s^4) - (1711*Pi^2*Log[s])/(24*s^4) + 
     (149*Log[s])/(27*s^3) - (217*Pi^2*Log[s])/(9*s^3) - 
     (327*Log[s])/(8*s^2) - (37*Pi^2*Log[s])/(4*s^2) - (13*Log[s])/s - 
     (29*Pi^2*Log[s])/(6*s) + (13*Pi^2*Log[s]^2)/24 - 
     (29293*Log[s]^2)/(32*s^4) - (2306*Log[s]^2)/(9*s^3) - 
     (525*Log[s]^2)/(8*s^2) + (5*Log[s]^2)/(2*s) + (1827*Log[s]^3)/(8*s^4) + 
     (229*Log[s]^3)/(3*s^3) + (115*Log[s]^3)/(4*s^2) + (29*Log[s]^3)/(2*s) - 
     (43*Log[s]^4)/48 + (523*Zeta[3])/(2*s^4) + (244*Zeta[3])/(3*s^3) + 
     (27*Zeta[3])/s^2 + (10*Zeta[3])/s + 2*Log[s]*Zeta[3], 
    -3863791/(20736*s^4) + (10429*Pi^2)/(72*s^4) + (10681*Pi^4)/(720*s^4) - 
     1841/(54*s^3) - (6043*Pi^2)/(324*s^3) + (349*Pi^4)/(90*s^3) + 
     121/(8*s^2) - (106*Pi^2)/(3*s^2) + (293*Pi^4)/(360*s^2) + 108/s - 
     (37*Pi^2)/(3*s) - (7*Pi^4)/(30*s) + (239*Pi^4*Log[s])/720 + 
     (303017*Log[s])/(3456*s^4) - (57061*Pi^2*Log[s])/(48*s^4) - 
     (835*Log[s])/(9*s^3) - (17969*Pi^2*Log[s])/(54*s^3) + 
     (195*Log[s])/(8*s^2) - (1021*Pi^2*Log[s])/(12*s^2) + (108*Log[s])/s + 
     (11*Pi^2*Log[s])/(3*s) - (2479321*Log[s]^2)/(1152*s^4) + 
     (9967*Pi^2*Log[s]^2)/(24*s^4) - (16087*Log[s]^2)/(54*s^3) + 
     (1249*Pi^2*Log[s]^2)/(9*s^3) + (991*Log[s]^2)/(16*s^2) + 
     (209*Pi^2*Log[s]^2)/(4*s^2) + (95*Log[s]^2)/(2*s) + 
     (79*Pi^2*Log[s]^2)/(3*s) - (127*Pi^2*Log[s]^3)/72 + 
     (144397*Log[s]^3)/(72*s^4) + (30157*Log[s]^3)/(54*s^3) + 
     (871*Log[s]^3)/(6*s^2) + (17*Log[s]^3)/(3*s) - (599*Log[s]^4)/(2*s^4) - 
     (896*Log[s]^4)/(9*s^3) - (223*Log[s]^4)/(6*s^2) - 
     (221*Log[s]^4)/(12*s) + (203*Log[s]^5)/240 + (67*Pi^2*Zeta[3])/12 + 
     (50673*Zeta[3])/(16*s^4) + (7456*Zeta[3])/(9*s^3) + 
     (721*Zeta[3])/(4*s^2) - (41*Zeta[3])/s - (8131*Log[s]*Zeta[3])/(4*s^4) - 
     (1994*Log[s]*Zeta[3])/(3*s^3) - (483*Log[s]*Zeta[3])/(2*s^2) - 
     (113*Log[s]*Zeta[3])/s + (3*Log[s]^2*Zeta[3])/4 + 24*Zeta[5]}, 3, 6, 1], 
 cut22`J11[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/3 + 937/(24*s^4) + 88/(9*s^3) + 3/(2*s^2) - 2/s - (64*Log[s])/s^4 - 
     (64*Log[s])/(3*s^3) - (8*Log[s])/s^2 - (4*Log[s])/s + Log[s]^2/2, 
    18301/(96*s^4) - (64*Pi^2)/(3*s^4) + 788/(27*s^3) - (64*Pi^2)/(9*s^3) - 
     1/(4*s^2) - (8*Pi^2)/(3*s^2) + 14/s - (4*Pi^2)/(3*s) + (Pi^2*Log[s])/3 - 
     (15007*Log[s])/(24*s^4) - (1480*Log[s])/(9*s^3) - (69*Log[s])/(2*s^2) + 
     (14*Log[s])/s + (320*Log[s]^2)/s^4 + (320*Log[s]^2)/(3*s^3) + 
     (40*Log[s]^2)/s^2 + (20*Log[s]^2)/s - (5*Log[s]^3)/3 + 8*Zeta[3], 
    (17*Pi^4)/20 + 19929/(128*s^4) - (102193*Pi^2)/(288*s^4) - 784/(81*s^3) - 
     (2470*Pi^2)/(27*s^3) + 25/(8*s^2) - (137*Pi^2)/(8*s^2) - 46/s + 
     (73*Pi^2)/(6*s) - (157061*Log[s])/(96*s^4) + (1360*Pi^2*Log[s])/
      (3*s^4) - (6832*Log[s])/(27*s^3) + (1360*Pi^2*Log[s])/(9*s^3) + 
     (41*Log[s])/(4*s^2) + (170*Pi^2*Log[s])/(3*s^2) - (46*Log[s])/s + 
     (85*Pi^2*Log[s])/(3*s) - (85*Pi^2*Log[s]^2)/24 + 
     (101863*Log[s]^2)/(48*s^4) + (5116*Log[s]^2)/(9*s^3) + 
     (525*Log[s]^2)/(4*s^2) - (23*Log[s]^2)/s - (1568*Log[s]^3)/(3*s^4) - 
     (1568*Log[s]^3)/(9*s^3) - (196*Log[s]^3)/(3*s^2) - (98*Log[s]^3)/(3*s) + 
     (15*Log[s]^4)/8 - (256*Zeta[3])/s^4 - (256*Zeta[3])/(3*s^3) - 
     (32*Zeta[3])/s^2 - (16*Zeta[3])/s + 4*Log[s]*Zeta[3], 
    -6942919/(1536*s^4) - (1221013*Pi^2)/(1152*s^4) + (2128*Pi^4)/(9*s^4) - 
     104495/(81*s^3) - (12917*Pi^2)/(81*s^3) + (2128*Pi^4)/(27*s^3) - 
     5741/(16*s^2) + (505*Pi^2)/(48*s^2) + (266*Pi^4)/(9*s^2) + 102/s - 
     (175*Pi^2)/(6*s) + (133*Pi^4)/(9*s) - (667*Pi^4*Log[s])/180 - 
     (2102747*Log[s])/(1152*s^4) + (832039*Pi^2*Log[s])/(288*s^4) - 
     (2912*Log[s])/(81*s^3) + (20914*Pi^2*Log[s])/(27*s^3) + 
     (317*Log[s])/(8*s^2) + (1439*Pi^2*Log[s])/(8*s^2) + (202*Log[s])/s - 
     (175*Pi^2*Log[s])/(6*s) + (1005697*Log[s]^2)/(192*s^4) - 
     (3056*Pi^2*Log[s]^2)/(3*s^4) + (25732*Log[s]^2)/(27*s^3) - 
     (3056*Pi^2*Log[s]^2)/(9*s^3) + (491*Log[s]^2)/(8*s^2) - 
     (382*Pi^2*Log[s]^2)/(3*s^2) + (91*Log[s]^2)/s - 
     (191*Pi^2*Log[s]^2)/(3*s) + (167*Pi^2*Log[s]^3)/36 - 
     (451723*Log[s]^3)/(144*s^4) - (22820*Log[s]^3)/(27*s^3) - 
     (803*Log[s]^3)/(4*s^2) + (67*Log[s]^3)/(3*s) + (1520*Log[s]^4)/(3*s^4) + 
     (1520*Log[s]^4)/(9*s^3) + (190*Log[s]^4)/(3*s^2) + (95*Log[s]^4)/(3*s) - 
     (17*Log[s]^5)/12 + (43*Pi^2*Zeta[3])/3 - (34269*Zeta[3])/(8*s^4) - 
     (3272*Zeta[3])/(3*s^3) - (381*Zeta[3])/(2*s^2) + (174*Zeta[3])/s + 
     (5568*Log[s]*Zeta[3])/s^4 + (1856*Log[s]*Zeta[3])/s^3 + 
     (696*Log[s]*Zeta[3])/s^2 + (348*Log[s]*Zeta[3])/s - 
     (75*Log[s]^2*Zeta[3])/2 + 192*Zeta[5]}, 2, 6, 1], 
 cut22`J12[s] -> SeriesData[\[Epsilon], 0, 
   {(-17*Pi^4)/720 + 161/(64*s^4) - (107*Pi^2)/(72*s^4) + 83/(81*s^3) - 
     Pi^2/(2*s^3) + 1/(4*s^2) - Pi^2/(6*s^2) + 2/s + (37*Log[s])/(6*s^4) + 
     (35*Pi^2*Log[s])/(24*s^4) + (29*Log[s])/(27*s^3) + 
     (5*Pi^2*Log[s])/(9*s^3) + (Pi^2*Log[s])/(4*s^2) + (2*Log[s])/s + 
     (Pi^2*Log[s])/(6*s) - (Pi^2*Log[s]^2)/24 - (323*Log[s]^2)/(48*s^4) - 
     (17*Log[s]^2)/(9*s^3) - Log[s]^2/(4*s^2) + Log[s]^2/s + 
     (35*Log[s]^3)/(12*s^4) + (10*Log[s]^3)/(9*s^3) + Log[s]^3/(2*s^2) + 
     Log[s]^3/(3*s) - (35*Zeta[3])/(4*s^4) - (10*Zeta[3])/(3*s^3) - 
     (3*Zeta[3])/(2*s^2) - Zeta[3]/s + (Log[s]*Zeta[3])/2, 
    -167/(1536*s^4) - (22117*Pi^2)/(3456*s^4) - (7*Pi^4)/(96*s^4) - 
     38/(81*s^3) - (365*Pi^2)/(162*s^3) - Pi^4/(36*s^3) + 11/(16*s^2) - 
     (29*Pi^2)/(48*s^2) - Pi^4/(80*s^2) - 6/s + (13*Pi^2)/(6*s) - 
     Pi^4/(120*s) + (Pi^4*Log[s])/144 + (22267*Log[s])/(1728*s^4) + 
     (439*Pi^2*Log[s])/(96*s^4) + (343*Log[s])/(162*s^3) + 
     (41*Pi^2*Log[s])/(18*s^3) + (13*Log[s])/(4*s^2) + 
     (13*Pi^2*Log[s])/(8*s^2) - (4*Log[s])/s + (5*Pi^2*Log[s])/(2*s) - 
     (7043*Log[s]^2)/(288*s^4) + (35*Pi^2*Log[s]^2)/(8*s^4) - 
     (67*Log[s]^2)/(54*s^3) + (5*Pi^2*Log[s]^2)/(3*s^3) + 
     (13*Log[s]^2)/(4*s^2) + (3*Pi^2*Log[s]^2)/(4*s^2) - (2*Log[s]^2)/s + 
     (Pi^2*Log[s]^2)/(2*s) + (Pi^2*Log[s]^3)/12 + (4135*Log[s]^3)/(144*s^4) + 
     (80*Log[s]^3)/(9*s^3) + (29*Log[s]^3)/(12*s^2) - Log[s]^3/s - 
     (175*Log[s]^4)/(48*s^4) - (25*Log[s]^4)/(18*s^3) - 
     (5*Log[s]^4)/(8*s^2) - (5*Log[s]^4)/(12*s) - (7*Pi^2*Zeta[3])/12 - 
     (1941*Zeta[3])/(16*s^4) - (43*Zeta[3])/s^3 - (69*Zeta[3])/(4*s^2) - 
     (9*Zeta[3])/s + (105*Log[s]*Zeta[3])/(2*s^4) + (20*Log[s]*Zeta[3])/s^3 + 
     (9*Log[s]*Zeta[3])/s^2 + (6*Log[s]*Zeta[3])/s - 3*Log[s]^2*Zeta[3] - 
     (7*Zeta[5])/2}, 4, 6, 1], cut22`J13[s] -> SeriesData[\[Epsilon], 0, 
   {-71/(8*s^4) - (35*Pi^2)/(12*s^4) - 2/(3*s^3) - (10*Pi^2)/(9*s^3) + 
     s^(-2) - Pi^2/(2*s^2) - Pi^2/(3*s) + (Pi^2*Log[s])/6 + 
     (599*Log[s])/(12*s^4) + (16*Log[s])/s^3 + (5*Log[s])/s^2 - 
     (35*Log[s]^2)/(2*s^4) - (20*Log[s]^2)/(3*s^3) - (3*Log[s]^2)/s^2 - 
     (2*Log[s]^2)/s + Log[s]^3/3 - Zeta[3], -Pi^4/120 - 2137/(54*s^4) - 
     (235*Pi^2)/(36*s^4) - 11/s^3 - (38*Pi^2)/(27*s^3) - 8/s^2 - 
     Pi^2/(3*s^2) - (2*Pi^2)/(3*s) + (3315*Log[s])/(16*s^4) + 
     (23*Pi^2*Log[s])/(4*s^4) + (922*Log[s])/(27*s^3) + 
     (2*Pi^2*Log[s])/(3*s^3) - (5*Log[s])/(2*s^2) - (Pi^2*Log[s])/(2*s^2) + 
     (4*Log[s])/s - (Pi^2*Log[s])/s + (Pi^2*Log[s]^2)/2 - 
     (6443*Log[s]^2)/(24*s^4) - (700*Log[s]^2)/(9*s^3) - 
     (41*Log[s]^2)/(2*s^2) + (2*Log[s]^2)/s + (227*Log[s]^3)/(3*s^4) + 
     (232*Log[s]^3)/(9*s^3) + (10*Log[s]^3)/s^2 + (16*Log[s]^3)/(3*s) - 
     (5*Log[s]^4)/12 - (489*Zeta[3])/(2*s^4) - (84*Zeta[3])/s^3 - 
     (33*Zeta[3])/s^2 - (18*Zeta[3])/s + 6*Log[s]*Zeta[3], 
    620243/(3456*s^4) - (5347*Pi^2)/(288*s^4) - (14417*Pi^4)/(720*s^4) + 
     33491/(486*s^3) - (2351*Pi^2)/(162*s^3) - (2039*Pi^4)/(270*s^3) + 
     137/(4*s^2) - (97*Pi^2)/(12*s^2) - (403*Pi^4)/(120*s^2) - 8/s + 
     (8*Pi^2)/(3*s) - (397*Pi^4)/(180*s) + (97*Pi^4*Log[s])/90 + 
     (556193*Log[s])/(1728*s^4) - (2475*Pi^2*Log[s])/(16*s^4) + 
     (2527*Log[s])/(81*s^3) - (1192*Pi^2*Log[s])/(27*s^3) + 
     (51*Log[s])/(4*s^2) - (121*Pi^2*Log[s])/(12*s^2) - (20*Log[s])/s + 
     (14*Pi^2*Log[s])/(3*s) - (24521*Log[s]^2)/(32*s^4) + 
     (1187*Pi^2*Log[s]^2)/(12*s^4) - (1133*Log[s]^2)/(9*s^3) + 
     (298*Pi^2*Log[s]^2)/(9*s^3) + (23*Log[s]^2)/(4*s^2) + 
     (25*Pi^2*Log[s]^2)/(2*s^2) - (6*Log[s]^2)/s + (19*Pi^2*Log[s]^2)/(3*s) - 
     (5*Pi^2*Log[s]^3)/9 + (44683*Log[s]^3)/(72*s^4) + 
     (524*Log[s]^3)/(3*s^3) + (91*Log[s]^3)/(2*s^2) - 
     (2095*Log[s]^4)/(24*s^4) - (265*Log[s]^4)/(9*s^3) - 
     (45*Log[s]^4)/(4*s^2) - (35*Log[s]^4)/(6*s) + Log[s]^5/3 + 
     (35*Pi^2*Zeta[3])/12 - (11383*Zeta[3])/(6*s^4) - 
     (5024*Zeta[3])/(9*s^3) - (162*Zeta[3])/s^2 - (20*Zeta[3])/s + 
     (2549*Log[s]*Zeta[3])/(2*s^4) + (1292*Log[s]*Zeta[3])/(3*s^3) + 
     (165*Log[s]*Zeta[3])/s^2 + (86*Log[s]*Zeta[3])/s - 
     (25*Log[s]^2*Zeta[3])/2 - 65*Zeta[5]}, 3, 6, 1], 
 cut22`J14[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^4/15 - 1405/(128*s^4) + (107*Pi^2)/(18*s^4) - 106/(27*s^3) + 
     (2*Pi^2)/s^3 + 3/(8*s^2) + (2*Pi^2)/(3*s^2) + 6/s - 
     (7093*Log[s])/(288*s^4) - (35*Pi^2*Log[s])/(6*s^4) - 
     (7*Log[s])/(9*s^3) - (20*Pi^2*Log[s])/(9*s^3) + (19*Log[s])/(4*s^2) - 
     (Pi^2*Log[s])/s^2 + (6*Log[s])/s - (2*Pi^2*Log[s])/(3*s) + 
     (Pi^2*Log[s]^2)/6 + (1517*Log[s]^2)/(24*s^4) + (191*Log[s]^2)/(9*s^3) + 
     (15*Log[s]^2)/(2*s^2) + (2*Log[s]^2)/s - (35*Log[s]^3)/(4*s^4) - 
     (10*Log[s]^3)/(3*s^3) - (3*Log[s]^3)/(2*s^2) - Log[s]^3/s + Log[s]^4/8, 
    12966793/(41472*s^4) - (1201*Pi^2)/(3456*s^4) - (805*Pi^4)/(96*s^4) + 
     6857/(54*s^3) + (439*Pi^2)/(108*s^3) - (115*Pi^4)/(36*s^3) + 
     905/(16*s^2) + (215*Pi^2)/(48*s^2) - (23*Pi^4)/(16*s^2) - 18/s + 
     (11*Pi^2)/(2*s) - (23*Pi^4)/(24*s) + (33*Pi^4*Log[s])/80 + 
     (164653*Log[s])/(864*s^4) + (2327*Pi^2*Log[s])/(36*s^4) + 
     (28091*Log[s])/(324*s^3) + (1199*Pi^2*Log[s])/(54*s^3) + 
     (47*Log[s])/(2*s^2) + (25*Pi^2*Log[s])/(3*s^2) - (40*Log[s])/s + 
     (10*Pi^2*Log[s])/(3*s) + (325247*Log[s]^2)/(1152*s^4) - 
     (455*Pi^2*Log[s]^2)/(48*s^4) + (5675*Log[s]^2)/(108*s^3) - 
     (65*Pi^2*Log[s]^2)/(18*s^3) - (121*Log[s]^2)/(16*s^2) - 
     (13*Pi^2*Log[s]^2)/(8*s^2) - (47*Log[s]^2)/(2*s) - 
     (13*Pi^2*Log[s]^2)/(12*s) + (17*Pi^2*Log[s]^3)/72 - 
     (9265*Log[s]^3)/(48*s^4) - (3485*Log[s]^3)/(54*s^3) - 
     (91*Log[s]^3)/(4*s^2) - (19*Log[s]^3)/(3*s) + (1505*Log[s]^4)/(96*s^4) + 
     (215*Log[s]^4)/(36*s^3) + (43*Log[s]^4)/(16*s^2) + 
     (43*Log[s]^4)/(24*s) - (37*Log[s]^5)/240 - (7*Pi^2*Zeta[3])/12 - 
     (4927*Zeta[3])/(24*s^4) - (626*Zeta[3])/(9*s^3) - (53*Zeta[3])/(2*s^2) - 
     (14*Zeta[3])/s - (35*Log[s]*Zeta[3])/s^4 - (40*Log[s]*Zeta[3])/(3*s^3) - 
     (6*Log[s]*Zeta[3])/s^2 - (4*Log[s]*Zeta[3])/s + Log[s]^2*Zeta[3] - 
     (75*Zeta[5])/4}, 4, 6, 1], cut22`J15[s] -> 
  SeriesData[\[Epsilon], 0, {(-29*Pi^4)/720 - 299/(108*s^4) + 
     (35*Pi^2)/(96*s^4) - 1073/(324*s^3) + (5*Pi^2)/(27*s^3) - 2/s^2 + 
     Pi^2/(8*s^2) + 4/s + Pi^2/(6*s) - (7631*Log[s])/(192*s^4) - 
     (35*Pi^2*Log[s])/(24*s^4) - (274*Log[s])/(27*s^3) - 
     (5*Pi^2*Log[s])/(9*s^3) - (5*Log[s])/(8*s^2) - (Pi^2*Log[s])/(4*s^2) + 
     (5*Log[s])/s - (Pi^2*Log[s])/(6*s) + (Pi^2*Log[s]^2)/8 + 
     (4805*Log[s]^2)/(96*s^4) + (160*Log[s]^2)/(9*s^3) + 
     (55*Log[s]^2)/(8*s^2) + (5*Log[s]^2)/(2*s) - (105*Log[s]^3)/(8*s^4) - 
     (5*Log[s]^3)/s^3 - (9*Log[s]^3)/(4*s^2) - (3*Log[s]^3)/(2*s) + 
     (13*Log[s]^4)/48 + (35*Zeta[3])/(2*s^4) + (20*Zeta[3])/(3*s^3) + 
     (3*Zeta[3])/s^2 + (2*Zeta[3])/s - 2*Log[s]*Zeta[3], 
    4483229/(20736*s^4) - (1511*Pi^2)/(64*s^4) - (4903*Pi^4)/(720*s^4) + 
     22589/(324*s^3) - (59*Pi^2)/(18*s^3) - (601*Pi^4)/(270*s^3) + 
     229/(8*s^2) + (67*Pi^2)/(24*s^2) - (97*Pi^4)/(120*s^2) - 12/s + 
     (6*Pi^2)/s - (17*Pi^4)/(45*s) + (101*Pi^4*Log[s])/720 + 
     (2583*Log[s])/(32*s^4) + (30097*Pi^2*Log[s])/(288*s^4) + 
     (875*Log[s])/(18*s^3) + (75*Pi^2*Log[s])/(2*s^3) + (53*Log[s])/(2*s^2) + 
     (347*Pi^2*Log[s])/(24*s^2) - (18*Log[s])/s + (9*Pi^2*Log[s])/(2*s) + 
     (389387*Log[s]^2)/(1152*s^4) - (351*Pi^2*Log[s]^2)/(16*s^4) + 
     (829*Log[s]^2)/(9*s^3) - (19*Pi^2*Log[s]^2)/(2*s^3) + 
     (323*Log[s]^2)/(16*s^2) - (39*Pi^2*Log[s]^2)/(8*s^2) - 
     (21*Log[s]^2)/(2*s) - (15*Pi^2*Log[s]^2)/(4*s) + (5*Pi^2*Log[s]^3)/6 - 
     (23027*Log[s]^3)/(144*s^4) - (2683*Log[s]^3)/(54*s^3) - 
     (193*Log[s]^3)/(12*s^2) - (14*Log[s]^3)/(3*s) + 
     (867*Log[s]^4)/(16*s^4) + (109*Log[s]^4)/(6*s^3) + 
     (55*Log[s]^4)/(8*s^2) + (7*Log[s]^4)/(2*s) - (91*Log[s]^5)/240 - 
     (17*Pi^2*Zeta[3])/4 - (10327*Zeta[3])/(48*s^4) - (244*Zeta[3])/(3*s^3) - 
     (125*Zeta[3])/(4*s^2) - (3*Zeta[3])/s - (451*Log[s]*Zeta[3])/(4*s^4) - 
     (74*Log[s]*Zeta[3])/(3*s^3) - (3*Log[s]*Zeta[3])/(2*s^2) + 
     (7*Log[s]*Zeta[3])/s + (Log[s]^2*Zeta[3])/4 + 4*Zeta[5]}, 4, 6, 1]}


==> anc/Data/Jhigh40 <==
Print["Large s expansions for (4,0)-cut canonical integrals J up to 1/s^4."]
{cut40`J01[s] -> SeriesData[s, Infinity, {-4*Pi^2 + 12*Log[s]^2, 
    48*Pi^2 - 144*Log[s] - 144*Log[s]^2, 432 + 144*Pi^2 + 936*Log[s] - 
     432*Log[s]^2, -432 + 768*Pi^2 + 7872*Log[s] - 2304*Log[s]^2, 
    -18612 + 5520*Pi^2 + 67284*Log[s] - 16560*Log[s]^2}, 0, 5, 1], 
 cut40`J02[s] -> SeriesData[s, Infinity, {-6*Pi^2 - 24*Log[s] + 18*Log[s]^2, 
    144 + 24*Pi^2 - 72*Log[s] - 72*Log[s]^2, 576 + 120*Pi^2 + 684*Log[s] - 
     360*Log[s]^2, 552 + 768*Pi^2 + 7200*Log[s] - 2304*Log[s]^2, 
    -14130 + 5784*Pi^2 + 66798*Log[s] - 17352*Log[s]^2}, 0, 5, 1], 
 cut40`J03[s] -> SeriesData[s, Infinity, {12 - 6*Log[s], 
    36 - 12*Pi^2 - 36*Log[s] + 36*Log[s]^2, 270 - 24*Pi^2 - 324*Log[s] + 
     72*Log[s]^2, 1812 - 1008*Log[s], 9207 + 528*Pi^2 - 180*Log[s] - 
     1584*Log[s]^2}, 0, 5, 1], cut40`J04[s] -> 
  SeriesData[s, Infinity, {-8*Pi^2 + 12*Log[s]^2, 0, 
    96 + 24*Pi^2 - 48*Log[s] - 72*Log[s]^2, 0, 432 + 120*Pi^2 + 648*Log[s] - 
     360*Log[s]^2, 0, 752/3 + 720*Pi^2 + 6608*Log[s] - 2160*Log[s]^2, 0, 
    -13428 + 5208*Pi^2 + 59844*Log[s] - 15624*Log[s]^2}, 0, 10, 2], 
 cut40`J05[s] -> SeriesData[s, Infinity, 
   {-4*Pi^2*Log[s] + 4*Log[s]^3 - 96*Zeta[3], 432 - 48*Pi^2 + 432*Log[s] + 
     144*Log[s]^2, -342 - 72*Pi^2 - 252*Log[s] + 216*Log[s]^2, 
    -560 - 256*Pi^2 - 2112*Log[s] + 768*Log[s]^2, 
    3861/4 - 1380*Pi^2 - 14751*Log[s] + 4140*Log[s]^2}, 0, 5, 1], 
 cut40`J06[s] -> SeriesData[s, Infinity, 
   {-8*Pi^2*Log[2] + 8*Pi^2*Log[s] - 4*Log[s]^3 - 36*Zeta[3], 
    -8*Pi^2 - 96*Log[s] - 24*Log[s]^2, 408 + 44*Pi^2 - 228*Log[s]^2, 
    5440/3 + (1072*Pi^2)/3 + (5776*Log[s])/3 - 1328*Log[s]^2, 
    15059/3 + 2374*Pi^2 + 19448*Log[s] - 7890*Log[s]^2}, 0, 5, 1], 
 cut40`J07[s] -> SeriesData[s, Infinity, 
   {-8*Pi^2*Log[s] + 4*Log[s]^3 + 72*Zeta[3], 48 - 8*Pi^2 + 144*Log[s] + 
     48*Log[s]^2, -342 - 60*Pi^2 - 60*Log[s] + 216*Log[s]^2, 
    -10640/9 - (944*Pi^2)/3 - 1856*Log[s] + 1024*Log[s]^2, 
    -23233/12 - 1822*Pi^2 - 16159*Log[s] + 5676*Log[s]^2}, 0, 5, 1], 
 cut40`J08[s] -> SeriesData[s, Infinity, 
   {-8*Pi^2*Log[2] + 6*Pi^2*Log[s] - 2*Log[s]^3 - 60*Zeta[3], 
    96 + 4*Pi^2 - 12*Log[s]^2, 180 + 6*Pi^2 + 144*Log[s] - 18*Log[s]^2, 
    2096/9 + (88*Pi^2)/3 + 664*Log[s] - 88*Log[s]^2, 
    -543/2 + 227*Pi^2 + 3900*Log[s] - 681*Log[s]^2}, 0, 5, 1], 
 cut40`J09[s] -> SeriesData[s, Infinity, 
   {(-19*Pi^4)/10 + Pi^2*Log[s]^2 - Log[s]^4/2 + 24*Log[s]*Zeta[3], 
    240 + 8*Pi^2 + 144*Log[s] - 4*Pi^2*Log[s] + 24*Log[s]^2 + 4*Log[s]^3 - 
     48*Zeta[3], 129 - 10*Pi^2 + 294*Log[s] - 6*Pi^2*Log[s] + 126*Log[s]^2 + 
     6*Log[s]^3 - 72*Zeta[3], -10792/27 - (1036*Pi^2)/9 + (784*Log[s])/3 - 
     (40*Pi^2*Log[s])/3 + (1772*Log[s]^2)/3 + (40*Log[s]^3)/3 - 160*Zeta[3], 
    -371159/144 - (1413*Pi^2)/2 - (28919*Log[s])/12 - 35*Pi^2*Log[s] + 
     (5647*Log[s]^2)/2 + 35*Log[s]^3 - 420*Zeta[3]}, 0, 5, 1], 
 cut40`J10[s] -> SeriesData[s, Infinity, 
   {(13*Pi^4)/15 - 4*Pi^2*Log[s]^2 + Log[s]^4 + 72*Log[s]*Zeta[3], 
    -288 + 8*Pi^2 - 240*Log[s] - 48*Log[s]^2, 132 + 30*Pi^2 - 78*Log[s] - 
     108*Log[s]^2, 4720/9 + (944*Pi^2)/9 + (3520*Log[s])/9 - 
     (1024*Log[s]^2)/3, 15799/12 + (911*Pi^2)/2 + (13321*Log[s])/4 - 
     1419*Log[s]^2}, 0, 5, 1], cut40`J11[s] -> 
  SeriesData[s, Infinity, {(-43*Pi^4)/60 - (7*Pi^2*Log[s]^2)/2 + 
     (3*Log[s]^4)/4 + 96*Log[s]*Zeta[3], -36 + 10*Pi^2 - 96*Log[s] + 
     14*Pi^2*Log[s] - 30*Log[s]^2 - 6*Log[s]^3 - 192*Zeta[3], 
    465/4 + (55*Pi^2)/2 - 144*Log[s] + 21*Pi^2*Log[s] - (213*Log[s]^2)/2 - 
     9*Log[s]^3 - 288*Zeta[3], 5993/9 + (1072*Pi^2)/9 + (742*Log[s])/9 + 
     (140*Pi^2*Log[s])/3 - (1288*Log[s]^2)/3 - 20*Log[s]^3 - 640*Zeta[3], 
    1387993/576 + (13637*Pi^2)/24 + 2638*Log[s] + (245*Pi^2*Log[s])/2 - 
     (15349*Log[s]^2)/8 - (105*Log[s]^3)/2 - 1680*Zeta[3]}, 0, 5, 1], 
 cut40`J12[s] -> SeriesData[s, Infinity, 
   {(-7*Pi^4)/10 + 3*Pi^2*Log[s]^2 - (3*Log[s]^4)/4 - 54*Log[s]*Zeta[3], 
    228 - 2*Pi^2 - 24*Pi^2*Log[2] + 192*Log[s] + 4*Pi^2*Log[s] + 
     42*Log[s]^2 + 2*Log[s]^3 - 96*Zeta[3], 879/4 - (19*Pi^2)/2 - 
     48*Pi^2*Log[2] + 240*Log[s] + 14*Pi^2*Log[s] + (213*Log[s]^2)/2 + 
     Log[s]^3 - 246*Zeta[3], 9085/27 - (722*Pi^2)/9 - 128*Pi^2*Log[2] + 
     (3106*Log[s])/9 + (136*Pi^2*Log[s])/3 + (1364*Log[s]^2)/3 - 
     (4*Log[s]^3)/3 - 728*Zeta[3], 207143/576 - (4027*Pi^2)/8 - 
     384*Pi^2*Log[2] - (3082*Log[s])/3 + 151*Pi^2*Log[s] + 
     (17333*Log[s]^2)/8 - (23*Log[s]^3)/2 - 2319*Zeta[3]}, 0, 5, 1], 
 cut40`J13[s] -> SeriesData[s, Infinity, 
   {(-17*Pi^4*Log[s])/12 - (Pi^2*Log[s]^3)/6 + (21*Pi^2*Zeta[3])/2 + 
     21*Log[s]^2*Zeta[3] + (279*Zeta[5])/2, -288 - 24*Pi^2 + (17*Pi^4)/6 + 
     24*Pi^2*Log[2] - 96*Log[s] - 16*Pi^2*Log[s] + Pi^2*Log[s]^2 + 
     4*Log[s]^3 + 204*Zeta[3] - 84*Log[s]*Zeta[3], 
    -432 - 34*Pi^2 + (17*Pi^4)/4 + 48*Pi^2*Log[2] - 144*Log[s] - 
     34*Pi^2*Log[s] + (3*Pi^2*Log[s]^2)/2 + 8*Log[s]^3 + 492*Zeta[3] - 
     126*Log[s]*Zeta[3], -29096/27 - (632*Pi^2)/9 + (85*Pi^4)/9 + 
     (368*Pi^2*Log[2])/3 - (10976*Log[s])/27 - (790*Pi^2*Log[s])/9 - 
     12*Log[s]^2 + (10*Pi^2*Log[s]^2)/3 + (184*Log[s]^3)/9 + 
     (3884*Zeta[3])/3 - 280*Log[s]*Zeta[3], -80432/27 - (1492*Pi^2)/9 + 
     (595*Pi^4)/24 + 352*Pi^2*Log[2] - (11572*Log[s])/9 - 
     (505*Pi^2*Log[s])/2 - (272*Log[s]^2)/3 + (35*Pi^2*Log[s]^2)/4 + 
     (176*Log[s]^3)/3 + 3741*Zeta[3] - 735*Log[s]*Zeta[3]}, 0, 5, 1]}


==> anc/Data/Jthr20 <==
Print[
 "Threshold expansions for (2,0)-cut canonical integrals J up to \[Beta]^4."]
{cut20`J01[s] -> SeriesData[\[Epsilon], 0, 
   {1, -\[Beta]^2 - \[Beta]^4/2 - 2*Log[2*\[Beta]], 
    -Pi^2/12 + \[Beta]^4/2 + 2*\[Beta]^2*Log[2*\[Beta]] + 
     \[Beta]^4*Log[2*\[Beta]] + 2*Log[2*\[Beta]]^2, 
    (Pi^2*\[Beta]^2)/12 + (Pi^2*\[Beta]^4)/24 + (Pi^2*Log[2*\[Beta]])/6 - 
     \[Beta]^4*Log[2*\[Beta]] - 2*\[Beta]^2*Log[2*\[Beta]]^2 - 
     \[Beta]^4*Log[2*\[Beta]]^2 - (4*Log[2*\[Beta]]^3)/3 - 3*Zeta[3], 
    (-47*Pi^4)/1440 - (Pi^2*\[Beta]^4)/24 - (Pi^2*\[Beta]^2*Log[2*\[Beta]])/
      6 - (Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 - (Pi^2*Log[2*\[Beta]]^2)/6 + 
     \[Beta]^4*Log[2*\[Beta]]^2 + (4*\[Beta]^2*Log[2*\[Beta]]^3)/3 + 
     (2*\[Beta]^4*Log[2*\[Beta]]^3)/3 + (2*Log[2*\[Beta]]^4)/3 + 
     3*\[Beta]^2*Zeta[3] + (3*\[Beta]^4*Zeta[3])/2 + 
     6*Log[2*\[Beta]]*Zeta[3], (47*Pi^4*\[Beta]^2)/1440 + 
     (47*Pi^4*\[Beta]^4)/2880 + (47*Pi^4*Log[2*\[Beta]])/720 + 
     (Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 + (Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/
      6 + (Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/12 + (Pi^2*Log[2*\[Beta]]^3)/9 - 
     (2*\[Beta]^4*Log[2*\[Beta]]^3)/3 - (2*\[Beta]^2*Log[2*\[Beta]]^4)/3 - 
     (\[Beta]^4*Log[2*\[Beta]]^4)/3 - (4*Log[2*\[Beta]]^5)/15 + 
     (Pi^2*Zeta[3])/4 - (3*\[Beta]^4*Zeta[3])/2 - 6*\[Beta]^2*Log[2*\[Beta]]*
      Zeta[3] - 3*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] - 
     6*Log[2*\[Beta]]^2*Zeta[3] - (33*Zeta[5])/5}, 0, 6, 1], 
 cut20`J02[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/6, -(Pi^2*\[Beta]^2)/6 - (Pi^2*\[Beta]^4)/12 - 
     (Pi^2*Log[2*\[Beta]])/3 + 2*Zeta[3], (59*Pi^4)/360 + 
     (Pi^2*\[Beta]^4)/12 + (Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 + 
     (Pi^2*\[Beta]^4*Log[2*\[Beta]])/6 + (Pi^2*Log[2*\[Beta]]^2)/3 - 
     2*\[Beta]^2*Zeta[3] - \[Beta]^4*Zeta[3] - 4*Log[2*\[Beta]]*Zeta[3], 
    (-59*Pi^4*\[Beta]^2)/360 - (59*Pi^4*\[Beta]^4)/720 - 
     (59*Pi^4*Log[2*\[Beta]])/180 - (Pi^2*\[Beta]^4*Log[2*\[Beta]])/6 - 
     (Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/3 - (Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/
      6 - (2*Pi^2*Log[2*\[Beta]]^3)/9 + (2*Pi^2*Zeta[3])/3 + 
     \[Beta]^4*Zeta[3] + 4*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 
     2*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] + 4*Log[2*\[Beta]]^2*Zeta[3] + 
     36*Zeta[5]}, 2, 6, 1], cut20`J03[s] -> SeriesData[\[Epsilon], 0, 
   {2*\[Beta] + (2*\[Beta]^3)/3, -4*\[Beta] - (34*\[Beta]^3)/9 - 
     4*\[Beta]*Log[2*\[Beta]] - (4*\[Beta]^3*Log[2*\[Beta]])/3, 
    8*\[Beta] - (Pi^2*\[Beta])/6 - Pi^2*\[Beta]^2 + (212*\[Beta]^3)/27 - 
     (Pi^2*\[Beta]^3)/18 - (Pi^2*\[Beta]^4)/2 - 2*Pi^2*Log[2*\[Beta]] + 
     8*\[Beta]*Log[2*\[Beta]] + (68*\[Beta]^3*Log[2*\[Beta]])/9 + 
     4*\[Beta]*Log[2*\[Beta]]^2 + (4*\[Beta]^3*Log[2*\[Beta]]^2)/3 - 
     12*Zeta[3], (-16*Pi^4)/15 - 16*\[Beta] + (Pi^2*\[Beta])/3 - 
     (1288*\[Beta]^3)/81 + (17*Pi^2*\[Beta]^3)/54 + (3*Pi^2*\[Beta]^4)/2 - 
     16*\[Beta]*Log[2*\[Beta]] + (Pi^2*\[Beta]*Log[2*\[Beta]])/3 + 
     6*Pi^2*\[Beta]^2*Log[2*\[Beta]] - (424*\[Beta]^3*Log[2*\[Beta]])/27 + 
     (Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + 3*Pi^2*\[Beta]^4*Log[2*\[Beta]] + 
     6*Pi^2*Log[2*\[Beta]]^2 - 8*\[Beta]*Log[2*\[Beta]]^2 - 
     (68*\[Beta]^3*Log[2*\[Beta]]^2)/9 - (8*\[Beta]*Log[2*\[Beta]]^3)/3 - 
     (8*\[Beta]^3*Log[2*\[Beta]]^3)/9 - 6*\[Beta]*Zeta[3] + 
     12*\[Beta]^2*Zeta[3] - 2*\[Beta]^3*Zeta[3] + 6*\[Beta]^4*Zeta[3] + 
     24*Log[2*\[Beta]]*Zeta[3], 32*\[Beta] - (2*Pi^2*\[Beta])/3 - 
     (47*Pi^4*\[Beta])/720 + (23*Pi^4*\[Beta]^2)/20 + (7760*\[Beta]^3)/243 - 
     (53*Pi^2*\[Beta]^3)/81 - (47*Pi^4*\[Beta]^3)/2160 + 
     (23*Pi^4*\[Beta]^4)/40 + (23*Pi^4*Log[2*\[Beta]])/10 + 
     32*\[Beta]*Log[2*\[Beta]] - (2*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + 
     (2576*\[Beta]^3*Log[2*\[Beta]])/81 - (17*Pi^2*\[Beta]^3*Log[2*\[Beta]])/
      27 - 7*Pi^2*\[Beta]^4*Log[2*\[Beta]] + 16*\[Beta]*Log[2*\[Beta]]^2 - 
     (Pi^2*\[Beta]*Log[2*\[Beta]]^2)/3 - 14*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (424*\[Beta]^3*Log[2*\[Beta]]^2)/27 - (Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/
      9 - 7*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 - (28*Pi^2*Log[2*\[Beta]]^3)/3 + 
     (16*\[Beta]*Log[2*\[Beta]]^3)/3 + (136*\[Beta]^3*Log[2*\[Beta]]^3)/27 + 
     (4*\[Beta]*Log[2*\[Beta]]^4)/3 + (4*\[Beta]^3*Log[2*\[Beta]]^4)/9 - 
     9*Pi^2*Zeta[3] + 12*\[Beta]*Zeta[3] + (34*\[Beta]^3*Zeta[3])/3 - 
     6*\[Beta]^4*Zeta[3] + 12*\[Beta]*Log[2*\[Beta]]*Zeta[3] - 
     24*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 4*\[Beta]^3*Log[2*\[Beta]]*
      Zeta[3] - 12*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] - 
     24*Log[2*\[Beta]]^2*Zeta[3] - 216*Zeta[5]}, 1, 6, 1], 
 cut20`J04[s] -> SeriesData[\[Epsilon], 0, 
   {8*\[Beta] - (3*I)*Pi*\[Beta]^2 + (44*\[Beta]^3)/9 - 
     ((3*I)/2)*Pi*\[Beta]^4 - (2*I)*Pi*Log[2] - (4*I)*Pi*Log[2*\[Beta]], 
    (-2*I)*Pi^3 - 64*\[Beta] - 6*Pi^2*\[Beta] - (12*I)*Pi*\[Beta]^2 + 
     11*Pi^2*\[Beta]^2 - (1120*\[Beta]^3)/27 - 2*Pi^2*\[Beta]^3 + 
     ((5*I)/2)*Pi*\[Beta]^4 + (11*Pi^2*\[Beta]^4)/2 + 
     (10*I)*Pi*\[Beta]^2*Log[2] + (5*I)*Pi*\[Beta]^4*Log[2] + 
     (2*I)*Pi*Log[2]^2 + 16*Pi^2*Log[2*\[Beta]] - 16*\[Beta]*Log[2*\[Beta]] + 
     (32*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - (88*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (16*I)*Pi*\[Beta]^4*Log[2*\[Beta]] + (16*I)*Pi*Log[2]*Log[2*\[Beta]] + 
     (24*I)*Pi*Log[2*\[Beta]]^2 + 33*Zeta[3], (-59*Pi^4)/30 + 416*\[Beta] + 
     (106*Pi^2*\[Beta])/3 - (72*I)*Pi*\[Beta]^2 + 36*Pi^2*\[Beta]^2 + 
     ((45*I)/4)*Pi^3*\[Beta]^2 + (22256*\[Beta]^3)/81 + 
     (637*Pi^2*\[Beta]^3)/27 - (21*Pi^2*\[Beta]^4)/2 + 
     ((45*I)/8)*Pi^3*\[Beta]^4 + ((29*I)/6)*Pi^3*Log[2] - 
     12*Pi^2*\[Beta]*Log[2] + (24*I)*Pi*\[Beta]^2*Log[2] - 
     24*Pi^2*\[Beta]^2*Log[2] - 4*Pi^2*\[Beta]^3*Log[2] - 
     (9*I)*Pi*\[Beta]^4*Log[2] - 12*Pi^2*\[Beta]^4*Log[2] + 6*Pi^2*Log[2]^2 - 
     (10*I)*Pi*\[Beta]^2*Log[2]^2 - (5*I)*Pi*\[Beta]^4*Log[2]^2 - 
     ((4*I)/3)*Pi*Log[2]^3 + 6*Log[2]^4 + ((53*I)/3)*Pi^3*Log[2*\[Beta]] + 
     128*\[Beta]*Log[2*\[Beta]] + 12*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     (96*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 108*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 
     (2240*\[Beta]^3*Log[2*\[Beta]])/27 + 4*Pi^2*\[Beta]^3*Log[2*\[Beta]] - 
     (28*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - 54*Pi^2*\[Beta]^4*Log[2*\[Beta]] - 
     36*Pi^2*Log[2]*Log[2*\[Beta]] - (80*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] - (40*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] - 
     (16*I)*Pi*Log[2]^2*Log[2*\[Beta]] - 84*Pi^2*Log[2*\[Beta]]^2 + 
     16*\[Beta]*Log[2*\[Beta]]^2 - (144*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (88*\[Beta]^3*Log[2*\[Beta]]^2)/9 - (72*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 - (64*I)*Pi*Log[2]*Log[2*\[Beta]]^2 - 
     ((224*I)/3)*Pi*Log[2*\[Beta]]^3 + 144*PolyLog[4, 1/2] - 
     (60*I)*Pi*Zeta[3] - 126*\[Beta]*Zeta[3] - 33*\[Beta]^2*Zeta[3] - 
     42*\[Beta]^3*Zeta[3] - (33*\[Beta]^4*Zeta[3])/2 - 
     66*Log[2*\[Beta]]*Zeta[3], (-I/2)*Pi^5 - 2560*\[Beta] - 
     (632*Pi^2*\[Beta])/3 - (169*Pi^4*\[Beta])/10 - (432*I)*Pi*\[Beta]^2 + 
     216*Pi^2*\[Beta]^2 + (29*I)*Pi^3*\[Beta]^2 + (181*Pi^4*\[Beta]^2)/20 - 
     (413440*\[Beta]^3)/243 - (11384*Pi^2*\[Beta]^3)/81 - 
     (169*Pi^4*\[Beta]^3)/30 - ((241*I)/24)*Pi^3*\[Beta]^4 + 
     (181*Pi^4*\[Beta]^4)/40 + (51*Pi^4*Log[2])/5 + 72*Pi^2*\[Beta]*Log[2] + 
     (144*I)*Pi*\[Beta]^2*Log[2] - 72*Pi^2*\[Beta]^2*Log[2] - 
     ((145*I)/6)*Pi^3*\[Beta]^2*Log[2] + 48*Pi^2*\[Beta]^3*Log[2] + 
     24*Pi^2*\[Beta]^4*Log[2] - ((145*I)/12)*Pi^3*\[Beta]^4*Log[2] - 
     ((29*I)/6)*Pi^3*Log[2]^2 - 24*Pi^2*\[Beta]*Log[2]^2 - 
     (24*I)*Pi*\[Beta]^2*Log[2]^2 + 18*Pi^2*\[Beta]^2*Log[2]^2 - 
     8*Pi^2*\[Beta]^3*Log[2]^2 + (9*I)*Pi*\[Beta]^4*Log[2]^2 + 
     9*Pi^2*\[Beta]^4*Log[2]^2 - 20*Pi^2*Log[2]^3 + 
     ((20*I)/3)*Pi*\[Beta]^2*Log[2]^3 + ((10*I)/3)*Pi*\[Beta]^4*Log[2]^3 + 
     ((2*I)/3)*Pi*Log[2]^4 + 12*\[Beta]*Log[2]^4 - 6*\[Beta]^2*Log[2]^4 + 
     4*\[Beta]^3*Log[2]^4 - 3*\[Beta]^4*Log[2]^4 - (36*Log[2]^5)/5 + 
     (73*Pi^4*Log[2*\[Beta]])/5 - 832*\[Beta]*Log[2*\[Beta]] - 
     (212*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + (576*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]] - 288*Pi^2*\[Beta]^2*Log[2*\[Beta]] - 
     ((280*I)/3)*Pi^3*\[Beta]^2*Log[2*\[Beta]] - 
     (44512*\[Beta]^3*Log[2*\[Beta]])/81 - 
     (1274*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + 98*Pi^2*\[Beta]^4*
      Log[2*\[Beta]] - ((140*I)/3)*Pi^3*\[Beta]^4*Log[2*\[Beta]] - 
     ((116*I)/3)*Pi^3*Log[2]*Log[2*\[Beta]] + 24*Pi^2*\[Beta]*Log[2]*
      Log[2*\[Beta]] - (192*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     228*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 8*Pi^2*\[Beta]^3*Log[2]*
      Log[2*\[Beta]] + (72*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     114*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 24*Pi^2*Log[2]^2*
      Log[2*\[Beta]] + (80*I)*Pi*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 
     (40*I)*Pi*\[Beta]^4*Log[2]^2*Log[2*\[Beta]] + ((32*I)/3)*Pi*Log[2]^3*
      Log[2*\[Beta]] - 12*Log[2]^4*Log[2*\[Beta]] - 
     (74*I)*Pi^3*Log[2*\[Beta]]^2 - 128*\[Beta]*Log[2*\[Beta]]^2 - 
     12*Pi^2*\[Beta]*Log[2*\[Beta]]^2 - (384*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^2 + 460*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (2240*\[Beta]^3*Log[2*\[Beta]]^2)/27 - 4*Pi^2*\[Beta]^3*
      Log[2*\[Beta]]^2 + (128*I)*Pi*\[Beta]^4*Log[2*\[Beta]]^2 + 
     230*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 + 180*Pi^2*Log[2]*Log[2*\[Beta]]^2 + 
     (320*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 + 
     (160*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 + 
     (64*I)*Pi*Log[2]^2*Log[2*\[Beta]]^2 + (728*Pi^2*Log[2*\[Beta]]^3)/3 - 
     (32*\[Beta]*Log[2*\[Beta]]^3)/3 + ((1216*I)/3)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^3 - (176*\[Beta]^3*Log[2*\[Beta]]^3)/27 + 
     ((608*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]]^3 + ((512*I)/3)*Pi*Log[2]*
      Log[2*\[Beta]]^3 + (160*I)*Pi*Log[2*\[Beta]]^4 + 
     288*\[Beta]*PolyLog[4, 1/2] - 144*\[Beta]^2*PolyLog[4, 1/2] + 
     96*\[Beta]^3*PolyLog[4, 1/2] - 72*\[Beta]^4*PolyLog[4, 1/2] - 
     288*Log[2*\[Beta]]*PolyLog[4, 1/2] + 864*PolyLog[5, 1/2] + 
     (717*Pi^2*Zeta[3])/4 + 732*\[Beta]*Zeta[3] + (315*I)*Pi*\[Beta]^2*
      Zeta[3] + (1468*\[Beta]^3*Zeta[3])/3 + (33*\[Beta]^4*Zeta[3])/2 + 
     ((315*I)/2)*Pi*\[Beta]^4*Zeta[3] + (130*I)*Pi*Log[2]*Zeta[3] + 
     (500*I)*Pi*Log[2*\[Beta]]*Zeta[3] + 252*\[Beta]*Log[2*\[Beta]]*Zeta[3] + 
     66*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 84*\[Beta]^3*Log[2*\[Beta]]*
      Zeta[3] + 33*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] + 
     66*Log[2*\[Beta]]^2*Zeta[3] - (963*Zeta[5])/2}, 2, 6, 1], 
 cut20`J05[s] -> SeriesData[\[Epsilon], 0, 
   {(-2*I)*Pi*\[Beta] + 2*\[Beta]^2 - ((2*I)/3)*Pi*\[Beta]^3 + 
     (4*\[Beta]^4)/3, (-12*I)*Pi*\[Beta] + 6*Pi^2*\[Beta] - 12*\[Beta]^2 - 
     (Pi^2*\[Beta]^2)/2 + (2*I)*Pi*\[Beta]^3 + 2*Pi^2*\[Beta]^3 - 
     (31*\[Beta]^4)/3 - (Pi^2*\[Beta]^4)/4 + (4*I)*Pi*\[Beta]*Log[2] + 
     ((4*I)/3)*Pi*\[Beta]^3*Log[2] + (16*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     4*\[Beta]^2*Log[2*\[Beta]] + ((16*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (8*\[Beta]^4*Log[2*\[Beta]])/3 - 6*Zeta[3], 
    (-17*Pi^4)/30 - (72*I)*Pi*\[Beta] + 36*Pi^2*\[Beta] + 
     ((29*I)/6)*Pi^3*\[Beta] + 72*\[Beta]^2 + (35*Pi^2*\[Beta]^2)/6 + 
     (12*I)*Pi*\[Beta]^3 - 6*Pi^2*\[Beta]^3 + ((29*I)/18)*Pi^3*\[Beta]^3 + 
     (182*\[Beta]^4)/3 + (149*Pi^2*\[Beta]^4)/36 + (24*I)*Pi*\[Beta]*Log[2] - 
     12*Pi^2*\[Beta]*Log[2] - Pi^2*\[Beta]^2*Log[2] - 
     (4*I)*Pi*\[Beta]^3*Log[2] - 4*Pi^2*\[Beta]^3*Log[2] - 
     (Pi^2*\[Beta]^4*Log[2])/2 - 4*Pi^2*Log[2]^2 - 
     (4*I)*Pi*\[Beta]*Log[2]^2 - ((4*I)/3)*Pi*\[Beta]^3*Log[2]^2 + 
     (96*I)*Pi*\[Beta]*Log[2*\[Beta]] - 48*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     24*\[Beta]^2*Log[2*\[Beta]] + Pi^2*\[Beta]^2*Log[2*\[Beta]] - 
     (16*I)*Pi*\[Beta]^3*Log[2*\[Beta]] - 16*Pi^2*\[Beta]^3*Log[2*\[Beta]] + 
     (62*\[Beta]^4*Log[2*\[Beta]])/3 + (Pi^2*\[Beta]^4*Log[2*\[Beta]])/2 - 
     (32*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] - ((32*I)/3)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]] - (64*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 
     4*\[Beta]^2*Log[2*\[Beta]]^2 - ((64*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + (8*\[Beta]^4*Log[2*\[Beta]]^2)/3 - 
     (9*\[Beta]^2*Zeta[3])/2 - (9*\[Beta]^4*Zeta[3])/4 + 
     12*Log[2*\[Beta]]*Zeta[3], (-432*I)*Pi*\[Beta] + 216*Pi^2*\[Beta] + 
     (29*I)*Pi^3*\[Beta] + (7*Pi^4*\[Beta])/2 - 432*\[Beta]^2 - 
     35*Pi^2*\[Beta]^2 - (101*Pi^4*\[Beta]^2)/120 + (72*I)*Pi*\[Beta]^3 - 
     36*Pi^2*\[Beta]^3 - ((29*I)/6)*Pi^3*\[Beta]^3 + (7*Pi^4*\[Beta]^3)/6 - 
     (1084*\[Beta]^4)/3 - (1049*Pi^2*\[Beta]^4)/36 - 
     (101*Pi^4*\[Beta]^4)/240 - (59*Pi^4*Log[2])/15 + 
     (144*I)*Pi*\[Beta]*Log[2] - 72*Pi^2*\[Beta]*Log[2] - 
     ((29*I)/3)*Pi^3*\[Beta]*Log[2] + 12*Pi^2*\[Beta]^2*Log[2] - 
     (24*I)*Pi*\[Beta]^3*Log[2] + 12*Pi^2*\[Beta]^3*Log[2] - 
     ((29*I)/9)*Pi^3*\[Beta]^3*Log[2] + (17*Pi^2*\[Beta]^4*Log[2])/2 - 
     (24*I)*Pi*\[Beta]*Log[2]^2 + 12*Pi^2*\[Beta]*Log[2]^2 + 
     2*Pi^2*\[Beta]^2*Log[2]^2 + (4*I)*Pi*\[Beta]^3*Log[2]^2 + 
     4*Pi^2*\[Beta]^3*Log[2]^2 + Pi^2*\[Beta]^4*Log[2]^2 + 
     (8*Pi^2*Log[2]^3)/3 + ((8*I)/3)*Pi*\[Beta]*Log[2]^3 + 
     ((8*I)/9)*Pi*\[Beta]^3*Log[2]^3 + \[Beta]^2*Log[2]^4 + 
     (\[Beta]^4*Log[2]^4)/2 + (8*Log[2]^5)/5 + (17*Pi^4*Log[2*\[Beta]])/15 + 
     (576*I)*Pi*\[Beta]*Log[2*\[Beta]] - 288*Pi^2*\[Beta]*Log[2*\[Beta]] - 
     ((116*I)/3)*Pi^3*\[Beta]*Log[2*\[Beta]] - 144*\[Beta]^2*Log[2*\[Beta]] - 
     (35*Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 - (96*I)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + 48*Pi^2*\[Beta]^3*Log[2*\[Beta]] - 
     ((116*I)/9)*Pi^3*\[Beta]^3*Log[2*\[Beta]] - 
     (364*\[Beta]^4*Log[2*\[Beta]])/3 - (149*Pi^2*\[Beta]^4*Log[2*\[Beta]])/
      18 - (192*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     96*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] + 2*Pi^2*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + (32*I)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] + 
     32*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]] + Pi^2*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] + 8*Pi^2*Log[2]^2*Log[2*\[Beta]] + 
     (32*I)*Pi*\[Beta]*Log[2]^2*Log[2*\[Beta]] + ((32*I)/3)*Pi*\[Beta]^3*
      Log[2]^2*Log[2*\[Beta]] - (384*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 
     192*Pi^2*\[Beta]*Log[2*\[Beta]]^2 - 24*\[Beta]^2*Log[2*\[Beta]]^2 - 
     Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 + (64*I)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 + 
     64*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2 - (62*\[Beta]^4*Log[2*\[Beta]]^2)/3 - 
     (Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/2 + (128*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 + ((128*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2 + 
     ((512*I)/3)*Pi*\[Beta]*Log[2*\[Beta]]^3 - (8*\[Beta]^2*Log[2*\[Beta]]^3)/
      3 + ((512*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 
     (16*\[Beta]^4*Log[2*\[Beta]]^3)/9 + 24*\[Beta]^2*PolyLog[4, 1/2] + 
     12*\[Beta]^4*PolyLog[4, 1/2] - 192*PolyLog[5, 1/2] - 
     (35*Pi^2*Zeta[3])/2 + (130*I)*Pi*\[Beta]*Zeta[3] + 
     120*\[Beta]^2*Zeta[3] + ((130*I)/3)*Pi*\[Beta]^3*Zeta[3] + 
     (329*\[Beta]^4*Zeta[3])/4 + 9*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 
     (9*\[Beta]^4*Log[2*\[Beta]]*Zeta[3])/2 - 12*Log[2*\[Beta]]^2*Zeta[3] + 
     (9*Zeta[5])/2}, 2, 6, 1], cut20`J06[s] -> SeriesData[\[Epsilon], 0, 
   {(Pi^2*Log[2])/6 - Zeta[3]/4, (7*Pi^4)/120 - (Pi^2*\[Beta]^2*Log[2])/6 - 
     (Pi^2*\[Beta]^4*Log[2])/12 - (Pi^2*Log[2]^2)/3 - Log[2]^4/6 - 
     (Pi^2*Log[2]*Log[2*\[Beta]])/3 - 4*PolyLog[4, 1/2] + 
     (\[Beta]^2*Zeta[3])/4 + (\[Beta]^4*Zeta[3])/8 + 
     (Log[2*\[Beta]]*Zeta[3])/2, (-7*Pi^4*\[Beta]^2)/120 - 
     (7*Pi^4*\[Beta]^4)/240 - (67*Pi^4*Log[2])/360 + 
     (Pi^2*\[Beta]^4*Log[2])/12 + (Pi^2*\[Beta]^2*Log[2]^2)/3 + 
     (Pi^2*\[Beta]^4*Log[2]^2)/6 + (2*Pi^2*Log[2]^3)/3 + 
     (\[Beta]^2*Log[2]^4)/6 + (\[Beta]^4*Log[2]^4)/12 + Log[2]^5/5 - 
     (7*Pi^4*Log[2*\[Beta]])/60 + (Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]])/3 + 
     (Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]])/6 + 
     (2*Pi^2*Log[2]^2*Log[2*\[Beta]])/3 + (Log[2]^4*Log[2*\[Beta]])/3 + 
     (Pi^2*Log[2]*Log[2*\[Beta]]^2)/3 + 4*\[Beta]^2*PolyLog[4, 1/2] + 
     2*\[Beta]^4*PolyLog[4, 1/2] + 8*Log[2*\[Beta]]*PolyLog[4, 1/2] - 
     24*PolyLog[5, 1/2] + (25*Pi^2*Zeta[3])/48 - (\[Beta]^4*Zeta[3])/8 - 
     (\[Beta]^2*Log[2*\[Beta]]*Zeta[3])/2 - 
     (\[Beta]^4*Log[2*\[Beta]]*Zeta[3])/4 - (Log[2*\[Beta]]^2*Zeta[3])/2 + 
     (203*Zeta[5])/8}, 3, 6, 1], cut20`J07[s] -> 
  SeriesData[\[Epsilon], 0, {(-2*Pi^2*\[Beta])/3 - (2*I)*Pi*\[Beta]^2 + 
     (4*\[Beta]^3)/3 - (2*Pi^2*\[Beta]^3)/9 - ((4*I)/3)*Pi*\[Beta]^4, 
    (-4*Pi^2*\[Beta])/3 - (12*I)*Pi*\[Beta]^2 + 2*Pi^2*\[Beta]^2 - 
     (4*\[Beta]^3)/9 + (2*Pi^2*\[Beta]^3)/27 - ((46*I)/9)*Pi*\[Beta]^4 + 
     (4*Pi^2*\[Beta]^4)/3 + (4*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + 
     (8*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - (8*\[Beta]^3*Log[2*\[Beta]])/3 + 
     (4*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + ((16*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - 20*\[Beta]*Zeta[3] - (20*\[Beta]^3*Zeta[3])/3, 
    (-8*Pi^2*\[Beta])/3 - (161*Pi^4*\[Beta])/90 - (104*I)*Pi*\[Beta]^2 + 
     28*Pi^2*\[Beta]^2 + ((5*I)/6)*Pi^3*\[Beta]^2 - (332*\[Beta]^3)/27 - 
     (329*Pi^2*\[Beta]^3)/81 - (161*Pi^4*\[Beta]^3)/270 - 
     ((1628*I)/27)*Pi*\[Beta]^4 + (58*Pi^2*\[Beta]^4)/3 + 
     ((5*I)/9)*Pi^3*\[Beta]^4 + (16*I)*Pi*\[Beta]^2*Log[2] - 
     (16*Pi^2*\[Beta]^3*Log[2])/3 + ((128*I)/9)*Pi*\[Beta]^4*Log[2] - 
     8*Pi^2*\[Beta]*Log[2]^2 - (8*Pi^2*\[Beta]^3*Log[2]^2)/3 + 
     (8*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + (80*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 
     8*Pi^2*\[Beta]^2*Log[2*\[Beta]] + (8*\[Beta]^3*Log[2*\[Beta]])/9 - 
     (4*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + ((440*I)/9)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - (16*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 - 
     (4*Pi^2*\[Beta]*Log[2*\[Beta]]^2)/3 - (16*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^2 + (8*\[Beta]^3*Log[2*\[Beta]]^2)/3 - 
     (4*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/9 - ((32*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 - 40*\[Beta]*Zeta[3] - (16*\[Beta]^3*Zeta[3])/9 + 
     40*\[Beta]*Log[2*\[Beta]]*Zeta[3] + 
     (40*\[Beta]^3*Log[2*\[Beta]]*Zeta[3])/3}, 3, 6, 1], 
 cut20`J08[s] -> SeriesData[\[Epsilon], 0, 
   {4*\[Beta] - I*Pi*\[Beta]^2 + (16*\[Beta]^3)/9 - (I/2)*Pi*\[Beta]^4 - 
     (2*I)*Pi*Log[2*\[Beta]], (-I/3)*Pi^3 - 24*\[Beta] - (4*Pi^2*\[Beta])/3 + 
     3*Pi^2*\[Beta]^2 - (140*\[Beta]^3)/9 - (4*Pi^2*\[Beta]^3)/9 + 
     ((5*I)/2)*Pi*\[Beta]^4 + (3*Pi^2*\[Beta]^4)/2 + 6*Pi^2*Log[2*\[Beta]] - 
     8*\[Beta]*Log[2*\[Beta]] + (10*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 
     (32*\[Beta]^3*Log[2*\[Beta]])/9 + (5*I)*Pi*\[Beta]^4*Log[2*\[Beta]] + 
     (10*I)*Pi*Log[2*\[Beta]]^2 + 12*Zeta[3], (-4*Pi^4)/15 + 112*\[Beta] + 
     5*Pi^2*\[Beta] + ((17*I)/12)*Pi^3*\[Beta]^2 + (6424*\[Beta]^3)/81 + 
     (32*Pi^2*\[Beta]^3)/9 - (13*Pi^2*\[Beta]^4)/2 + 
     ((17*I)/24)*Pi^3*\[Beta]^4 + ((17*I)/6)*Pi^3*Log[2*\[Beta]] + 
     48*\[Beta]*Log[2*\[Beta]] + (8*Pi^2*\[Beta]*Log[2*\[Beta]])/3 - 
     26*Pi^2*\[Beta]^2*Log[2*\[Beta]] + (280*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (8*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 - (19*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - 13*Pi^2*\[Beta]^4*Log[2*\[Beta]] - 
     26*Pi^2*Log[2*\[Beta]]^2 + 8*\[Beta]*Log[2*\[Beta]]^2 - 
     (38*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 + (32*\[Beta]^3*Log[2*\[Beta]]^2)/
      9 - (19*I)*Pi*\[Beta]^4*Log[2*\[Beta]]^2 - 
     ((76*I)/3)*Pi*Log[2*\[Beta]]^3 - (6*I)*Pi*Zeta[3] - 16*\[Beta]*Zeta[3] - 
     12*\[Beta]^2*Zeta[3] - (16*\[Beta]^3*Zeta[3])/3 - 6*\[Beta]^4*Zeta[3] - 
     24*Log[2*\[Beta]]*Zeta[3], (I/60)*Pi^5 - 480*\[Beta] - 
     (58*Pi^2*\[Beta])/3 - (59*Pi^4*\[Beta])/45 + (161*Pi^4*\[Beta]^2)/60 - 
     (28432*\[Beta]^3)/81 - (1159*Pi^2*\[Beta]^3)/81 - 
     (59*Pi^4*\[Beta]^3)/135 - ((61*I)/24)*Pi^3*\[Beta]^4 + 
     (161*Pi^4*\[Beta]^4)/120 + (161*Pi^4*Log[2*\[Beta]])/30 - 
     224*\[Beta]*Log[2*\[Beta]] - 10*Pi^2*\[Beta]*Log[2*\[Beta]] - 
     ((61*I)/6)*Pi^3*\[Beta]^2*Log[2*\[Beta]] - 
     (12848*\[Beta]^3*Log[2*\[Beta]])/81 - (64*Pi^2*\[Beta]^3*Log[2*\[Beta]])/
      9 + 45*Pi^2*\[Beta]^4*Log[2*\[Beta]] - ((61*I)/12)*Pi^3*\[Beta]^4*
      Log[2*\[Beta]] - ((61*I)/6)*Pi^3*Log[2*\[Beta]]^2 - 
     48*\[Beta]*Log[2*\[Beta]]^2 - (8*Pi^2*\[Beta]*Log[2*\[Beta]]^2)/3 + 
     90*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 - (280*\[Beta]^3*Log[2*\[Beta]]^2)/
      9 - (8*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/9 + (65*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + 45*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 + 
     60*Pi^2*Log[2*\[Beta]]^3 - (16*\[Beta]*Log[2*\[Beta]]^3)/3 + 
     ((260*I)/3)*Pi*\[Beta]^2*Log[2*\[Beta]]^3 - 
     (64*\[Beta]^3*Log[2*\[Beta]]^3)/27 + ((130*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^3 + ((130*I)/3)*Pi*Log[2*\[Beta]]^4 + 21*Pi^2*Zeta[3] + 
     52*\[Beta]*Zeta[3] + (23*I)*Pi*\[Beta]^2*Zeta[3] + 
     (352*\[Beta]^3*Zeta[3])/9 + 6*\[Beta]^4*Zeta[3] + 
     ((23*I)/2)*Pi*\[Beta]^4*Zeta[3] + (46*I)*Pi*Log[2*\[Beta]]*Zeta[3] + 
     32*\[Beta]*Log[2*\[Beta]]*Zeta[3] + 24*\[Beta]^2*Log[2*\[Beta]]*
      Zeta[3] + (32*\[Beta]^3*Log[2*\[Beta]]*Zeta[3])/3 + 
     12*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] + 24*Log[2*\[Beta]]^2*Zeta[3] + 
     216*Zeta[5]}, 2, 6, 1], cut20`J09[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/3)*Pi^3 - (Pi^2*\[Beta]^2)/6 - ((4*I)/3)*Pi*\[Beta]^3 + \[Beta]^4 - 
     (Pi^2*\[Beta]^4)/12 + (2*Pi^2*Log[2*\[Beta]])/3 + Zeta[3], 
    (13*Pi^4)/36 - ((40*I)/3)*Pi*\[Beta] + (8*Pi^2*\[Beta])/3 - 2*\[Beta]^2 - 
     (3*Pi^2*\[Beta]^2)/2 + I*Pi^3*\[Beta]^2 - ((808*I)/81)*Pi*\[Beta]^3 + 
     (92*Pi^2*\[Beta]^3)/27 - (125*\[Beta]^4)/27 - (19*Pi^2*\[Beta]^4)/24 + 
     (I/2)*Pi^3*\[Beta]^4 + ((8*I)/3)*Pi*\[Beta]*Log[2] + 
     (7*Pi^2*\[Beta]^2*Log[2])/3 + ((56*I)/27)*Pi*\[Beta]^3*Log[2] + 
     (7*Pi^2*\[Beta]^4*Log[2])/6 - (2*Pi^2*Log[2]^2)/3 + 
     (2*I)*Pi^3*Log[2*\[Beta]] + ((16*I)/3)*Pi*\[Beta]*Log[2*\[Beta]] - 
     (5*Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 + ((256*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - 2*\[Beta]^4*Log[2*\[Beta]] - 
     (5*Pi^2*\[Beta]^4*Log[2*\[Beta]])/6 - (8*Pi^2*Log[2*\[Beta]]^2)/3 - 
     (23*\[Beta]^2*Zeta[3])/2 - (23*\[Beta]^4*Zeta[3])/4 - 
     2*Log[2*\[Beta]]*Zeta[3], ((5*I)/36)*Pi^5 - (64*I)*Pi*\[Beta] + 
     (104*Pi^2*\[Beta])/3 + ((8*I)/3)*Pi^3*\[Beta] + (70*\[Beta]^2)/3 + 
     (2*Pi^2*\[Beta]^2)/3 - (257*Pi^4*\[Beta]^2)/360 - 
     ((1624*I)/81)*Pi*\[Beta]^3 + (1568*Pi^2*\[Beta]^3)/81 + 
     ((71*I)/27)*Pi^3*\[Beta]^3 + (10705*\[Beta]^4)/324 + 
     (287*Pi^2*\[Beta]^4)/72 - ((3*I)/2)*Pi^3*\[Beta]^4 - 
     (257*Pi^4*\[Beta]^4)/720 - (59*Pi^4*Log[2])/90 + 
     ((64*I)/3)*Pi*\[Beta]*Log[2] - 8*Pi^2*\[Beta]*Log[2] + 
     Pi^2*\[Beta]^2*Log[2] + ((760*I)/81)*Pi*\[Beta]^3*Log[2] - 
     (56*Pi^2*\[Beta]^3*Log[2])/9 - (17*Pi^2*\[Beta]^4*Log[2])/4 - 
     ((8*I)/3)*Pi*\[Beta]*Log[2]^2 - (14*Pi^2*\[Beta]^2*Log[2]^2)/3 - 
     ((56*I)/27)*Pi*\[Beta]^3*Log[2]^2 - (7*Pi^2*\[Beta]^4*Log[2]^2)/3 + 
     (4*Pi^2*Log[2]^3)/9 - (7*\[Beta]^2*Log[2]^4)/3 - 
     (7*\[Beta]^4*Log[2]^4)/6 + (4*Log[2]^5)/15 - (17*Pi^4*Log[2*\[Beta]])/
      9 + (96*I)*Pi*\[Beta]*Log[2*\[Beta]] - (80*Pi^2*\[Beta]*Log[2*\[Beta]])/
      3 + 4*\[Beta]^2*Log[2*\[Beta]] + 3*Pi^2*\[Beta]^2*Log[2*\[Beta]] - 
     (6*I)*Pi^3*\[Beta]^2*Log[2*\[Beta]] + ((176*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (704*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + 
     (250*\[Beta]^4*Log[2*\[Beta]])/27 + (55*Pi^2*\[Beta]^4*Log[2*\[Beta]])/
      12 - (3*I)*Pi^3*\[Beta]^4*Log[2*\[Beta]] - ((64*I)/3)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]] - (14*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]])/3 - 
     ((448*I)/27)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (7*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + 
     (4*Pi^2*Log[2]^2*Log[2*\[Beta]])/3 - (6*I)*Pi^3*Log[2*\[Beta]]^2 - 
     (32*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 
     (23*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/3 - ((320*I)/9)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + 2*\[Beta]^4*Log[2*\[Beta]]^2 + 
     (23*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/6 + (52*Pi^2*Log[2*\[Beta]]^3)/9 - 
     56*\[Beta]^2*PolyLog[4, 1/2] - 28*\[Beta]^4*PolyLog[4, 1/2] - 
     32*PolyLog[5, 1/2] - (13*Pi^2*Zeta[3])/12 - (63*\[Beta]^2*Zeta[3])/2 - 
     (17*\[Beta]^4*Zeta[3])/8 + 23*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 
     (23*\[Beta]^4*Log[2*\[Beta]]*Zeta[3])/2 + 2*Log[2*\[Beta]]^2*Zeta[3] + 
     (147*Zeta[5])/4}, 3, 6, 1], cut20`J10[s] -> 
  SeriesData[\[Epsilon], 0, {(-4*I)*Pi*\[Beta]^2 + (4*\[Beta]^3)/3 - 
     (Pi^2*\[Beta]^3)/3 - ((32*I)/9)*Pi*\[Beta]^4 - 2*Pi^2*\[Beta]*Log[2] - 
     (2*Pi^2*\[Beta]^3*Log[2])/3 - 3*\[Beta]*Zeta[3] - \[Beta]^3*Zeta[3], 
    (-19*Pi^4*\[Beta])/15 - (48*I)*Pi*\[Beta]^2 + 12*Pi^2*\[Beta]^2 - 
     (88*\[Beta]^3)/9 - (23*Pi^2*\[Beta]^3)/9 - (19*Pi^4*\[Beta]^3)/45 - 
     ((868*I)/27)*Pi*\[Beta]^4 + (32*Pi^2*\[Beta]^4)/3 - 
     4*Pi^2*\[Beta]*Log[2] + (8*I)*Pi*\[Beta]^2*Log[2] - 
     (4*Pi^2*\[Beta]^3*Log[2])/9 + ((64*I)/9)*Pi*\[Beta]^4*Log[2] + 
     2*\[Beta]*Log[2]^4 + (2*\[Beta]^3*Log[2]^4)/3 + 
     (32*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - (8*\[Beta]^3*Log[2*\[Beta]])/3 + 
     (2*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 + ((256*I)/9)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + 4*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     (4*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     48*\[Beta]*PolyLog[4, 1/2] + 16*\[Beta]^3*PolyLog[4, 1/2] - 
     6*\[Beta]*Zeta[3] - (26*\[Beta]^3*Zeta[3])/3 + 
     6*\[Beta]*Log[2*\[Beta]]*Zeta[3] + 2*\[Beta]^3*Log[2*\[Beta]]*Zeta[3]}, 
   4, 6, 1], cut20`J11[s] -> SeriesData[\[Epsilon], 0, 
   {((-2*I)/3)*Pi^3 + (8*I)*Pi*\[Beta] - 4*Pi^2*\[Beta] + 8*\[Beta]^2 + 
     (2*Pi^2*\[Beta]^2)/3 - ((10*I)/9)*Pi*\[Beta]^3 - (4*Pi^2*\[Beta]^3)/3 + 
     (58*\[Beta]^4)/9 + (Pi^2*\[Beta]^4)/3 - (4*I)*Pi*\[Beta]*Log[2] - 
     ((4*I)/3)*Pi*\[Beta]^3*Log[2] + (4*Pi^2*Log[2*\[Beta]])/3 - 
     (8*I)*Pi*\[Beta]*Log[2*\[Beta]] - ((8*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + 5*Zeta[3], (181*Pi^4)/180 + ((40*I)/3)*Pi*\[Beta] - 
     (56*Pi^2*\[Beta])/3 - (4*I)*Pi^3*\[Beta] - 78*\[Beta]^2 - 
     (23*Pi^2*\[Beta]^2)/2 + (2*I)*Pi^3*\[Beta]^2 - 
     ((3404*I)/81)*Pi*\[Beta]^3 + (418*Pi^2*\[Beta]^3)/27 - 
     ((4*I)/3)*Pi^3*\[Beta]^3 - (608*\[Beta]^4)/9 - (217*Pi^2*\[Beta]^4)/24 + 
     I*Pi^3*\[Beta]^4 - ((32*I)/3)*Pi*\[Beta]*Log[2] + 
     12*Pi^2*\[Beta]*Log[2] + (2*Pi^2*\[Beta]^2*Log[2])/3 + 
     ((388*I)/27)*Pi*\[Beta]^3*Log[2] + 4*Pi^2*\[Beta]^3*Log[2] + 
     (Pi^2*\[Beta]^4*Log[2])/3 + (2*Pi^2*Log[2]^2)/3 + 
     (4*I)*Pi*\[Beta]*Log[2]^2 + ((4*I)/3)*Pi*\[Beta]^3*Log[2]^2 + 
     (4*I)*Pi^3*Log[2*\[Beta]] - ((160*I)/3)*Pi*\[Beta]*Log[2*\[Beta]] + 
     40*Pi^2*\[Beta]*Log[2*\[Beta]] - 16*\[Beta]^2*Log[2*\[Beta]] - 
     (16*Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 + ((896*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + (40*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - 
     (116*\[Beta]^4*Log[2*\[Beta]])/9 - (8*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 + 
     (32*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + ((32*I)/3)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]] - (16*Pi^2*Log[2*\[Beta]]^2)/3 + 
     (48*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + (16*I)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - 5*\[Beta]^2*Zeta[3] - (5*\[Beta]^4*Zeta[3])/2 - 
     10*Log[2*\[Beta]]*Zeta[3], ((5*I)/18)*Pi^5 + (96*I)*Pi*\[Beta] - 
     (152*Pi^2*\[Beta])/3 - (14*I)*Pi^3*\[Beta] - (11*Pi^4*\[Beta])/3 + 
     (1658*\[Beta]^2)/3 + (134*Pi^2*\[Beta]^2)/3 - (83*Pi^4*\[Beta]^2)/45 - 
     ((4864*I)/27)*Pi*\[Beta]^3 + (9148*Pi^2*\[Beta]^3)/81 + 
     ((89*I)/6)*Pi^3*\[Beta]^3 - (11*Pi^4*\[Beta]^3)/9 + 
     (18211*\[Beta]^4)/36 + (10585*Pi^2*\[Beta]^4)/216 - 
     (3*I)*Pi^3*\[Beta]^4 - (83*Pi^4*\[Beta]^4)/90 + (59*Pi^4*Log[2])/90 - 
     ((112*I)/3)*Pi*\[Beta]*Log[2] + 32*Pi^2*\[Beta]*Log[2] + 
     ((29*I)/3)*Pi^3*\[Beta]*Log[2] - 19*Pi^2*\[Beta]^2*Log[2] + 
     ((5744*I)/81)*Pi*\[Beta]^3*Log[2] - (388*Pi^2*\[Beta]^3*Log[2])/9 + 
     ((29*I)/9)*Pi^3*\[Beta]^3*Log[2] - (51*Pi^2*\[Beta]^4*Log[2])/4 + 
     ((32*I)/3)*Pi*\[Beta]*Log[2]^2 - 12*Pi^2*\[Beta]*Log[2]^2 - 
     (4*Pi^2*\[Beta]^2*Log[2]^2)/3 - ((388*I)/27)*Pi*\[Beta]^3*Log[2]^2 - 
     4*Pi^2*\[Beta]^3*Log[2]^2 - (2*Pi^2*\[Beta]^4*Log[2]^2)/3 - 
     (4*Pi^2*Log[2]^3)/9 - ((8*I)/3)*Pi*\[Beta]*Log[2]^3 - 
     ((8*I)/9)*Pi*\[Beta]^3*Log[2]^3 - (2*\[Beta]^2*Log[2]^4)/3 - 
     (\[Beta]^4*Log[2]^4)/3 - (4*Log[2]^5)/15 - (391*Pi^4*Log[2*\[Beta]])/
      90 - (128*I)*Pi*\[Beta]*Log[2*\[Beta]] + 
     (416*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + ((106*I)/3)*Pi^3*\[Beta]*
      Log[2*\[Beta]] + 156*\[Beta]^2*Log[2*\[Beta]] + 
     23*Pi^2*\[Beta]^2*Log[2*\[Beta]] - (12*I)*Pi^3*\[Beta]^2*
      Log[2*\[Beta]] + ((8368*I)/27)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (4000*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + ((106*I)/9)*Pi^3*\[Beta]^3*
      Log[2*\[Beta]] + (1216*\[Beta]^4*Log[2*\[Beta]])/9 + 
     (289*Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 - (6*I)*Pi^3*\[Beta]^4*
      Log[2*\[Beta]] + ((256*I)/3)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     96*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (4*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]])/3 - ((3104*I)/27)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] - 32*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (2*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 - 
     (4*Pi^2*Log[2]^2*Log[2*\[Beta]])/3 - (32*I)*Pi*\[Beta]*Log[2]^2*
      Log[2*\[Beta]] - ((32*I)/3)*Pi*\[Beta]^3*Log[2]^2*Log[2*\[Beta]] - 
     (12*I)*Pi^3*Log[2*\[Beta]]^2 + (192*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 - 
     176*Pi^2*\[Beta]*Log[2*\[Beta]]^2 + 16*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (52*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/3 - ((544*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - (176*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/3 + 
     (116*\[Beta]^4*Log[2*\[Beta]]^2)/9 + 
     (26*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/3 - (128*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 - ((128*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2 + 
     (104*Pi^2*Log[2*\[Beta]]^3)/9 - ((448*I)/3)*Pi*\[Beta]*
      Log[2*\[Beta]]^3 - ((448*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 
     16*\[Beta]^2*PolyLog[4, 1/2] - 8*\[Beta]^4*PolyLog[4, 1/2] + 
     32*PolyLog[5, 1/2] + (79*Pi^2*Zeta[3])/12 - (120*I)*Pi*\[Beta]*Zeta[3] - 
     (483*\[Beta]^2*Zeta[3])/2 - (40*I)*Pi*\[Beta]^3*Zeta[3] - 
     (1275*\[Beta]^4*Zeta[3])/8 + 10*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 
     5*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] + 10*Log[2*\[Beta]]^2*Zeta[3] + 
     (285*Zeta[5])/4}, 3, 6, 1], cut20`J12[s] -> 
  SeriesData[\[Epsilon], 0, {(I/3)*Pi^3 - (4*I)*Pi*\[Beta] + 2*\[Beta]^2 - 
     (Pi^2*\[Beta]^2)/3 - ((16*I)/9)*Pi*\[Beta]^3 + (5*\[Beta]^4)/3 - 
     (Pi^2*\[Beta]^4)/6 - (2*Pi^2*Log[2*\[Beta]])/3 - 4*Zeta[3], 
    (-29*Pi^4)/45 - ((56*I)/3)*Pi*\[Beta] + (28*Pi^2*\[Beta])/3 - 
     14*\[Beta]^2 - 2*Pi^2*\[Beta]^2 - I*Pi^3*\[Beta]^2 - 
     ((332*I)/81)*Pi*\[Beta]^3 + (160*Pi^2*\[Beta]^3)/27 - 
     (821*\[Beta]^4)/54 - Pi^2*\[Beta]^4 - (I/2)*Pi^3*\[Beta]^4 + 
     ((16*I)/3)*Pi*\[Beta]*Log[2] - (4*Pi^2*\[Beta]^2*Log[2])/3 + 
     ((112*I)/27)*Pi*\[Beta]^3*Log[2] - (2*Pi^2*\[Beta]^4*Log[2])/3 - 
     (4*Pi^2*Log[2]^2)/3 - (2*I)*Pi^3*Log[2*\[Beta]] + 
     ((80*I)/3)*Pi*\[Beta]*Log[2*\[Beta]] - 4*\[Beta]^2*Log[2*\[Beta]] + 
     (8*Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 + ((416*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (10*\[Beta]^4*Log[2*\[Beta]])/3 + 
     (4*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 + (8*Pi^2*Log[2*\[Beta]]^2)/3 + 
     4*\[Beta]^2*Zeta[3] + 2*\[Beta]^4*Zeta[3] + 8*Log[2*\[Beta]]*Zeta[3], 
    ((-5*I)/36)*Pi^5 - (144*I)*Pi*\[Beta] + (184*Pi^2*\[Beta])/3 + 
     (7*I)*Pi^3*\[Beta] + (242*\[Beta]^2)/3 + (25*Pi^2*\[Beta]^2)/6 + 
     (103*Pi^4*\[Beta]^2)/180 - (56*I)*Pi*\[Beta]^3 + 
     (1852*Pi^2*\[Beta]^3)/81 + ((44*I)/9)*Pi^3*\[Beta]^3 + 
     (31037*\[Beta]^4)/324 + (547*Pi^2*\[Beta]^4)/72 + 
     ((3*I)/2)*Pi^3*\[Beta]^4 + (103*Pi^4*\[Beta]^4)/360 - 
     (59*Pi^4*Log[2])/45 + ((128*I)/3)*Pi*\[Beta]*Log[2] - 
     16*Pi^2*\[Beta]*Log[2] - 4*Pi^2*\[Beta]^2*Log[2] + 
     ((1520*I)/81)*Pi*\[Beta]^3*Log[2] - (112*Pi^2*\[Beta]^3*Log[2])/9 - 
     ((16*I)/3)*Pi*\[Beta]*Log[2]^2 + (8*Pi^2*\[Beta]^2*Log[2]^2)/3 - 
     ((112*I)/27)*Pi*\[Beta]^3*Log[2]^2 + (4*Pi^2*\[Beta]^4*Log[2]^2)/3 + 
     (8*Pi^2*Log[2]^3)/9 + (4*\[Beta]^2*Log[2]^4)/3 + 
     (2*\[Beta]^4*Log[2]^4)/3 + (8*Log[2]^5)/15 + (221*Pi^4*Log[2*\[Beta]])/
      90 + (160*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     (208*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + 28*\[Beta]^2*Log[2*\[Beta]] + 
     4*Pi^2*\[Beta]^2*Log[2*\[Beta]] + (6*I)*Pi^3*\[Beta]^2*Log[2*\[Beta]] + 
     ((1456*I)/27)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (1312*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + (821*\[Beta]^4*Log[2*\[Beta]])/
      27 - Pi^2*\[Beta]^4*Log[2*\[Beta]] + (3*I)*Pi^3*\[Beta]^4*
      Log[2*\[Beta]] - ((128*I)/3)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     (8*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]])/3 - ((896*I)/27)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] + (4*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + 
     (8*Pi^2*Log[2]^2*Log[2*\[Beta]])/3 + (6*I)*Pi^3*Log[2*\[Beta]]^2 - 
     (96*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 4*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (26*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/3 - (64*I)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + (10*\[Beta]^4*Log[2*\[Beta]]^2)/3 - 
     (13*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/3 - (52*Pi^2*Log[2*\[Beta]]^3)/9 + 
     32*\[Beta]^2*PolyLog[4, 1/2] + 16*\[Beta]^4*PolyLog[4, 1/2] - 
     64*PolyLog[5, 1/2] - (23*Pi^2*Zeta[3])/3 - 42*\[Beta]^2*Zeta[3] - 
     37*\[Beta]^4*Zeta[3] - 8*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] - 
     4*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] - 8*Log[2*\[Beta]]^2*Zeta[3] - 
     (69*Zeta[5])/2}, 3, 6, 1], cut20`J13[s] -> 
  SeriesData[\[Epsilon], 0, {(-4*I)*Pi*\[Beta]^2 + 4*Pi^2*\[Beta]^2 - 
     8*\[Beta]^3 - (4*Pi^2*\[Beta]^3)/9 + (8*Pi^2*\[Beta]^4)/3 + 
     (4*I)*Pi*\[Beta]^2*Log[2] + ((8*I)/3)*Pi*\[Beta]^4*Log[2] + 
     (8*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + ((16*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + 6*\[Beta]*Zeta[3] + 2*\[Beta]^3*Zeta[3], 
    (17*Pi^4*\[Beta])/30 + 20*Pi^2*\[Beta]^2 + (4*I)*Pi^3*\[Beta]^2 + 
     (196*\[Beta]^3)/3 + (247*Pi^2*\[Beta]^3)/27 + (17*Pi^4*\[Beta]^3)/90 + 
     ((316*I)/9)*Pi*\[Beta]^4 - 4*Pi^2*\[Beta]^4 + ((8*I)/3)*Pi^3*\[Beta]^4 + 
     (16*I)*Pi*\[Beta]^2*Log[2] - 12*Pi^2*\[Beta]^2*Log[2] + 
     4*Pi^2*\[Beta]^3*Log[2] - (4*I)*Pi*\[Beta]^4*Log[2] - 
     8*Pi^2*\[Beta]^4*Log[2] + 4*Pi^2*\[Beta]*Log[2]^2 - 
     (4*I)*Pi*\[Beta]^2*Log[2]^2 + (4*Pi^2*\[Beta]^3*Log[2]^2)/3 - 
     ((8*I)/3)*Pi*\[Beta]^4*Log[2]^2 + (48*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 
     40*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 16*\[Beta]^3*Log[2*\[Beta]] + 
     (8*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 - (8*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - (80*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 - 
     (32*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - ((64*I)/3)*Pi*\[Beta]^4*
      Log[2]*Log[2*\[Beta]] - (48*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (32*I)*Pi*\[Beta]^4*Log[2*\[Beta]]^2 + 12*\[Beta]*Zeta[3] - 
     6*\[Beta]^3*Zeta[3] - 12*\[Beta]*Log[2*\[Beta]]*Zeta[3] - 
     4*\[Beta]^3*Log[2*\[Beta]]*Zeta[3]}, 4, 6, 1], 
 cut20`J14[s] -> SeriesData[\[Epsilon], 0, 
   {((-2*I)/3)*Pi^3 + (4*I)*Pi*\[Beta] - 2*Pi^2*\[Beta] + 4*\[Beta]^2 + 
     (2*Pi^2*\[Beta]^2)/3 - ((2*I)/9)*Pi*\[Beta]^3 - (2*Pi^2*\[Beta]^3)/3 + 
     (26*\[Beta]^4)/9 + (Pi^2*\[Beta]^4)/3 + (4*Pi^2*Log[2*\[Beta]])/3 - 
     (4*I)*Pi*\[Beta]*Log[2*\[Beta]] - ((4*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + 5*Zeta[3], (241*Pi^4)/180 + ((16*I)/3)*Pi*\[Beta] - 
     (20*Pi^2*\[Beta])/3 - ((2*I)/3)*Pi^3*\[Beta] - 30*\[Beta]^2 - 
     (3*Pi^2*\[Beta]^2)/2 + (2*I)*Pi^3*\[Beta]^2 - 
     ((872*I)/81)*Pi*\[Beta]^3 + (184*Pi^2*\[Beta]^3)/27 - 
     ((2*I)/9)*Pi^3*\[Beta]^3 - (820*\[Beta]^4)/27 - (19*Pi^2*\[Beta]^4)/8 + 
     I*Pi^3*\[Beta]^4 - ((8*I)/3)*Pi*\[Beta]*Log[2] + 
     (2*Pi^2*\[Beta]^2*Log[2])/3 + ((16*I)/27)*Pi*\[Beta]^3*Log[2] + 
     (Pi^2*\[Beta]^4*Log[2])/3 + (2*Pi^2*Log[2]^2)/3 + 
     (4*I)*Pi^3*Log[2*\[Beta]] - ((64*I)/3)*Pi*\[Beta]*Log[2*\[Beta]] + 
     16*Pi^2*\[Beta]*Log[2*\[Beta]] - 8*\[Beta]^2*Log[2*\[Beta]] - 
     (16*Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 + ((380*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + (16*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - 
     (52*\[Beta]^4*Log[2*\[Beta]])/9 - (8*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 - 
     (16*Pi^2*Log[2*\[Beta]]^2)/3 + (20*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 
     ((20*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 - 5*\[Beta]^2*Zeta[3] - 
     (5*\[Beta]^4*Zeta[3])/2 - 10*Log[2*\[Beta]]*Zeta[3], 
    ((17*I)/18)*Pi^5 + (80*I)*Pi*\[Beta] - (80*Pi^2*\[Beta])/3 - 
     ((13*I)/3)*Pi^3*\[Beta] - (5*Pi^4*\[Beta])/2 + (458*\[Beta]^2)/3 + 
     17*Pi^2*\[Beta]^2 + (4*I)*Pi^3*\[Beta]^2 - (128*Pi^4*\[Beta]^2)/45 - 
     ((736*I)/81)*Pi*\[Beta]^3 + (1768*Pi^2*\[Beta]^3)/81 + 
     ((145*I)/54)*Pi^3*\[Beta]^3 - (5*Pi^4*\[Beta]^3)/6 + 
     (56827*\[Beta]^4)/324 + (3449*Pi^2*\[Beta]^4)/216 - 
     (I/3)*Pi^3*\[Beta]^4 - (64*Pi^4*\[Beta]^4)/45 + (59*Pi^4*Log[2])/90 - 
     ((64*I)/3)*Pi*\[Beta]*Log[2] + 8*Pi^2*\[Beta]*Log[2] + 
     5*Pi^2*\[Beta]^2*Log[2] + ((680*I)/81)*Pi*\[Beta]^3*Log[2] - 
     (16*Pi^2*\[Beta]^3*Log[2])/9 + (13*Pi^2*\[Beta]^4*Log[2])/4 + 
     ((8*I)/3)*Pi*\[Beta]*Log[2]^2 - (4*Pi^2*\[Beta]^2*Log[2]^2)/3 - 
     ((16*I)/27)*Pi*\[Beta]^3*Log[2]^2 - (2*Pi^2*\[Beta]^4*Log[2]^2)/3 - 
     (4*Pi^2*Log[2]^3)/9 - (2*\[Beta]^2*Log[2]^4)/3 - 
     (\[Beta]^4*Log[2]^4)/3 - (4*Log[2]^5)/15 - (571*Pi^4*Log[2*\[Beta]])/
      90 - (64*I)*Pi*\[Beta]*Log[2*\[Beta]] + 
     (128*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + ((17*I)/3)*Pi^3*\[Beta]*
      Log[2*\[Beta]] + 60*\[Beta]^2*Log[2*\[Beta]] - 
     5*Pi^2*\[Beta]^2*Log[2*\[Beta]] - (12*I)*Pi^3*\[Beta]^2*Log[2*\[Beta]] + 
     ((1760*I)/27)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (1480*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + ((17*I)/9)*Pi^3*\[Beta]^3*
      Log[2*\[Beta]] + (1640*\[Beta]^4*Log[2*\[Beta]])/27 + 
     (65*Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 - (6*I)*Pi^3*\[Beta]^4*
      Log[2*\[Beta]] + ((64*I)/3)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (4*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]])/3 - ((128*I)/27)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] - (2*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 - 
     (4*Pi^2*Log[2]^2*Log[2*\[Beta]])/3 - (12*I)*Pi^3*Log[2*\[Beta]]^2 + 
     (64*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 - 56*Pi^2*\[Beta]*Log[2*\[Beta]]^2 + 
     8*\[Beta]^2*Log[2*\[Beta]]^2 + (52*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/3 - 
     ((620*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 - 
     (56*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/3 + (52*\[Beta]^4*Log[2*\[Beta]]^2)/
      9 + (26*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/3 + 
     (104*Pi^2*Log[2*\[Beta]]^3)/9 - ((152*I)/3)*Pi*\[Beta]*
      Log[2*\[Beta]]^3 - ((152*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 
     16*\[Beta]^2*PolyLog[4, 1/2] - 8*\[Beta]^4*PolyLog[4, 1/2] + 
     32*PolyLog[5, 1/2] + (319*Pi^2*Zeta[3])/12 - (12*I)*Pi*\[Beta]*Zeta[3] - 
     (75*\[Beta]^2*Zeta[3])/2 - (4*I)*Pi*\[Beta]^3*Zeta[3] - 
     (187*\[Beta]^4*Zeta[3])/8 + 10*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] + 
     5*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] + 10*Log[2*\[Beta]]^2*Zeta[3] + 
     (285*Zeta[5])/4}, 3, 6, 1], cut20`J15[s] -> 
  SeriesData[\[Epsilon], 0, {-2*Pi^2*\[Beta] - I*Pi^3*\[Beta] + 
     (9*I)*Pi*\[Beta]^2 - 5*Pi^2*\[Beta]^2 + (26*\[Beta]^3)/3 + 
     (Pi^2*\[Beta]^3)/9 - (I/3)*Pi^3*\[Beta]^3 + ((31*I)/18)*Pi*\[Beta]^4 - 
     (10*Pi^2*\[Beta]^4)/3 - (4*I)*Pi*\[Beta]^2*Log[2] - 
     ((8*I)/3)*Pi*\[Beta]^4*Log[2] + 2*Pi^2*\[Beta]*Log[2*\[Beta]] - 
     (10*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + (2*Pi^2*\[Beta]^3*Log[2*\[Beta]])/
      3 - ((20*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]] + 3*\[Beta]*Zeta[3] + 
     \[Beta]^3*Zeta[3], -16*Pi^2*\[Beta] - (6*I)*Pi^3*\[Beta] + 
     (17*Pi^4*\[Beta])/12 + (29*I)*Pi*\[Beta]^2 - 32*Pi^2*\[Beta]^2 - 
     ((13*I)/3)*Pi^3*\[Beta]^2 - (632*\[Beta]^3)/9 - 
     (533*Pi^2*\[Beta]^3)/54 + (I/3)*Pi^3*\[Beta]^3 + 
     (17*Pi^4*\[Beta]^3)/36 - ((1435*I)/36)*Pi*\[Beta]^4 + 
     (17*Pi^2*\[Beta]^4)/9 - ((26*I)/9)*Pi^3*\[Beta]^4 - 
     (20*I)*Pi*\[Beta]^2*Log[2] + 12*Pi^2*\[Beta]^2*Log[2] - 
     (16*Pi^2*\[Beta]^3*Log[2])/3 + ((28*I)/9)*Pi*\[Beta]^4*Log[2] + 
     8*Pi^2*\[Beta]^4*Log[2] - 2*Pi^2*\[Beta]*Log[2]^2 + 
     (4*I)*Pi*\[Beta]^2*Log[2]^2 - (2*Pi^2*\[Beta]^3*Log[2]^2)/3 + 
     ((8*I)/3)*Pi*\[Beta]^4*Log[2]^2 + 16*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     (6*I)*Pi^3*\[Beta]*Log[2*\[Beta]] - (82*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     48*Pi^2*\[Beta]^2*Log[2*\[Beta]] - (52*\[Beta]^3*Log[2*\[Beta]])/3 - 
     (8*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + (2*I)*Pi^3*\[Beta]^3*
      Log[2*\[Beta]] + (I/3)*Pi*\[Beta]^4*Log[2*\[Beta]] + 
     32*Pi^2*\[Beta]^4*Log[2*\[Beta]] + (32*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + ((64*I)/3)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] - 
     8*Pi^2*\[Beta]*Log[2*\[Beta]]^2 + (58*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (8*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/3 + ((116*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + 6*\[Beta]*Zeta[3] - (22*\[Beta]^3*Zeta[3])/3 - 
     6*\[Beta]*Log[2*\[Beta]]*Zeta[3] - 2*\[Beta]^3*Log[2*\[Beta]]*Zeta[3]}, 
   4, 6, 1], cut20`J16[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^4/6 - 2*Pi^2*\[Beta]^2 - ((4*I)/9)*Pi*\[Beta]^3 - 
     (4*Pi^2*\[Beta]^3)/3 + 4*\[Beta]^4 - (4*Pi^2*\[Beta]^4)/3 - 
     ((8*I)/3)*Pi*\[Beta]^3*Log[2] - ((8*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]], 
    (-I/3)*Pi^5 + 6*Pi^2*\[Beta]^2 + (2*I)*Pi^3*\[Beta]^2 + 
     (Pi^4*\[Beta]^2)/2 - ((1172*I)/27)*Pi*\[Beta]^3 - 
     ((20*I)/9)*Pi^3*\[Beta]^3 - 34*\[Beta]^4 - (5*Pi^2*\[Beta]^4)/6 + 
     ((4*I)/3)*Pi^3*\[Beta]^4 + (Pi^4*\[Beta]^4)/4 - 
     18*Pi^2*\[Beta]^2*Log[2] - ((64*I)/9)*Pi*\[Beta]^3*Log[2] + 
     8*Pi^2*\[Beta]^3*Log[2] - 12*Pi^2*\[Beta]^4*Log[2] + 
     ((8*I)/3)*Pi*\[Beta]^3*Log[2]^2 + Pi^4*Log[2*\[Beta]] + 
     ((8*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] + 16*Pi^2*\[Beta]^3*
      Log[2*\[Beta]] - 8*\[Beta]^4*Log[2*\[Beta]] + 
     ((64*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] + 
     ((56*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 - 10*Pi^2*Zeta[3] - 
     81*\[Beta]^2*Zeta[3] - 54*\[Beta]^4*Zeta[3]}, 4, 6, 1], 
 cut20`J17[s] -> SeriesData[\[Epsilon], 0, 
   {-2*Pi^2*\[Beta] - I*Pi^3*\[Beta] + (4*I)*Pi*\[Beta]^2 - 
     2*Pi^2*\[Beta]^2 + (10*\[Beta]^3)/3 + (Pi^2*\[Beta]^3)/9 - 
     (I/3)*Pi^3*\[Beta]^3 + ((10*I)/9)*Pi*\[Beta]^4 - (4*Pi^2*\[Beta]^4)/3 + 
     2*Pi^2*\[Beta]*Log[2*\[Beta]] - (4*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     (2*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - ((8*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + 6*\[Beta]*Zeta[3] + 2*\[Beta]^3*Zeta[3], 
    -16*Pi^2*\[Beta] - (6*I)*Pi^3*\[Beta] + (17*Pi^4*\[Beta])/10 + 
     (10*I)*Pi*\[Beta]^2 - 10*Pi^2*\[Beta]^2 - ((2*I)/3)*Pi^3*\[Beta]^2 - 
     (202*\[Beta]^3)/9 - (121*Pi^2*\[Beta]^3)/27 - (I/3)*Pi^3*\[Beta]^3 + 
     (17*Pi^4*\[Beta]^3)/30 - ((158*I)/27)*Pi*\[Beta]^4 - 
     (4*Pi^2*\[Beta]^4)/9 - ((4*I)/9)*Pi^3*\[Beta]^4 + 
     16*Pi^2*\[Beta]*Log[2*\[Beta]] + (6*I)*Pi^3*\[Beta]*Log[2*\[Beta]] - 
     (28*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 16*Pi^2*\[Beta]^2*Log[2*\[Beta]] - 
     (20*\[Beta]^3*Log[2*\[Beta]])/3 + (4*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (2*I)*Pi^3*\[Beta]^3*Log[2*\[Beta]] - ((28*I)/9)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + (32*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 - 
     8*Pi^2*\[Beta]*Log[2*\[Beta]]^2 + (20*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (8*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/3 + ((40*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + 12*\[Beta]*Zeta[3] + (10*\[Beta]^3*Zeta[3])/3 - 
     12*\[Beta]*Log[2*\[Beta]]*Zeta[3] - 4*\[Beta]^3*Log[2*\[Beta]]*Zeta[3]}, 
   4, 6, 1], cut20`J18[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi, (-2*I)*Pi*\[Beta]^2 - I*Pi*\[Beta]^4 - (4*I)*Pi*Log[2*\[Beta]], 
    ((-5*I)/12)*Pi^3 + (2*I)*Pi*\[Beta]^4 + (8*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]] + (4*I)*Pi*\[Beta]^4*Log[2*\[Beta]] + 
     (8*I)*Pi*Log[2*\[Beta]]^2, ((5*I)/6)*Pi^3*\[Beta]^2 + 
     ((5*I)/12)*Pi^3*\[Beta]^4 + ((5*I)/3)*Pi^3*Log[2*\[Beta]] - 
     (8*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - (16*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^2 - (8*I)*Pi*\[Beta]^4*Log[2*\[Beta]]^2 - 
     ((32*I)/3)*Pi*Log[2*\[Beta]]^3 - (5*I)*Pi*Zeta[3], 
    (I/160)*Pi^5 - ((5*I)/6)*Pi^3*\[Beta]^4 - ((10*I)/3)*Pi^3*\[Beta]^2*
      Log[2*\[Beta]] - ((5*I)/3)*Pi^3*\[Beta]^4*Log[2*\[Beta]] - 
     ((10*I)/3)*Pi^3*Log[2*\[Beta]]^2 + (16*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + ((64*I)/3)*Pi*\[Beta]^2*Log[2*\[Beta]]^3 + 
     ((32*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]]^3 + 
     ((32*I)/3)*Pi*Log[2*\[Beta]]^4 + (10*I)*Pi*\[Beta]^2*Zeta[3] + 
     (5*I)*Pi*\[Beta]^4*Zeta[3] + (20*I)*Pi*Log[2*\[Beta]]*Zeta[3]}, 1, 6, 
   1], cut20`J19[s] -> SeriesData[\[Epsilon], 0, 
   {(2*I)*Pi*\[Beta] + ((2*I)/3)*Pi*\[Beta]^3, I*Pi^3 - (4*I)*Pi*\[Beta] - 
     2*Pi^2*\[Beta]^2 - ((52*I)/9)*Pi*\[Beta]^3 - Pi^2*\[Beta]^4 - 
     4*Pi^2*Log[2*\[Beta]] - (8*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     ((8*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - 12*Zeta[3], 
    (-26*Pi^4)/15 + (8*I)*Pi*\[Beta] - ((5*I)/6)*Pi^3*\[Beta] - 
     (3*I)*Pi^3*\[Beta]^2 + ((320*I)/27)*Pi*\[Beta]^3 - 
     ((5*I)/18)*Pi^3*\[Beta]^3 + 4*Pi^2*\[Beta]^4 - 
     ((3*I)/2)*Pi^3*\[Beta]^4 - (6*I)*Pi^3*Log[2*\[Beta]] + 
     (16*I)*Pi*\[Beta]*Log[2*\[Beta]] + 16*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 
     ((208*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] + 8*Pi^2*\[Beta]^4*
      Log[2*\[Beta]] + 16*Pi^2*Log[2*\[Beta]]^2 + 
     (16*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + ((16*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + 12*\[Beta]^2*Zeta[3] + 6*\[Beta]^4*Zeta[3] + 
     24*Log[2*\[Beta]]*Zeta[3], ((-5*I)/12)*Pi^5 - (16*I)*Pi*\[Beta] + 
     ((5*I)/3)*Pi^3*\[Beta] + (97*Pi^4*\[Beta]^2)/30 - 
     ((1936*I)/81)*Pi*\[Beta]^3 + ((65*I)/27)*Pi^3*\[Beta]^3 + 
     ((9*I)/2)*Pi^3*\[Beta]^4 + (97*Pi^4*\[Beta]^4)/60 + 
     (97*Pi^4*Log[2*\[Beta]])/15 - (32*I)*Pi*\[Beta]*Log[2*\[Beta]] + 
     ((10*I)/3)*Pi^3*\[Beta]*Log[2*\[Beta]] + (18*I)*Pi^3*\[Beta]^2*
      Log[2*\[Beta]] - ((1280*I)/27)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     ((10*I)/9)*Pi^3*\[Beta]^3*Log[2*\[Beta]] - 26*Pi^2*\[Beta]^4*
      Log[2*\[Beta]] + (9*I)*Pi^3*\[Beta]^4*Log[2*\[Beta]] + 
     (18*I)*Pi^3*Log[2*\[Beta]]^2 - (32*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 - 
     52*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 - ((416*I)/9)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - 26*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 - 
     (104*Pi^2*Log[2*\[Beta]]^3)/3 - ((64*I)/3)*Pi*\[Beta]*Log[2*\[Beta]]^3 - 
     ((64*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 11*Pi^2*Zeta[3] - 
     (10*I)*Pi*\[Beta]*Zeta[3] - ((10*I)/3)*Pi*\[Beta]^3*Zeta[3] - 
     6*\[Beta]^4*Zeta[3] - 24*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] - 
     12*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] - 24*Log[2*\[Beta]]^2*Zeta[3] - 
     216*Zeta[5]}, 2, 6, 1]}


==> anc/Data/Jthr21 <==
Print[
 "Threshold expansions for (2,1)-cut canonical integrals J up to \[Beta]^4."]
{cut21`J01[s] -> SeriesData[\[Epsilon], 0, {2*\[Beta] + (2*\[Beta]^3)/3, 
    12*\[Beta] - 4*\[Beta]*Log[2] - (4*\[Beta]^3*Log[2])/3 - 
     12*\[Beta]*Log[2*\[Beta]] - 4*\[Beta]^3*Log[2*\[Beta]], 
    72*\[Beta] - (25*Pi^2*\[Beta])/6 - (25*Pi^2*\[Beta]^3)/18 - 
     24*\[Beta]*Log[2] + 4*\[Beta]*Log[2]^2 + (4*\[Beta]^3*Log[2]^2)/3 - 
     72*\[Beta]*Log[2*\[Beta]] + 24*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     8*\[Beta]^3*Log[2]*Log[2*\[Beta]] + 36*\[Beta]*Log[2*\[Beta]]^2 + 
     12*\[Beta]^3*Log[2*\[Beta]]^2, 432*\[Beta] - 25*Pi^2*\[Beta] - 
     144*\[Beta]*Log[2] + (25*Pi^2*\[Beta]*Log[2])/3 + 
     (25*Pi^2*\[Beta]^3*Log[2])/9 + 24*\[Beta]*Log[2]^2 - 
     (8*\[Beta]*Log[2]^3)/3 - (8*\[Beta]^3*Log[2]^3)/9 - 
     432*\[Beta]*Log[2*\[Beta]] + 25*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     (25*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 + 144*\[Beta]*Log[2]*
      Log[2*\[Beta]] - 24*\[Beta]*Log[2]^2*Log[2*\[Beta]] - 
     8*\[Beta]^3*Log[2]^2*Log[2*\[Beta]] + 216*\[Beta]*Log[2*\[Beta]]^2 - 
     72*\[Beta]*Log[2]*Log[2*\[Beta]]^2 - 24*\[Beta]^3*Log[2]*
      Log[2*\[Beta]]^2 - 72*\[Beta]*Log[2*\[Beta]]^3 - 
     24*\[Beta]^3*Log[2*\[Beta]]^3 - 126*\[Beta]*Zeta[3] - 
     42*\[Beta]^3*Zeta[3], 2592*\[Beta] - 150*Pi^2*\[Beta] - 
     (1727*Pi^4*\[Beta])/720 - (1727*Pi^4*\[Beta]^3)/2160 - 
     864*\[Beta]*Log[2] + 50*Pi^2*\[Beta]*Log[2] + 144*\[Beta]*Log[2]^2 - 
     (25*Pi^2*\[Beta]*Log[2]^2)/3 - (25*Pi^2*\[Beta]^3*Log[2]^2)/9 - 
     16*\[Beta]*Log[2]^3 + (4*\[Beta]*Log[2]^4)/3 + 
     (4*\[Beta]^3*Log[2]^4)/9 - 2592*\[Beta]*Log[2*\[Beta]] + 
     150*Pi^2*\[Beta]*Log[2*\[Beta]] + 864*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     50*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (50*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - 144*\[Beta]*Log[2]^2*
      Log[2*\[Beta]] + 16*\[Beta]*Log[2]^3*Log[2*\[Beta]] + 
     (16*\[Beta]^3*Log[2]^3*Log[2*\[Beta]])/3 + 
     1296*\[Beta]*Log[2*\[Beta]]^2 - 75*Pi^2*\[Beta]*Log[2*\[Beta]]^2 - 
     25*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2 - 432*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 + 72*\[Beta]*Log[2]^2*Log[2*\[Beta]]^2 + 
     24*\[Beta]^3*Log[2]^2*Log[2*\[Beta]]^2 - 432*\[Beta]*Log[2*\[Beta]]^3 + 
     144*\[Beta]*Log[2]*Log[2*\[Beta]]^3 + 48*\[Beta]^3*Log[2]*
      Log[2*\[Beta]]^3 + 108*\[Beta]*Log[2*\[Beta]]^4 + 
     36*\[Beta]^3*Log[2*\[Beta]]^4 - 756*\[Beta]*Zeta[3] + 
     252*\[Beta]*Log[2]*Zeta[3] + 84*\[Beta]^3*Log[2]*Zeta[3] + 
     756*\[Beta]*Log[2*\[Beta]]*Zeta[3] + 252*\[Beta]^3*Log[2*\[Beta]]*
      Zeta[3]}, 1, 6, 1], cut21`J02[s] -> SeriesData[\[Epsilon], 0, 
   {1, -4*\[Beta]^2 - 2*\[Beta]^4 - 2*Log[2] - 6*Log[2*\[Beta]], 
    (-25*Pi^2)/12 - 12*\[Beta]^2 + 8*\[Beta]^2*Log[2] + 4*\[Beta]^4*Log[2] + 
     2*Log[2]^2 + 24*\[Beta]^2*Log[2*\[Beta]] + 12*\[Beta]^4*Log[2*\[Beta]] + 
     12*Log[2]*Log[2*\[Beta]] + 18*Log[2*\[Beta]]^2, 
    -72*\[Beta]^2 + (25*Pi^2*\[Beta]^2)/3 - 12*\[Beta]^4 + 
     (25*Pi^2*\[Beta]^4)/6 + (25*Pi^2*Log[2])/6 + 24*\[Beta]^2*Log[2] - 
     8*\[Beta]^2*Log[2]^2 - 4*\[Beta]^4*Log[2]^2 - (4*Log[2]^3)/3 + 
     (25*Pi^2*Log[2*\[Beta]])/2 + 72*\[Beta]^2*Log[2*\[Beta]] - 
     48*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 24*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] - 12*Log[2]^2*Log[2*\[Beta]] - 
     72*\[Beta]^2*Log[2*\[Beta]]^2 - 36*\[Beta]^4*Log[2*\[Beta]]^2 - 
     36*Log[2]*Log[2*\[Beta]]^2 - 36*Log[2*\[Beta]]^3 - 63*Zeta[3], 
    (-1727*Pi^4)/1440 - 432*\[Beta]^2 + 25*Pi^2*\[Beta]^2 - 72*\[Beta]^4 + 
     144*\[Beta]^2*Log[2] - (50*Pi^2*\[Beta]^2*Log[2])/3 + 
     24*\[Beta]^4*Log[2] - (25*Pi^2*\[Beta]^4*Log[2])/3 - 
     (25*Pi^2*Log[2]^2)/6 - 24*\[Beta]^2*Log[2]^2 + 
     (16*\[Beta]^2*Log[2]^3)/3 + (8*\[Beta]^4*Log[2]^3)/3 + (2*Log[2]^4)/3 + 
     432*\[Beta]^2*Log[2*\[Beta]] - 50*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 
     72*\[Beta]^4*Log[2*\[Beta]] - 25*Pi^2*\[Beta]^4*Log[2*\[Beta]] - 
     25*Pi^2*Log[2]*Log[2*\[Beta]] - 144*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     48*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 24*\[Beta]^4*Log[2]^2*
      Log[2*\[Beta]] + 8*Log[2]^3*Log[2*\[Beta]] - (75*Pi^2*Log[2*\[Beta]]^2)/
      2 - 216*\[Beta]^2*Log[2*\[Beta]]^2 + 144*\[Beta]^2*Log[2]*
      Log[2*\[Beta]]^2 + 72*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 + 
     36*Log[2]^2*Log[2*\[Beta]]^2 + 144*\[Beta]^2*Log[2*\[Beta]]^3 + 
     72*\[Beta]^4*Log[2*\[Beta]]^3 + 72*Log[2]*Log[2*\[Beta]]^3 + 
     54*Log[2*\[Beta]]^4 + 252*\[Beta]^2*Zeta[3] + 126*\[Beta]^4*Zeta[3] + 
     126*Log[2]*Zeta[3] + 378*Log[2*\[Beta]]*Zeta[3], 
    -2592*\[Beta]^2 + 150*Pi^2*\[Beta]^2 + (1727*Pi^4*\[Beta]^2)/360 - 
     432*\[Beta]^4 + 25*Pi^2*\[Beta]^4 + (1727*Pi^4*\[Beta]^4)/720 + 
     (1727*Pi^4*Log[2])/720 + 864*\[Beta]^2*Log[2] - 
     50*Pi^2*\[Beta]^2*Log[2] + 144*\[Beta]^4*Log[2] - 
     144*\[Beta]^2*Log[2]^2 + (50*Pi^2*\[Beta]^2*Log[2]^2)/3 - 
     24*\[Beta]^4*Log[2]^2 + (25*Pi^2*\[Beta]^4*Log[2]^2)/3 + 
     (25*Pi^2*Log[2]^3)/9 + 16*\[Beta]^2*Log[2]^3 - 
     (8*\[Beta]^2*Log[2]^4)/3 - (4*\[Beta]^4*Log[2]^4)/3 - (4*Log[2]^5)/15 + 
     (1727*Pi^4*Log[2*\[Beta]])/240 + 2592*\[Beta]^2*Log[2*\[Beta]] - 
     150*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 432*\[Beta]^4*Log[2*\[Beta]] - 
     864*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 100*Pi^2*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] - 144*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     50*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 25*Pi^2*Log[2]^2*
      Log[2*\[Beta]] + 144*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] - 
     32*\[Beta]^2*Log[2]^3*Log[2*\[Beta]] - 16*\[Beta]^4*Log[2]^3*
      Log[2*\[Beta]] - 4*Log[2]^4*Log[2*\[Beta]] - 
     1296*\[Beta]^2*Log[2*\[Beta]]^2 + 150*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 - 
     216*\[Beta]^4*Log[2*\[Beta]]^2 + 75*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 + 
     75*Pi^2*Log[2]*Log[2*\[Beta]]^2 + 432*\[Beta]^2*Log[2]*
      Log[2*\[Beta]]^2 - 144*\[Beta]^2*Log[2]^2*Log[2*\[Beta]]^2 - 
     72*\[Beta]^4*Log[2]^2*Log[2*\[Beta]]^2 - 24*Log[2]^3*Log[2*\[Beta]]^2 + 
     75*Pi^2*Log[2*\[Beta]]^3 + 432*\[Beta]^2*Log[2*\[Beta]]^3 - 
     288*\[Beta]^2*Log[2]*Log[2*\[Beta]]^3 - 144*\[Beta]^4*Log[2]*
      Log[2*\[Beta]]^3 - 72*Log[2]^2*Log[2*\[Beta]]^3 - 
     216*\[Beta]^2*Log[2*\[Beta]]^4 - 108*\[Beta]^4*Log[2*\[Beta]]^4 - 
     108*Log[2]*Log[2*\[Beta]]^4 - (324*Log[2*\[Beta]]^5)/5 + 
     (525*Pi^2*Zeta[3])/4 + 756*\[Beta]^2*Zeta[3] - 
     504*\[Beta]^2*Log[2]*Zeta[3] - 252*\[Beta]^4*Log[2]*Zeta[3] - 
     126*Log[2]^2*Zeta[3] - 1512*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] - 
     756*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] - 756*Log[2]*Log[2*\[Beta]]*
      Zeta[3] - 1134*Log[2*\[Beta]]^2*Zeta[3] - (7533*Zeta[5])/5}, 0, 6, 1], 
 cut21`J03[s] -> SeriesData[\[Epsilon], 0, {(4*\[Beta]^3)/3, 
    (160*\[Beta]^3)/9 + ((8*I)/3)*Pi*\[Beta]^3 - (16*\[Beta]^3*Log[2])/3 - 
     (40*\[Beta]^3*Log[2*\[Beta]])/3, (5200*\[Beta]^3)/27 + 
     ((320*I)/9)*Pi*\[Beta]^3 - 9*Pi^2*\[Beta]^3 - (640*\[Beta]^3*Log[2])/9 - 
     ((32*I)/3)*Pi*\[Beta]^3*Log[2] + (32*\[Beta]^3*Log[2]^2)/3 - 
     (1600*\[Beta]^3*Log[2*\[Beta]])/9 - ((80*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + (160*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (200*\[Beta]^3*Log[2*\[Beta]]^2)/3, (160000*\[Beta]^3)/81 + 
     ((10400*I)/27)*Pi*\[Beta]^3 - 120*Pi^2*\[Beta]^3 - 
     ((130*I)/9)*Pi^3*\[Beta]^3 - (20800*\[Beta]^3*Log[2])/27 - 
     ((1280*I)/9)*Pi*\[Beta]^3*Log[2] + 36*Pi^2*\[Beta]^3*Log[2] + 
     (1280*\[Beta]^3*Log[2]^2)/9 + ((64*I)/3)*Pi*\[Beta]^3*Log[2]^2 - 
     (128*\[Beta]^3*Log[2]^3)/9 - (52000*\[Beta]^3*Log[2*\[Beta]])/27 - 
     ((3200*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] + 90*Pi^2*\[Beta]^3*
      Log[2*\[Beta]] + (6400*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 + 
     ((320*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (320*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 + 
     (8000*\[Beta]^3*Log[2*\[Beta]]^2)/9 + ((400*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - (800*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 - 
     (2000*\[Beta]^3*Log[2*\[Beta]]^3)/9 - (1100*\[Beta]^3*Zeta[3])/3}, 2, 6, 
   1], cut21`J04[s] -> SeriesData[\[Epsilon], 0, 
   {-8*\[Beta] - (4*I)*Pi*\[Beta] + (10*\[Beta]^3)/9 - 
     ((4*I)/3)*Pi*\[Beta]^3 + 4*\[Beta]*Log[2] + (4*\[Beta]^3*Log[2])/3 + 
     8*\[Beta]*Log[2*\[Beta]] + (8*\[Beta]^3*Log[2*\[Beta]])/3, 
    -128*\[Beta] - (40*I)*Pi*\[Beta] + (28*Pi^2*\[Beta])/3 - 
     (140*\[Beta]^3)/27 - ((28*I)/9)*Pi*\[Beta]^3 + (28*Pi^2*\[Beta]^3)/9 + 
     56*\[Beta]*Log[2] + (16*I)*Pi*\[Beta]*Log[2] + (8*\[Beta]^3*Log[2])/9 + 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2] - 12*\[Beta]*Log[2]^2 - 
     4*\[Beta]^3*Log[2]^2 + 128*\[Beta]*Log[2*\[Beta]] + 
     (40*I)*Pi*\[Beta]*Log[2*\[Beta]] - (4*\[Beta]^3*Log[2*\[Beta]])/9 + 
     ((40*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - 56*\[Beta]*Log[2]*
      Log[2*\[Beta]] - (56*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - 
     64*\[Beta]*Log[2*\[Beta]]^2 - (64*\[Beta]^3*Log[2*\[Beta]]^2)/3, 
    -1568*\[Beta] - (400*I)*Pi*\[Beta] + 110*Pi^2*\[Beta] + 
     ((65*I)/3)*Pi^3*\[Beta] - (6872*\[Beta]^3)/81 - 
     ((856*I)/27)*Pi*\[Beta]^3 + (89*Pi^2*\[Beta]^3)/18 + 
     ((65*I)/9)*Pi^3*\[Beta]^3 + 656*\[Beta]*Log[2] + 
     (160*I)*Pi*\[Beta]*Log[2] - (137*Pi^2*\[Beta]*Log[2])/3 + 
     (1136*\[Beta]^3*Log[2])/27 + ((112*I)/9)*Pi*\[Beta]^3*Log[2] - 
     (137*Pi^2*\[Beta]^3*Log[2])/9 - 136*\[Beta]*Log[2]^2 - 
     (32*I)*Pi*\[Beta]*Log[2]^2 - (64*\[Beta]^3*Log[2]^2)/9 - 
     ((32*I)/3)*Pi*\[Beta]^3*Log[2]^2 + (56*\[Beta]*Log[2]^3)/3 + 
     (56*\[Beta]^3*Log[2]^3)/9 + 1568*\[Beta]*Log[2*\[Beta]] + 
     (400*I)*Pi*\[Beta]*Log[2*\[Beta]] - 110*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     (2552*\[Beta]^3*Log[2*\[Beta]])/27 + ((280*I)/9)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (110*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - 
     656*\[Beta]*Log[2]*Log[2*\[Beta]] - (160*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]] - (272*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 - 
     ((160*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] + 
     136*\[Beta]*Log[2]^2*Log[2*\[Beta]] + 
     (136*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 - 
     784*\[Beta]*Log[2*\[Beta]]^2 - (200*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 - 
     (268*\[Beta]^3*Log[2*\[Beta]]^2)/9 - ((200*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + 328*\[Beta]*Log[2]*Log[2*\[Beta]]^2 + 
     (328*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 + 
     (784*\[Beta]*Log[2*\[Beta]]^3)/3 + (784*\[Beta]^3*Log[2*\[Beta]]^3)/9 + 
     424*\[Beta]*Zeta[3] + (424*\[Beta]^3*Zeta[3])/3, 
    -17408*\[Beta] - (4000*I)*Pi*\[Beta] + 1200*Pi^2*\[Beta] + 
     ((650*I)/3)*Pi^3*\[Beta] + (241*Pi^4*\[Beta])/45 - 
     (284720*\[Beta]^3)/243 - ((25840*I)/81)*Pi*\[Beta]^3 + 
     (763*Pi^2*\[Beta]^3)/9 + ((455*I)/27)*Pi^3*\[Beta]^3 + 
     (241*Pi^4*\[Beta]^3)/135 + 7136*\[Beta]*Log[2] + 
     (1600*I)*Pi*\[Beta]*Log[2] - 490*Pi^2*\[Beta]*Log[2] - 
     ((260*I)/3)*Pi^3*\[Beta]*Log[2] + (39584*\[Beta]^3*Log[2])/81 + 
     ((3424*I)/27)*Pi*\[Beta]^3*Log[2] - (278*Pi^2*\[Beta]^3*Log[2])/9 - 
     ((260*I)/9)*Pi^3*\[Beta]^3*Log[2] - 1456*\[Beta]*Log[2]^2 - 
     (320*I)*Pi*\[Beta]*Log[2]^2 + (299*Pi^2*\[Beta]*Log[2]^2)/3 - 
     (2848*\[Beta]^3*Log[2]^2)/27 - ((224*I)/9)*Pi*\[Beta]^3*Log[2]^2 + 
     (299*Pi^2*\[Beta]^3*Log[2]^2)/9 + (592*\[Beta]*Log[2]^3)/3 + 
     ((128*I)/3)*Pi*\[Beta]*Log[2]^3 + (352*\[Beta]^3*Log[2]^3)/27 + 
     ((128*I)/9)*Pi*\[Beta]^3*Log[2]^3 - 20*\[Beta]*Log[2]^4 - 
     (20*\[Beta]^3*Log[2]^4)/3 + 17408*\[Beta]*Log[2*\[Beta]] + 
     (4000*I)*Pi*\[Beta]*Log[2*\[Beta]] - 1200*Pi^2*\[Beta]*Log[2*\[Beta]] - 
     ((650*I)/3)*Pi^3*\[Beta]*Log[2*\[Beta]] + 
     (92912*\[Beta]^3*Log[2*\[Beta]])/81 + ((8560*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (215*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - 
     ((650*I)/9)*Pi^3*\[Beta]^3*Log[2*\[Beta]] - 7136*\[Beta]*Log[2]*
      Log[2*\[Beta]] - (1600*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     490*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (13664*\[Beta]^3*Log[2]*Log[2*\[Beta]])/27 - ((1120*I)/9)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] + (490*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     1456*\[Beta]*Log[2]^2*Log[2*\[Beta]] + (320*I)*Pi*\[Beta]*Log[2]^2*
      Log[2*\[Beta]] + (832*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/9 + 
     ((320*I)/3)*Pi*\[Beta]^3*Log[2]^2*Log[2*\[Beta]] - 
     (592*\[Beta]*Log[2]^3*Log[2*\[Beta]])/3 - 
     (592*\[Beta]^3*Log[2]^3*Log[2*\[Beta]])/9 - 
     8704*\[Beta]*Log[2*\[Beta]]^2 - (2000*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 
     600*Pi^2*\[Beta]*Log[2*\[Beta]]^2 - (16216*\[Beta]^3*Log[2*\[Beta]]^2)/
      27 - ((1400*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 + 
     200*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2 + 3568*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 + (800*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]]^2 + 
     (1936*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/9 + ((800*I)/3)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]]^2 - 728*\[Beta]*Log[2]^2*Log[2*\[Beta]]^2 - 
     (728*\[Beta]^3*Log[2]^2*Log[2*\[Beta]]^2)/3 + 
     (8704*\[Beta]*Log[2*\[Beta]]^3)/3 + ((2000*I)/3)*Pi*\[Beta]*
      Log[2*\[Beta]]^3 + (4408*\[Beta]^3*Log[2*\[Beta]]^3)/27 + 
     ((2000*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 
     (3568*\[Beta]*Log[2]*Log[2*\[Beta]]^3)/3 - 
     (3568*\[Beta]^3*Log[2]*Log[2*\[Beta]]^3)/9 - 
     (2176*\[Beta]*Log[2*\[Beta]]^4)/3 - (2176*\[Beta]^3*Log[2*\[Beta]]^4)/
      9 + 4744*\[Beta]*Zeta[3] + (1100*I)*Pi*\[Beta]*Zeta[3] + 
     (2338*\[Beta]^3*Zeta[3])/9 + ((1100*I)/3)*Pi*\[Beta]^3*Zeta[3] - 
     1948*\[Beta]*Log[2]*Zeta[3] - (1948*\[Beta]^3*Log[2]*Zeta[3])/3 - 
     4744*\[Beta]*Log[2*\[Beta]]*Zeta[3] - 
     (4744*\[Beta]^3*Log[2*\[Beta]]*Zeta[3])/3}, 2, 6, 1], 
 cut21`J05[s] -> SeriesData[\[Epsilon], 0, 
   {3*\[Beta]^2 + (3*\[Beta]^4)/2 + 2*Log[2] + 4*Log[2*\[Beta]], 
    (8*Pi^2)/3 + (8*I)*Pi*\[Beta] + (2*I)*Pi*\[Beta]^2 + 
     ((8*I)/3)*Pi*\[Beta]^3 - (33*\[Beta]^4)/2 + I*Pi*\[Beta]^4 + 
     (20*I)*Pi*Log[2] - 20*\[Beta]^2*Log[2] - 10*\[Beta]^4*Log[2] - 
     6*Log[2]^2 + (4*I)*Pi*Log[2*\[Beta]] - 46*\[Beta]^2*Log[2*\[Beta]] - 
     23*\[Beta]^4*Log[2*\[Beta]] - 28*Log[2]*Log[2*\[Beta]] - 
     32*Log[2*\[Beta]]^2, (10*I)*Pi^3 + (48*I)*Pi*\[Beta] - 8*Pi^2*\[Beta] + 
     240*\[Beta]^2 + (72*I)*Pi*\[Beta]^2 - (323*Pi^2*\[Beta]^2)/12 - 
     (640*\[Beta]^3)/9 - (24*I)*Pi*\[Beta]^3 - (8*Pi^2*\[Beta]^3)/3 + 
     (164*\[Beta]^4)/3 + ((86*I)/3)*Pi*\[Beta]^4 - (323*Pi^2*\[Beta]^4)/24 - 
     (209*Pi^2*Log[2])/6 - (16*I)*Pi*\[Beta]*Log[2] - 88*\[Beta]^2*Log[2] - 
     (120*I)*Pi*\[Beta]^2*Log[2] + 16*\[Beta]^3*Log[2] - 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2] + (70*\[Beta]^4*Log[2])/3 - 
     (60*I)*Pi*\[Beta]^4*Log[2] - (12*I)*Pi*Log[2]^2 + 
     48*\[Beta]^2*Log[2]^2 + 24*\[Beta]^4*Log[2]^2 + (28*Log[2]^3)/3 - 
     39*Pi^2*Log[2*\[Beta]] - (64*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     176*\[Beta]^2*Log[2*\[Beta]] - (44*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     32*\[Beta]^3*Log[2*\[Beta]] - ((64*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     (239*\[Beta]^4*Log[2*\[Beta]])/3 - (22*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - 
     (176*I)*Pi*Log[2]*Log[2*\[Beta]] + 232*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     116*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 68*Log[2]^2*Log[2*\[Beta]] - 
     (36*I)*Pi*Log[2*\[Beta]]^2 + 278*\[Beta]^2*Log[2*\[Beta]]^2 + 
     139*\[Beta]^4*Log[2*\[Beta]]^2 + 164*Log[2]*Log[2*\[Beta]]^2 + 
     (392*Log[2*\[Beta]]^3)/3 + 212*Zeta[3], (128*Pi^4)/45 + 
     (288*I)*Pi*\[Beta] - 48*Pi^2*\[Beta] - ((58*I)/3)*Pi^3*\[Beta] + 
     3072*\[Beta]^2 + (864*I)*Pi*\[Beta]^2 - (568*Pi^2*\[Beta]^2)/3 - 
     ((413*I)/6)*Pi^3*\[Beta]^2 - (24832*\[Beta]^3)/27 - 
     ((784*I)/3)*Pi*\[Beta]^3 + (136*Pi^2*\[Beta]^3)/3 - 
     ((58*I)/9)*Pi^3*\[Beta]^3 + (1352*\[Beta]^4)/3 + 
     ((1880*I)/9)*Pi*\[Beta]^4 - (517*Pi^2*\[Beta]^4)/72 - 
     ((413*I)/12)*Pi^3*\[Beta]^4 - ((193*I)/3)*Pi^3*Log[2] - 
     (96*I)*Pi*\[Beta]*Log[2] + 16*Pi^2*\[Beta]*Log[2] - 
     1360*\[Beta]^2*Log[2] - (480*I)*Pi*\[Beta]^2*Log[2] + 
     (709*Pi^2*\[Beta]^2*Log[2])/3 + (3200*\[Beta]^3*Log[2])/9 + 
     (80*I)*Pi*\[Beta]^3*Log[2] + (16*Pi^2*\[Beta]^3*Log[2])/3 - 
     (2504*\[Beta]^4*Log[2])/9 + ((106*I)/3)*Pi*\[Beta]^4*Log[2] + 
     (709*Pi^2*\[Beta]^4*Log[2])/6 + (275*Pi^2*Log[2]^2)/6 + 
     (16*I)*Pi*\[Beta]*Log[2]^2 + 264*\[Beta]^2*Log[2]^2 + 
     (88*I)*Pi*\[Beta]^2*Log[2]^2 - 48*\[Beta]^3*Log[2]^2 + 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2]^2 - 4*\[Beta]^4*Log[2]^2 + 
     (44*I)*Pi*\[Beta]^4*Log[2]^2 + ((88*I)/3)*Pi*Log[2]^3 - 
     (208*\[Beta]^2*Log[2]^3)/3 - (104*\[Beta]^4*Log[2]^3)/3 - 10*Log[2]^4 - 
     ((305*I)/3)*Pi^3*Log[2*\[Beta]] - (384*I)*Pi*\[Beta]*Log[2*\[Beta]] + 
     64*Pi^2*\[Beta]*Log[2*\[Beta]] - 3200*\[Beta]^2*Log[2*\[Beta]] - 
     (752*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     (653*Pi^2*\[Beta]^2*Log[2*\[Beta]])/2 + (2560*\[Beta]^3*Log[2*\[Beta]])/
      3 + (224*I)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     (64*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - (5992*\[Beta]^4*Log[2*\[Beta]])/
      9 - ((746*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]] + 
     (653*Pi^2*\[Beta]^4*Log[2*\[Beta]])/4 + 341*Pi^2*Log[2]*Log[2*\[Beta]] + 
     (128*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + 1232*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + (1072*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     224*\[Beta]^3*Log[2]*Log[2*\[Beta]] + ((128*I)/3)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]] - (188*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + 
     (536*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] + (128*I)*Pi*Log[2]^2*
      Log[2*\[Beta]] - 512*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] - 
     256*\[Beta]^4*Log[2]^2*Log[2*\[Beta]] - (296*Log[2]^3*Log[2*\[Beta]])/
      3 + 236*Pi^2*Log[2*\[Beta]]^2 + (256*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 + 
     1408*\[Beta]^2*Log[2*\[Beta]]^2 + (316*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^2 - 256*\[Beta]^3*Log[2*\[Beta]]^2 + 
     ((256*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 - 
     (427*\[Beta]^4*Log[2*\[Beta]]^2)/3 + (158*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + (784*I)*Pi*Log[2]*Log[2*\[Beta]]^2 - 
     1256*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 - 628*\[Beta]^4*Log[2]*
      Log[2*\[Beta]]^2 - 364*Log[2]^2*Log[2*\[Beta]]^2 + 
     ((488*I)/3)*Pi*Log[2*\[Beta]]^3 - (3068*\[Beta]^2*Log[2*\[Beta]]^3)/3 - 
     (1534*\[Beta]^4*Log[2*\[Beta]]^3)/3 - (1784*Log[2]*Log[2*\[Beta]]^3)/3 - 
     (1088*Log[2*\[Beta]]^4)/3 + (588*I)*Pi*Zeta[3] - 
     1673*\[Beta]^2*Zeta[3] - (1673*\[Beta]^4*Zeta[3])/2 - 
     974*Log[2]*Zeta[3] - 2372*Log[2*\[Beta]]*Zeta[3], 
    ((47*I)/2)*Pi^5 + (1728*I)*Pi*\[Beta] - 288*Pi^2*\[Beta] - 
     (116*I)*Pi^3*\[Beta] + (50*Pi^4*\[Beta])/3 + 36288*\[Beta]^2 + 
     (9024*I)*Pi*\[Beta]^2 - (7612*Pi^2*\[Beta]^2)/3 - 
     (478*I)*Pi^3*\[Beta]^2 - (36493*Pi^4*\[Beta]^2)/1440 - 
     (848896*\[Beta]^3)/81 - ((23392*I)/9)*Pi*\[Beta]^3 + 
     (18736*Pi^2*\[Beta]^3)/27 + (106*I)*Pi^3*\[Beta]^3 + 
     (50*Pi^4*\[Beta]^3)/9 + (177808*\[Beta]^4)/27 + 
     ((50336*I)/27)*Pi*\[Beta]^4 - (14795*Pi^2*\[Beta]^4)/27 - 
     ((1265*I)/18)*Pi^3*\[Beta]^4 - (36493*Pi^4*\[Beta]^4)/2880 + 
     (2801*Pi^4*Log[2])/720 - (576*I)*Pi*\[Beta]*Log[2] + 
     96*Pi^2*\[Beta]*Log[2] + ((116*I)/3)*Pi^3*\[Beta]*Log[2] - 
     14944*\[Beta]^2*Log[2] - (4128*I)*Pi*\[Beta]^2*Log[2] + 
     (3398*Pi^2*\[Beta]^2*Log[2])/3 + (414*I)*Pi^3*\[Beta]^2*Log[2] + 
     (112064*\[Beta]^3*Log[2])/27 + ((2848*I)/3)*Pi*\[Beta]^3*Log[2] - 
     (596*Pi^2*\[Beta]^3*Log[2])/3 + ((116*I)/9)*Pi^3*\[Beta]^3*Log[2] - 
     (70352*\[Beta]^4*Log[2])/27 - ((5360*I)/9)*Pi*\[Beta]^4*Log[2] - 
     (583*Pi^2*\[Beta]^4*Log[2])/18 + (207*I)*Pi^3*\[Beta]^4*Log[2] + 
     (85*I)*Pi^3*Log[2]^2 + (96*I)*Pi*\[Beta]*Log[2]^2 - 
     16*Pi^2*\[Beta]*Log[2]^2 + 3120*\[Beta]^2*Log[2]^2 + 
     (672*I)*Pi*\[Beta]^2*Log[2]^2 - (1012*Pi^2*\[Beta]^2*Log[2]^2)/3 - 
     (7040*\[Beta]^3*Log[2]^2)/9 - (144*I)*Pi*\[Beta]^3*Log[2]^2 - 
     (16*Pi^2*\[Beta]^3*Log[2]^2)/3 + 616*\[Beta]^4*Log[2]^2 + 
     ((346*I)/3)*Pi*\[Beta]^4*Log[2]^2 - (506*Pi^2*\[Beta]^4*Log[2]^2)/3 - 
     (695*Pi^2*Log[2]^3)/9 - ((32*I)/3)*Pi*\[Beta]*Log[2]^3 - 
     (1232*\[Beta]^2*Log[2]^3)/3 - (192*I)*Pi*\[Beta]^2*Log[2]^3 + 
     (224*\[Beta]^3*Log[2]^3)/3 - ((32*I)/9)*Pi*\[Beta]^3*Log[2]^3 - 
     (208*\[Beta]^4*Log[2]^3)/9 - (96*I)*Pi*\[Beta]^4*Log[2]^3 - 
     (20*I)*Pi*Log[2]^4 + 72*\[Beta]^2*Log[2]^4 + 36*\[Beta]^4*Log[2]^4 + 
     (124*Log[2]^5)/15 - (3949*Pi^4*Log[2*\[Beta]])/120 - 
     (2304*I)*Pi*\[Beta]*Log[2*\[Beta]] + 384*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     ((464*I)/3)*Pi^3*\[Beta]*Log[2*\[Beta]] - 36032*\[Beta]^2*
      Log[2*\[Beta]] - (8672*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     2292*Pi^2*\[Beta]^2*Log[2*\[Beta]] + ((2107*I)/3)*Pi^3*\[Beta]^2*
      Log[2*\[Beta]] + (91264*\[Beta]^3*Log[2*\[Beta]])/9 + 
     ((7552*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - 504*Pi^2*\[Beta]^3*
      Log[2*\[Beta]] + ((464*I)/9)*Pi^3*\[Beta]^3*Log[2*\[Beta]] - 
     (165040*\[Beta]^4*Log[2*\[Beta]])/27 - ((18080*I)/9)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + (2539*Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 + 
     ((2107*I)/6)*Pi^3*\[Beta]^4*Log[2*\[Beta]] + ((1804*I)/3)*Pi^3*Log[2]*
      Log[2*\[Beta]] + (768*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     128*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] + 15200*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + (4544*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     2302*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 3840*\[Beta]^3*Log[2]*
      Log[2*\[Beta]] - (768*I)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (128*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (27184*\[Beta]^4*Log[2]*Log[2*\[Beta]])/9 - ((616*I)/3)*Pi*\[Beta]^4*
      Log[2]*Log[2*\[Beta]] - 1151*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]] - 
     483*Pi^2*Log[2]^2*Log[2*\[Beta]] - (128*I)*Pi*\[Beta]*Log[2]^2*
      Log[2*\[Beta]] - 2992*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] - 
     (928*I)*Pi*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 
     544*\[Beta]^3*Log[2]^2*Log[2*\[Beta]] - ((128*I)/3)*Pi*\[Beta]^3*
      Log[2]^2*Log[2*\[Beta]] - (392*\[Beta]^4*Log[2]^2*Log[2*\[Beta]])/3 - 
     (464*I)*Pi*\[Beta]^4*Log[2]^2*Log[2*\[Beta]] - 
     ((832*I)/3)*Pi*Log[2]^3*Log[2*\[Beta]] + 
     (2144*\[Beta]^2*Log[2]^3*Log[2*\[Beta]])/3 + 
     (1072*\[Beta]^4*Log[2]^3*Log[2*\[Beta]])/3 + 
     (308*Log[2]^4*Log[2*\[Beta]])/3 + (515*I)*Pi^3*Log[2*\[Beta]]^2 + 
     (1536*I)*Pi*\[Beta]*Log[2*\[Beta]]^2 - 256*Pi^2*\[Beta]*
      Log[2*\[Beta]]^2 + 18400*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (3888*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (3657*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/2 - 
     (14080*\[Beta]^3*Log[2*\[Beta]]^2)/3 - (1056*I)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - (256*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/3 + 
     (33176*\[Beta]^4*Log[2*\[Beta]]^2)/9 + ((3274*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 - (3657*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/4 - 
     1659*Pi^2*Log[2]*Log[2*\[Beta]]^2 - (512*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 - 7216*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 - 
     (4848*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 + 
     1312*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2 - ((512*I)/3)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]]^2 - (596*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2)/3 - 
     (2424*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 - 
     (672*I)*Pi*Log[2]^2*Log[2*\[Beta]]^2 + 2656*\[Beta]^2*Log[2]^2*
      Log[2*\[Beta]]^2 + 1328*\[Beta]^4*Log[2]^2*Log[2*\[Beta]]^2 + 
     (1528*Log[2]^3*Log[2*\[Beta]]^2)/3 - (2638*Pi^2*Log[2*\[Beta]]^3)/3 - 
     ((2048*I)/3)*Pi*\[Beta]*Log[2*\[Beta]]^3 - 
     (17248*\[Beta]^2*Log[2*\[Beta]]^3)/3 - ((3928*I)/3)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^3 + (3136*\[Beta]^3*Log[2*\[Beta]]^3)/3 - 
     ((2048*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 
     (338*\[Beta]^4*Log[2*\[Beta]]^3)/9 - ((1964*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^3 - ((7072*I)/3)*Pi*Log[2]*Log[2*\[Beta]]^3 + 
     (13136*\[Beta]^2*Log[2]*Log[2*\[Beta]]^3)/3 + 
     (6568*\[Beta]^4*Log[2]*Log[2*\[Beta]]^3)/3 + 
     (3784*Log[2]^2*Log[2*\[Beta]]^3)/3 - (492*I)*Pi*Log[2*\[Beta]]^4 + 
     (8102*\[Beta]^2*Log[2*\[Beta]]^4)/3 + (4051*\[Beta]^4*Log[2*\[Beta]]^4)/
      3 + (4676*Log[2]*Log[2*\[Beta]]^4)/3 + (11528*Log[2*\[Beta]]^5)/15 - 
     1763*Pi^2*Zeta[3] - (520*I)*Pi*\[Beta]*Zeta[3] - 
     9328*\[Beta]^2*Zeta[3] - (3994*I)*Pi*\[Beta]^2*Zeta[3] + 
     1696*\[Beta]^3*Zeta[3] - ((520*I)/3)*Pi*\[Beta]^3*Zeta[3] + 
     (89*\[Beta]^4*Zeta[3])/6 - (1997*I)*Pi*\[Beta]^4*Zeta[3] - 
     (2644*I)*Pi*Log[2]*Zeta[3] + 7196*\[Beta]^2*Log[2]*Zeta[3] + 
     3598*\[Beta]^4*Log[2]*Zeta[3] + 2074*Log[2]^2*Zeta[3] - 
     (5804*I)*Pi*Log[2*\[Beta]]*Zeta[3] + 17738*\[Beta]^2*Log[2*\[Beta]]*
      Zeta[3] + 8869*\[Beta]^4*Log[2*\[Beta]]*Zeta[3] + 
     10244*Log[2]*Log[2*\[Beta]]*Zeta[3] + 12616*Log[2*\[Beta]]^2*Zeta[3] + 
     17676*Zeta[5]}, 1, 6, 1], cut21`J06[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi, -Pi^2 - (4*I)*Pi*\[Beta]^2 - (2*I)*Pi*\[Beta]^4 + (6*I)*Pi*Log[2] - 
     (8*I)*Pi*Log[2*\[Beta]], ((-5*I)/12)*Pi^3 + 4*Pi^2*\[Beta]^2 - 
     (32*\[Beta]^3)/3 - ((8*I)/3)*Pi*\[Beta]^3 + ((15*I)/2)*Pi*\[Beta]^4 + 
     2*Pi^2*\[Beta]^4 - 6*Pi^2*Log[2] - (28*I)*Pi*\[Beta]^2*Log[2] + 
     (8*\[Beta]^3*Log[2])/3 - (14*I)*Pi*\[Beta]^4*Log[2] + 
     (2*I)*Pi*Log[2]^2 + 8*Pi^2*Log[2*\[Beta]] + (32*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]] + (16*\[Beta]^3*Log[2*\[Beta]])/3 + 
     (16*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - (48*I)*Pi*Log[2]*Log[2*\[Beta]] + 
     (32*I)*Pi*Log[2*\[Beta]]^2, Pi^4/12 + (24*I)*Pi*\[Beta]^2 + 
     ((2*I)/3)*Pi^3*\[Beta]^2 - (448*\[Beta]^3)/3 - 
     ((320*I)/9)*Pi*\[Beta]^3 + (56*Pi^2*\[Beta]^3)/9 + (12*I)*Pi*\[Beta]^4 - 
     (15*Pi^2*\[Beta]^4)/2 + (I/3)*Pi^3*\[Beta]^4 - ((21*I)/2)*Pi^3*Log[2] - 
     (48*I)*Pi*\[Beta]^2*Log[2] + 28*Pi^2*\[Beta]^2*Log[2] + 
     (512*\[Beta]^3*Log[2])/9 + ((32*I)/3)*Pi*\[Beta]^3*Log[2] + 
     (33*I)*Pi*\[Beta]^4*Log[2] + 14*Pi^2*\[Beta]^4*Log[2] - 
     2*Pi^2*Log[2]^2 - (8*I)*Pi*\[Beta]^2*Log[2]^2 - 8*\[Beta]^3*Log[2]^2 - 
     (4*I)*Pi*\[Beta]^4*Log[2]^2 + (4*I)*Pi*Log[2]^3 + 
     ((10*I)/3)*Pi^3*Log[2*\[Beta]] - 32*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 
     (1216*\[Beta]^3*Log[2*\[Beta]])/9 + ((80*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (60*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - 
     16*Pi^2*\[Beta]^4*Log[2*\[Beta]] + 48*Pi^2*Log[2]*Log[2*\[Beta]] + 
     (224*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     (112*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + (112*I)*Pi*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] - (16*I)*Pi*Log[2]^2*Log[2*\[Beta]] - 
     32*Pi^2*Log[2*\[Beta]]^2 - (128*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (128*\[Beta]^3*Log[2*\[Beta]]^2)/3 - (64*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + (192*I)*Pi*Log[2]*Log[2*\[Beta]]^2 - 
     ((256*I)/3)*Pi*Log[2*\[Beta]]^3 + (19*I)*Pi*Zeta[3], 
    ((161*I)/160)*Pi^5 + (240*I)*Pi*\[Beta]^2 - 24*Pi^2*\[Beta]^2 - 
     (12*I)*Pi^3*\[Beta]^2 + (2*Pi^4*\[Beta]^2)/3 - (46336*\[Beta]^3)/27 - 
     ((10400*I)/27)*Pi*\[Beta]^3 + (2840*Pi^2*\[Beta]^3)/27 + 
     ((130*I)/9)*Pi^3*\[Beta]^3 + (48*I)*Pi*\[Beta]^4 - 12*Pi^2*\[Beta]^4 - 
     ((49*I)/8)*Pi^3*\[Beta]^4 + (Pi^4*\[Beta]^4)/3 + (17*Pi^4*Log[2])/2 - 
     (240*I)*Pi*\[Beta]^2*Log[2] + 48*Pi^2*\[Beta]^2*Log[2] + 
     ((149*I)/3)*Pi^3*\[Beta]^2*Log[2] + (18464*\[Beta]^3*Log[2])/27 + 
     ((1280*I)/9)*Pi*\[Beta]^3*Log[2] - (274*Pi^2*\[Beta]^3*Log[2])/9 + 
     (24*I)*Pi*\[Beta]^4*Log[2] - 33*Pi^2*\[Beta]^4*Log[2] + 
     ((149*I)/6)*Pi^3*\[Beta]^4*Log[2] - ((5*I)/6)*Pi^3*Log[2]^2 + 
     8*Pi^2*\[Beta]^2*Log[2]^2 - 128*\[Beta]^3*Log[2]^2 - 
     ((64*I)/3)*Pi*\[Beta]^3*Log[2]^2 + (15*I)*Pi*\[Beta]^4*Log[2]^2 + 
     4*Pi^2*\[Beta]^4*Log[2]^2 - 4*Pi^2*Log[2]^3 - ((56*I)/3)*Pi*\[Beta]^2*
      Log[2]^3 + (112*\[Beta]^3*Log[2]^3)/9 - ((28*I)/3)*Pi*\[Beta]^4*
      Log[2]^3 + ((2*I)/3)*Pi*Log[2]^4 - (2*Pi^4*Log[2*\[Beta]])/3 - 
     (192*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - ((16*I)/3)*Pi^3*\[Beta]^2*
      Log[2*\[Beta]] + (44992*\[Beta]^3*Log[2*\[Beta]])/27 + 
     ((3200*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (220*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - (96*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + 60*Pi^2*\[Beta]^4*Log[2*\[Beta]] - 
     ((8*I)/3)*Pi^3*\[Beta]^4*Log[2*\[Beta]] + (84*I)*Pi^3*Log[2]*
      Log[2*\[Beta]] + (384*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     224*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     (5632*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 - ((320*I)/3)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] - (264*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] - 
     112*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 16*Pi^2*Log[2]^2*
      Log[2*\[Beta]] + (64*I)*Pi*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 
     (272*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 + (32*I)*Pi*\[Beta]^4*Log[2]^2*
      Log[2*\[Beta]] - (32*I)*Pi*Log[2]^3*Log[2*\[Beta]] - 
     ((40*I)/3)*Pi^3*Log[2*\[Beta]]^2 + 128*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (6848*\[Beta]^3*Log[2*\[Beta]]^2)/9 - ((400*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + (240*I)*Pi*\[Beta]^4*Log[2*\[Beta]]^2 + 
     64*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 - 192*Pi^2*Log[2]*Log[2*\[Beta]]^2 - 
     (896*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 + 
     (656*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 - (448*I)*Pi*\[Beta]^4*Log[2]*
      Log[2*\[Beta]]^2 + (64*I)*Pi*Log[2]^2*Log[2*\[Beta]]^2 + 
     (256*Pi^2*Log[2*\[Beta]]^3)/3 + ((1024*I)/3)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^3 + (1568*\[Beta]^3*Log[2*\[Beta]]^3)/9 + 
     ((512*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]]^3 - (512*I)*Pi*Log[2]*
      Log[2*\[Beta]]^3 + ((512*I)/3)*Pi*Log[2*\[Beta]]^4 - 19*Pi^2*Zeta[3] - 
     (118*I)*Pi*\[Beta]^2*Zeta[3] + (848*\[Beta]^3*Zeta[3])/3 - 
     (59*I)*Pi*\[Beta]^4*Zeta[3] - (222*I)*Pi*Log[2]*Zeta[3] - 
     (152*I)*Pi*Log[2*\[Beta]]*Zeta[3]}, 1, 6, 1], 
 cut21`J07[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi*\[Beta]^2 + (I/2)*Pi*\[Beta]^4, (4*I)*Pi*\[Beta]^2 - 
     Pi^2*\[Beta]^2 + (112*\[Beta]^3)/9 + ((8*I)/3)*Pi*\[Beta]^3 - 
     I*Pi*\[Beta]^4 - (Pi^2*\[Beta]^4)/2 + (2*I)*Pi*\[Beta]^2*Log[2] - 
     (8*\[Beta]^3*Log[2])/3 + I*Pi*\[Beta]^4*Log[2] - 
     (8*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - (16*\[Beta]^3*Log[2*\[Beta]])/3 - 
     (4*I)*Pi*\[Beta]^4*Log[2*\[Beta]], (16*I)*Pi*\[Beta]^2 - 
     4*Pi^2*\[Beta]^2 - ((17*I)/12)*Pi^3*\[Beta]^2 + (4192*\[Beta]^3)/27 + 
     ((320*I)/9)*Pi*\[Beta]^3 - (56*Pi^2*\[Beta]^3)/9 - (4*I)*Pi*\[Beta]^4 + 
     Pi^2*\[Beta]^4 - ((17*I)/24)*Pi^3*\[Beta]^4 + 
     (8*I)*Pi*\[Beta]^2*Log[2] - 2*Pi^2*\[Beta]^2*Log[2] - 
     (544*\[Beta]^3*Log[2])/9 - ((32*I)/3)*Pi*\[Beta]^3*Log[2] - 
     (2*I)*Pi*\[Beta]^4*Log[2] - Pi^2*\[Beta]^4*Log[2] + 
     (2*I)*Pi*\[Beta]^2*Log[2]^2 + 8*\[Beta]^3*Log[2]^2 + 
     I*Pi*\[Beta]^4*Log[2]^2 - (32*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     8*Pi^2*\[Beta]^2*Log[2*\[Beta]] - (1312*\[Beta]^3*Log[2*\[Beta]])/9 - 
     ((80*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] + (8*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]] + 4*Pi^2*\[Beta]^4*Log[2*\[Beta]] - 
     (16*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     (112*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - (8*I)*Pi*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] + (32*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (128*\[Beta]^3*Log[2*\[Beta]]^2)/3 + (16*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2, (64*I)*Pi*\[Beta]^2 - 16*Pi^2*\[Beta]^2 - 
     ((17*I)/3)*Pi^3*\[Beta]^2 + (13*Pi^4*\[Beta]^2)/12 + 
     (142720*\[Beta]^3)/81 + ((10400*I)/27)*Pi*\[Beta]^3 - 
     (980*Pi^2*\[Beta]^3)/9 - ((130*I)/9)*Pi^3*\[Beta]^3 - 
     (16*I)*Pi*\[Beta]^4 + 4*Pi^2*\[Beta]^4 + ((17*I)/12)*Pi^3*\[Beta]^4 + 
     (13*Pi^4*\[Beta]^4)/24 + (32*I)*Pi*\[Beta]^2*Log[2] - 
     8*Pi^2*\[Beta]^2*Log[2] - ((17*I)/6)*Pi^3*\[Beta]^2*Log[2] - 
     (18784*\[Beta]^3*Log[2])/27 - ((1280*I)/9)*Pi*\[Beta]^3*Log[2] + 
     (274*Pi^2*\[Beta]^3*Log[2])/9 - (8*I)*Pi*\[Beta]^4*Log[2] + 
     2*Pi^2*\[Beta]^4*Log[2] - ((17*I)/12)*Pi^3*\[Beta]^4*Log[2] + 
     (8*I)*Pi*\[Beta]^2*Log[2]^2 - 2*Pi^2*\[Beta]^2*Log[2]^2 + 
     (1184*\[Beta]^3*Log[2]^2)/9 + ((64*I)/3)*Pi*\[Beta]^3*Log[2]^2 - 
     (2*I)*Pi*\[Beta]^4*Log[2]^2 - Pi^2*\[Beta]^4*Log[2]^2 + 
     ((4*I)/3)*Pi*\[Beta]^2*Log[2]^3 - (112*\[Beta]^3*Log[2]^3)/9 + 
     ((2*I)/3)*Pi*\[Beta]^4*Log[2]^3 - (128*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 
     32*Pi^2*\[Beta]^2*Log[2*\[Beta]] + ((34*I)/3)*Pi^3*\[Beta]^2*
      Log[2*\[Beta]] - (45952*\[Beta]^3*Log[2*\[Beta]])/27 - 
     ((3200*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     (220*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 + (32*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - 8*Pi^2*\[Beta]^4*Log[2*\[Beta]] + 
     ((17*I)/3)*Pi^3*\[Beta]^4*Log[2*\[Beta]] - (64*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + 16*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     (5824*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 + ((320*I)/3)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] + (16*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     8*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]] - (16*I)*Pi*\[Beta]^2*Log[2]^2*
      Log[2*\[Beta]] - (272*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 - 
     (8*I)*Pi*\[Beta]^4*Log[2]^2*Log[2*\[Beta]] + (128*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^2 - 32*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (7136*\[Beta]^3*Log[2*\[Beta]]^2)/9 + ((400*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - (32*I)*Pi*\[Beta]^4*Log[2*\[Beta]]^2 - 
     16*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2 + (64*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]]^2 - (656*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 + 
     (32*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 - ((256*I)/3)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^3 - (1568*\[Beta]^3*Log[2*\[Beta]]^3)/9 - 
     ((128*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]]^3 - (23*I)*Pi*\[Beta]^2*
      Zeta[3] - (848*\[Beta]^3*Zeta[3])/3 - ((23*I)/2)*Pi*\[Beta]^4*Zeta[3]}, 
   2, 6, 1], cut21`J08[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*\[Beta] + 2*\[Beta]^2 - (I/3)*Pi*\[Beta]^3 + (4*\[Beta]^4)/3, 
    (-6*I)*Pi*\[Beta] + Pi^2*\[Beta] + 8*\[Beta]^2 + I*Pi*\[Beta]^3 + 
     (Pi^2*\[Beta]^3)/3 + (8*\[Beta]^4)/9 + (2*I)*Pi*\[Beta]*Log[2] - 
     4*\[Beta]^2*Log[2] + ((2*I)/3)*Pi*\[Beta]^3*Log[2] - 
     (8*\[Beta]^4*Log[2])/3 + (8*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     12*\[Beta]^2*Log[2*\[Beta]] + ((8*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     8*\[Beta]^4*Log[2*\[Beta]], (-36*I)*Pi*\[Beta] + 6*Pi^2*\[Beta] + 
     ((29*I)/12)*Pi^3*\[Beta] + 56*\[Beta]^2 - (25*Pi^2*\[Beta]^2)/6 + 
     (6*I)*Pi*\[Beta]^3 - Pi^2*\[Beta]^3 + ((29*I)/36)*Pi^3*\[Beta]^3 + 
     (536*\[Beta]^4)/27 - (25*Pi^2*\[Beta]^4)/9 + (12*I)*Pi*\[Beta]*Log[2] - 
     2*Pi^2*\[Beta]*Log[2] - 16*\[Beta]^2*Log[2] - 
     (2*I)*Pi*\[Beta]^3*Log[2] - (2*Pi^2*\[Beta]^3*Log[2])/3 - 
     (16*\[Beta]^4*Log[2])/9 - (2*I)*Pi*\[Beta]*Log[2]^2 + 
     4*\[Beta]^2*Log[2]^2 - ((2*I)/3)*Pi*\[Beta]^3*Log[2]^2 + 
     (8*\[Beta]^4*Log[2]^2)/3 + (48*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     8*Pi^2*\[Beta]*Log[2*\[Beta]] - 48*\[Beta]^2*Log[2*\[Beta]] - 
     (8*I)*Pi*\[Beta]^3*Log[2*\[Beta]] - (8*Pi^2*\[Beta]^3*Log[2*\[Beta]])/
      3 - (16*\[Beta]^4*Log[2*\[Beta]])/3 - (16*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]] + 24*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] + 
     16*\[Beta]^4*Log[2]*Log[2*\[Beta]] - (32*I)*Pi*\[Beta]*
      Log[2*\[Beta]]^2 + 36*\[Beta]^2*Log[2*\[Beta]]^2 - 
     ((32*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 + 
     24*\[Beta]^4*Log[2*\[Beta]]^2, (-216*I)*Pi*\[Beta] + 36*Pi^2*\[Beta] + 
     ((29*I)/2)*Pi^3*\[Beta] - (25*Pi^4*\[Beta])/12 + 320*\[Beta]^2 - 
     (50*Pi^2*\[Beta]^2)/3 + (36*I)*Pi*\[Beta]^3 - 6*Pi^2*\[Beta]^3 - 
     ((29*I)/12)*Pi^3*\[Beta]^3 - (25*Pi^4*\[Beta]^3)/36 + 
     (7280*\[Beta]^4)/81 - (50*Pi^2*\[Beta]^4)/27 + 
     (72*I)*Pi*\[Beta]*Log[2] - 12*Pi^2*\[Beta]*Log[2] - 
     ((29*I)/6)*Pi^3*\[Beta]*Log[2] - 112*\[Beta]^2*Log[2] + 
     (25*Pi^2*\[Beta]^2*Log[2])/3 - (12*I)*Pi*\[Beta]^3*Log[2] + 
     2*Pi^2*\[Beta]^3*Log[2] - ((29*I)/18)*Pi^3*\[Beta]^3*Log[2] - 
     (1072*\[Beta]^4*Log[2])/27 + (50*Pi^2*\[Beta]^4*Log[2])/9 - 
     (12*I)*Pi*\[Beta]*Log[2]^2 + 2*Pi^2*\[Beta]*Log[2]^2 + 
     16*\[Beta]^2*Log[2]^2 + (2*I)*Pi*\[Beta]^3*Log[2]^2 + 
     (2*Pi^2*\[Beta]^3*Log[2]^2)/3 + (16*\[Beta]^4*Log[2]^2)/9 + 
     ((4*I)/3)*Pi*\[Beta]*Log[2]^3 - (8*\[Beta]^2*Log[2]^3)/3 + 
     ((4*I)/9)*Pi*\[Beta]^3*Log[2]^3 - (16*\[Beta]^4*Log[2]^3)/9 + 
     (288*I)*Pi*\[Beta]*Log[2*\[Beta]] - 48*Pi^2*\[Beta]*Log[2*\[Beta]] - 
     ((58*I)/3)*Pi^3*\[Beta]*Log[2*\[Beta]] - 336*\[Beta]^2*Log[2*\[Beta]] + 
     25*Pi^2*\[Beta]^2*Log[2*\[Beta]] - (48*I)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     8*Pi^2*\[Beta]^3*Log[2*\[Beta]] - ((58*I)/9)*Pi^3*\[Beta]^3*
      Log[2*\[Beta]] - (1072*\[Beta]^4*Log[2*\[Beta]])/9 + 
     (50*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 - (96*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]] + 16*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     96*\[Beta]^2*Log[2]*Log[2*\[Beta]] + (16*I)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]] + (16*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (32*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + (16*I)*Pi*\[Beta]*Log[2]^2*
      Log[2*\[Beta]] - 24*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2]^2*Log[2*\[Beta]] - 
     16*\[Beta]^4*Log[2]^2*Log[2*\[Beta]] - (192*I)*Pi*\[Beta]*
      Log[2*\[Beta]]^2 + 32*Pi^2*\[Beta]*Log[2*\[Beta]]^2 + 
     144*\[Beta]^2*Log[2*\[Beta]]^2 + (32*I)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 + 
     (32*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/3 + 16*\[Beta]^4*Log[2*\[Beta]]^2 + 
     (64*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]]^2 - 72*\[Beta]^2*Log[2]*
      Log[2*\[Beta]]^2 + ((64*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2 - 
     48*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 + ((256*I)/3)*Pi*\[Beta]*
      Log[2*\[Beta]]^3 - 72*\[Beta]^2*Log[2*\[Beta]]^3 + 
     ((256*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^3 - 
     48*\[Beta]^4*Log[2*\[Beta]]^3 + (65*I)*Pi*\[Beta]*Zeta[3] - 
     126*\[Beta]^2*Zeta[3] + ((65*I)/3)*Pi*\[Beta]^3*Zeta[3] - 
     84*\[Beta]^4*Zeta[3]}, 2, 6, 1], cut21`J09[s] -> 
  SeriesData[\[Epsilon], 0, {4*\[Beta] + (16*\[Beta]^3)/9 - (2*I)*Pi*Log[2], 
    (-I/2)*Pi^3 + 16*\[Beta] - (2*I)*Pi*\[Beta]^2 - (56*\[Beta]^3)/27 - 
     I*Pi*\[Beta]^4 + 2*Pi^2*Log[2] - 8*\[Beta]*Log[2] + 
     (10*I)*Pi*\[Beta]^2*Log[2] - (32*\[Beta]^3*Log[2])/9 + 
     (5*I)*Pi*\[Beta]^4*Log[2] - 24*\[Beta]*Log[2*\[Beta]] - 
     (32*\[Beta]^3*Log[2*\[Beta]])/3 + (16*I)*Pi*Log[2]*Log[2*\[Beta]], 
    Pi^4/2 + 112*\[Beta] - (25*Pi^2*\[Beta])/3 - (20*I)*Pi*\[Beta]^2 + 
     2*Pi^2*\[Beta]^2 + ((5*I)/2)*Pi^3*\[Beta]^2 + (1120*\[Beta]^3)/81 - 
     (100*Pi^2*\[Beta]^3)/27 - (4*I)*Pi*\[Beta]^4 + Pi^2*\[Beta]^4 + 
     ((5*I)/4)*Pi^3*\[Beta]^4 + ((23*I)/6)*Pi^3*Log[2] - 32*\[Beta]*Log[2] + 
     (20*I)*Pi*\[Beta]^2*Log[2] - 10*Pi^2*\[Beta]^2*Log[2] + 
     (112*\[Beta]^3*Log[2])/27 - (11*I)*Pi*\[Beta]^4*Log[2] - 
     5*Pi^2*\[Beta]^4*Log[2] + 8*\[Beta]*Log[2]^2 + 
     (32*\[Beta]^3*Log[2]^2)/9 - ((4*I)/3)*Pi*Log[2]^3 + 
     (4*I)*Pi^3*Log[2*\[Beta]] - 96*\[Beta]*Log[2*\[Beta]] + 
     (16*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + (112*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (8*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - 16*Pi^2*Log[2]*Log[2*\[Beta]] + 
     48*\[Beta]*Log[2]*Log[2*\[Beta]] - (80*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + (64*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - 
     (40*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     72*\[Beta]*Log[2*\[Beta]]^2 + 32*\[Beta]^3*Log[2*\[Beta]]^2 - 
     (64*I)*Pi*Log[2]*Log[2*\[Beta]]^2 - (21*I)*Pi*Zeta[3], 
    ((-3*I)/8)*Pi^5 + 640*\[Beta] - (100*Pi^2*\[Beta])/3 - 
     (152*I)*Pi*\[Beta]^2 + 20*Pi^2*\[Beta]^2 + ((53*I)/6)*Pi^3*\[Beta]^2 - 
     (5*Pi^4*\[Beta]^2)/2 + (7264*\[Beta]^3)/243 + (350*Pi^2*\[Beta]^3)/81 - 
     (16*I)*Pi*\[Beta]^4 + 4*Pi^2*\[Beta]^4 - ((5*I)/6)*Pi^3*\[Beta]^4 - 
     (5*Pi^4*\[Beta]^4)/4 - (19*Pi^4*Log[2])/6 - 224*\[Beta]*Log[2] + 
     (50*Pi^2*\[Beta]*Log[2])/3 + (104*I)*Pi*\[Beta]^2*Log[2] - 
     20*Pi^2*\[Beta]^2*Log[2] - ((115*I)/6)*Pi^3*\[Beta]^2*Log[2] - 
     (2240*\[Beta]^3*Log[2])/81 + (200*Pi^2*\[Beta]^3*Log[2])/27 - 
     (8*I)*Pi*\[Beta]^4*Log[2] + 11*Pi^2*\[Beta]^4*Log[2] - 
     ((115*I)/12)*Pi^3*\[Beta]^4*Log[2] - I*Pi^3*Log[2]^2 + 
     32*\[Beta]*Log[2]^2 - (4*I)*Pi*\[Beta]^2*Log[2]^2 - 
     (112*\[Beta]^3*Log[2]^2)/27 - (2*I)*Pi*\[Beta]^4*Log[2]^2 + 
     (4*Pi^2*Log[2]^3)/3 - (16*\[Beta]*Log[2]^3)/3 + 
     ((20*I)/3)*Pi*\[Beta]^2*Log[2]^3 - (64*\[Beta]^3*Log[2]^3)/27 + 
     ((10*I)/3)*Pi*\[Beta]^4*Log[2]^3 - 4*Pi^4*Log[2*\[Beta]] - 
     672*\[Beta]*Log[2*\[Beta]] + 50*Pi^2*\[Beta]*Log[2*\[Beta]] + 
     (160*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 16*Pi^2*\[Beta]^2*Log[2*\[Beta]] - 
     (20*I)*Pi^3*\[Beta]^2*Log[2*\[Beta]] - (2240*\[Beta]^3*Log[2*\[Beta]])/
      27 + (200*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (32*I)*Pi*\[Beta]^4*Log[2*\[Beta]] - 8*Pi^2*\[Beta]^4*Log[2*\[Beta]] - 
     (10*I)*Pi^3*\[Beta]^4*Log[2*\[Beta]] - ((92*I)/3)*Pi^3*Log[2]*
      Log[2*\[Beta]] + 192*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (160*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 80*Pi^2*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] - (224*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 + 
     (88*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 40*Pi^2*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] - 48*\[Beta]*Log[2]^2*Log[2*\[Beta]] - 
     (64*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 + ((32*I)/3)*Pi*Log[2]^3*
      Log[2*\[Beta]] - (16*I)*Pi^3*Log[2*\[Beta]]^2 + 
     288*\[Beta]*Log[2*\[Beta]]^2 - (64*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     (112*\[Beta]^3*Log[2*\[Beta]]^2)/3 - (32*I)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 + 64*Pi^2*Log[2]*Log[2*\[Beta]]^2 - 
     144*\[Beta]*Log[2]*Log[2*\[Beta]]^2 + (320*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]]^2 - 64*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2 + 
     (160*I)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 - 
     144*\[Beta]*Log[2*\[Beta]]^3 - 64*\[Beta]^3*Log[2*\[Beta]]^3 + 
     ((512*I)/3)*Pi*Log[2]*Log[2*\[Beta]]^3 + 21*Pi^2*Zeta[3] - 
     252*\[Beta]*Zeta[3] + (105*I)*Pi*\[Beta]^2*Zeta[3] - 
     112*\[Beta]^3*Zeta[3] + ((105*I)/2)*Pi*\[Beta]^4*Zeta[3] + 
     (88*I)*Pi*Log[2]*Zeta[3] + (168*I)*Pi*Log[2*\[Beta]]*Zeta[3]}, 2, 6, 1], 
 cut21`J10[s] -> SeriesData[\[Epsilon], 0, 
   {(256*\[Beta]^3)/9 + ((32*I)/3)*Pi*\[Beta]^3 - (32*\[Beta]^3*Log[2])/3 - 
     (64*\[Beta]^3*Log[2*\[Beta]])/3, (13312*\[Beta]^3)/27 + 
     ((1280*I)/9)*Pi*\[Beta]^3 - (224*Pi^2*\[Beta]^3)/9 - 
     (1792*\[Beta]^3*Log[2])/9 - ((128*I)/3)*Pi*\[Beta]^3*Log[2] + 
     32*\[Beta]^3*Log[2]^2 - (4096*\[Beta]^3*Log[2*\[Beta]])/9 - 
     ((320*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     (448*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (512*\[Beta]^3*Log[2*\[Beta]]^2)/3, (501760*\[Beta]^3)/81 + 
     ((41600*I)/27)*Pi*\[Beta]^3 - (3520*Pi^2*\[Beta]^3)/9 - 
     ((520*I)/9)*Pi^3*\[Beta]^3 - (68224*\[Beta]^3*Log[2])/27 - 
     ((5120*I)/9)*Pi*\[Beta]^3*Log[2] + (1096*Pi^2*\[Beta]^3*Log[2])/9 + 
     (4352*\[Beta]^3*Log[2]^2)/9 + ((256*I)/3)*Pi*\[Beta]^3*Log[2]^2 - 
     (448*\[Beta]^3*Log[2]^3)/9 - (163072*\[Beta]^3*Log[2*\[Beta]])/27 - 
     ((12800*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     (880*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 + 
     (20992*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 + ((1280*I)/3)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] - (1088*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 + 
     (25088*\[Beta]^3*Log[2*\[Beta]]^2)/9 + ((1600*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 - (2624*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 - 
     (6272*\[Beta]^3*Log[2*\[Beta]]^3)/9 - (3392*\[Beta]^3*Zeta[3])/3}, 3, 6, 
   1], cut21`J11[s] -> SeriesData[\[Epsilon], 0, 
   {(-64*\[Beta]^3)/9 - ((8*I)/3)*Pi*\[Beta]^3 + (8*\[Beta]^3*Log[2])/3 + 
     (16*\[Beta]^3*Log[2*\[Beta]])/3, (-3328*\[Beta]^3)/27 - 
     ((320*I)/9)*Pi*\[Beta]^3 + (56*Pi^2*\[Beta]^3)/9 + 
     (448*\[Beta]^3*Log[2])/9 + ((32*I)/3)*Pi*\[Beta]^3*Log[2] - 
     8*\[Beta]^3*Log[2]^2 + (1024*\[Beta]^3*Log[2*\[Beta]])/9 + 
     ((80*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (112*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - 
     (128*\[Beta]^3*Log[2*\[Beta]]^2)/3, (-125440*\[Beta]^3)/81 - 
     ((10400*I)/27)*Pi*\[Beta]^3 + (880*Pi^2*\[Beta]^3)/9 + 
     ((130*I)/9)*Pi^3*\[Beta]^3 + (17056*\[Beta]^3*Log[2])/27 + 
     ((1280*I)/9)*Pi*\[Beta]^3*Log[2] - (274*Pi^2*\[Beta]^3*Log[2])/9 - 
     (1088*\[Beta]^3*Log[2]^2)/9 - ((64*I)/3)*Pi*\[Beta]^3*Log[2]^2 + 
     (112*\[Beta]^3*Log[2]^3)/9 + (40768*\[Beta]^3*Log[2*\[Beta]])/27 + 
     ((3200*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (220*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 - 
     (5248*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 - ((320*I)/3)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] + (272*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 - 
     (6272*\[Beta]^3*Log[2*\[Beta]]^2)/9 - ((400*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + (656*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 + 
     (1568*\[Beta]^3*Log[2*\[Beta]]^3)/9 + (848*\[Beta]^3*Zeta[3])/3}, 3, 6, 
   1], cut21`J12[s] -> SeriesData[\[Epsilon], 0, 
   {(8*\[Beta]^3)/3 - (I/3)*Pi*\[Beta]^4 - (4*I)*Pi*\[Beta]^2*Log[2] - 
     ((8*I)/3)*Pi*\[Beta]^4*Log[2], (-I)*Pi^3*\[Beta]^2 + 16*\[Beta]^3 - 
     ((44*I)/9)*Pi*\[Beta]^4 + (Pi^2*\[Beta]^4)/3 - 
     ((2*I)/3)*Pi^3*\[Beta]^4 - (24*I)*Pi*\[Beta]^2*Log[2] + 
     4*Pi^2*\[Beta]^2*Log[2] - (16*\[Beta]^3*Log[2])/3 - 
     ((34*I)/9)*Pi*\[Beta]^4*Log[2] + (8*Pi^2*\[Beta]^4*Log[2])/3 - 
     16*\[Beta]^3*Log[2*\[Beta]] + ((8*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]] + 
     (32*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] + ((64*I)/3)*Pi*\[Beta]^4*
      Log[2]*Log[2*\[Beta]]}, 4, 6, 1], 
 cut21`J13[s] -> SeriesData[\[Epsilon], 0, 
   {4*\[Beta]^2 - ((2*I)/3)*Pi*\[Beta]^3 + (32*\[Beta]^4)/9 - 
     (4*I)*Pi*\[Beta]*Log[2] - ((4*I)/3)*Pi*\[Beta]^3*Log[2], 
    (-I)*Pi^3*\[Beta] + 16*\[Beta]^2 - ((76*I)/9)*Pi*\[Beta]^3 + 
     (2*Pi^2*\[Beta]^3)/3 - (I/3)*Pi^3*\[Beta]^3 + (152*\[Beta]^4)/27 - 
     (8*I)*Pi*\[Beta]*Log[2] + 4*Pi^2*\[Beta]*Log[2] - 8*\[Beta]^2*Log[2] + 
     ((136*I)/9)*Pi*\[Beta]^3*Log[2] + (4*Pi^2*\[Beta]^3*Log[2])/3 - 
     (64*\[Beta]^4*Log[2])/9 - 24*\[Beta]^2*Log[2*\[Beta]] + 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] - (64*\[Beta]^4*Log[2*\[Beta]])/
      3 + (32*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     ((32*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]], 
    (-2*I)*Pi^3*\[Beta] + Pi^4*\[Beta] + 112*\[Beta]^2 - 
     (25*Pi^2*\[Beta]^2)/3 - ((1880*I)/27)*Pi*\[Beta]^3 + 
     (76*Pi^2*\[Beta]^3)/9 + ((91*I)/18)*Pi^3*\[Beta]^3 + 
     (Pi^4*\[Beta]^3)/3 + (5312*\[Beta]^4)/81 - (200*Pi^2*\[Beta]^4)/27 - 
     (16*I)*Pi*\[Beta]*Log[2] + 8*Pi^2*\[Beta]*Log[2] + 
     ((23*I)/3)*Pi^3*\[Beta]*Log[2] - 32*\[Beta]^2*Log[2] + 
     ((1712*I)/27)*Pi*\[Beta]^3*Log[2] - (136*Pi^2*\[Beta]^3*Log[2])/9 + 
     ((23*I)/9)*Pi^3*\[Beta]^3*Log[2] - (304*\[Beta]^4*Log[2])/27 + 
     8*\[Beta]^2*Log[2]^2 - ((4*I)/3)*Pi*\[Beta]^3*Log[2]^2 + 
     (64*\[Beta]^4*Log[2]^2)/9 - ((8*I)/3)*Pi*\[Beta]*Log[2]^3 - 
     ((8*I)/9)*Pi*\[Beta]^3*Log[2]^3 + (8*I)*Pi^3*\[Beta]*Log[2*\[Beta]] - 
     96*\[Beta]^2*Log[2*\[Beta]] + ((608*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] - 
     (16*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 + ((8*I)/3)*Pi^3*\[Beta]^3*
      Log[2*\[Beta]] - (304*\[Beta]^4*Log[2*\[Beta]])/9 + 
     (64*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] - 32*Pi^2*\[Beta]*Log[2]*
      Log[2*\[Beta]] + 48*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     ((1088*I)/9)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (32*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (128*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + 
     72*\[Beta]^2*Log[2*\[Beta]]^2 - ((64*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]]^2 + 64*\[Beta]^4*Log[2*\[Beta]]^2 - 
     (128*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]]^2 - ((128*I)/3)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]]^2 - (42*I)*Pi*\[Beta]*Zeta[3] - 
     (14*I)*Pi*\[Beta]^3*Zeta[3]}, 3, 6, 1], 
 cut21`J14[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*\[Beta]^2 + (4*\[Beta]^3)/3 - ((2*I)/3)*Pi*\[Beta]^4, 
    (-8*I)*Pi*\[Beta]^2 + Pi^2*\[Beta]^2 - (16*\[Beta]^3)/9 - 
     ((8*I)/3)*Pi*\[Beta]^3 - ((49*I)/18)*Pi*\[Beta]^4 + 
     (2*Pi^2*\[Beta]^4)/3 + (8*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 
     (8*\[Beta]^3*Log[2*\[Beta]])/3 + ((16*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]], 
    (-52*I)*Pi*\[Beta]^2 + 8*Pi^2*\[Beta]^2 + ((23*I)/12)*Pi^3*\[Beta]^2 - 
     (2992*\[Beta]^3)/27 - ((368*I)/9)*Pi*\[Beta]^3 + (31*Pi^2*\[Beta]^3)/9 - 
     ((406*I)/27)*Pi*\[Beta]^4 + (49*Pi^2*\[Beta]^4)/18 + 
     ((23*I)/18)*Pi^3*\[Beta]^4 + (4*I)*Pi*\[Beta]^2*Log[2] + 
     (400*\[Beta]^3*Log[2])/9 + ((32*I)/3)*Pi*\[Beta]^3*Log[2] + 
     ((29*I)/9)*Pi*\[Beta]^4*Log[2] - (2*I)*Pi*\[Beta]^2*Log[2]^2 - 
     (16*\[Beta]^3*Log[2]^2)/3 - ((4*I)/3)*Pi*\[Beta]^4*Log[2]^2 + 
     (64*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 8*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 
     (832*\[Beta]^3*Log[2*\[Beta]])/9 + ((80*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + ((196*I)/9)*Pi*\[Beta]^4*Log[2*\[Beta]] - 
     (16*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 - 
     (64*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - (32*I)*Pi*\[Beta]^2*
      Log[2*\[Beta]]^2 - (56*\[Beta]^3*Log[2*\[Beta]]^2)/3 - 
     ((64*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]]^2}, 3, 6, 1], 
 cut21`J15[s] -> SeriesData[\[Epsilon], 0, 
   {(-2*I)*Pi*\[Beta] + 2*\[Beta]^2 - ((14*I)/9)*Pi*\[Beta]^3 + 
     (8*\[Beta]^4)/3, (-16*I)*Pi*\[Beta] + 2*Pi^2*\[Beta] + 8*\[Beta]^2 - 
     ((190*I)/27)*Pi*\[Beta]^3 + (14*Pi^2*\[Beta]^3)/9 + (76*\[Beta]^4)/9 + 
     (4*I)*Pi*\[Beta]*Log[2] - 4*\[Beta]^2*Log[2] + 
     ((28*I)/9)*Pi*\[Beta]^3*Log[2] - (16*\[Beta]^4*Log[2])/3 + 
     (16*I)*Pi*\[Beta]*Log[2*\[Beta]] - 12*\[Beta]^2*Log[2*\[Beta]] + 
     ((112*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] - 16*\[Beta]^4*Log[2*\[Beta]], 
    (-104*I)*Pi*\[Beta] + 16*Pi^2*\[Beta] + ((29*I)/6)*Pi^3*\[Beta] + 
     56*\[Beta]^2 - (25*Pi^2*\[Beta]^2)/6 - ((3080*I)/81)*Pi*\[Beta]^3 + 
     (190*Pi^2*\[Beta]^3)/27 + ((203*I)/54)*Pi^3*\[Beta]^3 + 
     (1888*\[Beta]^4)/27 - (50*Pi^2*\[Beta]^4)/9 + (32*I)*Pi*\[Beta]*Log[2] - 
     4*Pi^2*\[Beta]*Log[2] - 16*\[Beta]^2*Log[2] + ((380*I)/27)*Pi*\[Beta]^3*
      Log[2] - (28*Pi^2*\[Beta]^3*Log[2])/9 - (152*\[Beta]^4*Log[2])/9 - 
     (4*I)*Pi*\[Beta]*Log[2]^2 + 4*\[Beta]^2*Log[2]^2 - 
     ((28*I)/9)*Pi*\[Beta]^3*Log[2]^2 + (16*\[Beta]^4*Log[2]^2)/3 + 
     (128*I)*Pi*\[Beta]*Log[2*\[Beta]] - 16*Pi^2*\[Beta]*Log[2*\[Beta]] - 
     48*\[Beta]^2*Log[2*\[Beta]] + ((1520*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (112*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 - 
     (152*\[Beta]^4*Log[2*\[Beta]])/3 - (32*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]] + 24*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     ((224*I)/9)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] + 
     32*\[Beta]^4*Log[2]*Log[2*\[Beta]] - (64*I)*Pi*\[Beta]*
      Log[2*\[Beta]]^2 + 36*\[Beta]^2*Log[2*\[Beta]]^2 - 
     ((448*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 + 
     48*\[Beta]^4*Log[2*\[Beta]]^2}, 3, 6, 1], 
 cut21`J16[s] -> SeriesData[\[Epsilon], 0, 
   {(-2*I)*Pi*\[Beta]^2 + (4*\[Beta]^3)/3 - ((16*I)/9)*Pi*\[Beta]^4, 
    (-24*I)*Pi*\[Beta]^2 + 2*Pi^2*\[Beta]^2 + 8*\[Beta]^3 - 
     ((434*I)/27)*Pi*\[Beta]^4 + (16*Pi^2*\[Beta]^4)/9 + 
     (4*I)*Pi*\[Beta]^2*Log[2] - (8*\[Beta]^3*Log[2])/3 + 
     ((32*I)/9)*Pi*\[Beta]^4*Log[2] + (16*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 
     8*\[Beta]^3*Log[2*\[Beta]] + ((128*I)/9)*Pi*\[Beta]^4*Log[2*\[Beta]]}, 
   4, 6, 1], cut21`J17[s] -> SeriesData[\[Epsilon], 0, 
   {(-76*\[Beta]^3)/9 - ((8*I)/3)*Pi*\[Beta]^3 - (I/6)*Pi*\[Beta]^4 - 
     (2*I)*Pi*\[Beta]^2*Log[2] + (8*\[Beta]^3*Log[2])/3 - 
     ((4*I)/3)*Pi*\[Beta]^4*Log[2] + (16*\[Beta]^3*Log[2*\[Beta]])/3, 
    (-I/2)*Pi^3*\[Beta]^2 - (4216*\[Beta]^3)/27 - ((368*I)/9)*Pi*\[Beta]^3 + 
     (56*Pi^2*\[Beta]^3)/9 - ((22*I)/9)*Pi*\[Beta]^4 + (Pi^2*\[Beta]^4)/6 - 
     (I/3)*Pi^3*\[Beta]^4 - (12*I)*Pi*\[Beta]^2*Log[2] + 
     2*Pi^2*\[Beta]^2*Log[2] + (520*\[Beta]^3*Log[2])/9 + 
     ((32*I)/3)*Pi*\[Beta]^3*Log[2] - ((17*I)/9)*Pi*\[Beta]^4*Log[2] + 
     (4*Pi^2*\[Beta]^4*Log[2])/3 - 8*\[Beta]^3*Log[2]^2 + 
     (1192*\[Beta]^3*Log[2*\[Beta]])/9 + ((80*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + ((4*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]] + 
     (16*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     (112*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + ((32*I)/3)*Pi*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] - (128*\[Beta]^3*Log[2*\[Beta]]^2)/3}, 4, 6, 1], 
 cut21`J18[s] -> SeriesData[\[Epsilon], 0, 
   {-10*\[Beta]^2 - (4*I)*Pi*\[Beta]^2 - (I/3)*Pi*\[Beta]^3 - 
     (10*\[Beta]^4)/3 - ((8*I)/3)*Pi*\[Beta]^4 - (2*I)*Pi*\[Beta]*Log[2] + 
     4*\[Beta]^2*Log[2] - ((2*I)/3)*Pi*\[Beta]^3*Log[2] + 
     (8*\[Beta]^4*Log[2])/3 + 8*\[Beta]^2*Log[2*\[Beta]] + 
     (16*\[Beta]^4*Log[2*\[Beta]])/3, (-I/2)*Pi^3*\[Beta] - 168*\[Beta]^2 - 
     (48*I)*Pi*\[Beta]^2 + (28*Pi^2*\[Beta]^2)/3 - ((38*I)/9)*Pi*\[Beta]^3 + 
     (Pi^2*\[Beta]^3)/3 - (I/6)*Pi^3*\[Beta]^3 - (196*\[Beta]^4)/3 - 
     ((188*I)/9)*Pi*\[Beta]^4 + (56*Pi^2*\[Beta]^4)/9 - 
     (4*I)*Pi*\[Beta]*Log[2] + 2*Pi^2*\[Beta]*Log[2] + 68*\[Beta]^2*Log[2] + 
     (16*I)*Pi*\[Beta]^2*Log[2] + ((68*I)/9)*Pi*\[Beta]^3*Log[2] + 
     (2*Pi^2*\[Beta]^3*Log[2])/3 + (248*\[Beta]^4*Log[2])/9 + 
     ((32*I)/3)*Pi*\[Beta]^4*Log[2] - 12*\[Beta]^2*Log[2]^2 - 
     8*\[Beta]^4*Log[2]^2 + 156*\[Beta]^2*Log[2*\[Beta]] + 
     (40*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + ((8*I)/3)*Pi*\[Beta]^3*
      Log[2*\[Beta]] + (556*\[Beta]^4*Log[2*\[Beta]])/9 + 
     ((80*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]] + (16*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]] - 56*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     ((16*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (112*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 - 
     64*\[Beta]^2*Log[2*\[Beta]]^2 - (128*\[Beta]^4*Log[2*\[Beta]]^2)/3, 
    (-I)*Pi^3*\[Beta] + (Pi^4*\[Beta])/2 - 2008*\[Beta]^2 - 
     (496*I)*Pi*\[Beta]^2 + (797*Pi^2*\[Beta]^2)/6 + 
     ((65*I)/3)*Pi^3*\[Beta]^2 - ((940*I)/27)*Pi*\[Beta]^3 + 
     (38*Pi^2*\[Beta]^3)/9 + ((91*I)/36)*Pi^3*\[Beta]^3 + 
     (Pi^4*\[Beta]^3)/6 - (20056*\[Beta]^4)/27 - ((5264*I)/27)*Pi*\[Beta]^4 + 
     (3007*Pi^2*\[Beta]^4)/54 + ((130*I)/9)*Pi^3*\[Beta]^4 - 
     (8*I)*Pi*\[Beta]*Log[2] + 4*Pi^2*\[Beta]*Log[2] + 
     ((23*I)/6)*Pi^3*\[Beta]*Log[2] + 832*\[Beta]^2*Log[2] + 
     (192*I)*Pi*\[Beta]^2*Log[2] - (137*Pi^2*\[Beta]^2*Log[2])/3 + 
     ((856*I)/27)*Pi*\[Beta]^3*Log[2] - (68*Pi^2*\[Beta]^3*Log[2])/9 + 
     ((23*I)/18)*Pi^3*\[Beta]^3*Log[2] + (8792*\[Beta]^4*Log[2])/27 + 
     ((752*I)/9)*Pi*\[Beta]^4*Log[2] - (274*Pi^2*\[Beta]^4*Log[2])/9 - 
     164*\[Beta]^2*Log[2]^2 - (32*I)*Pi*\[Beta]^2*Log[2]^2 - 
     ((2*I)/3)*Pi*\[Beta]^3*Log[2]^2 - (208*\[Beta]^4*Log[2]^2)/3 - 
     ((64*I)/3)*Pi*\[Beta]^4*Log[2]^2 - ((4*I)/3)*Pi*\[Beta]*Log[2]^3 + 
     (56*\[Beta]^2*Log[2]^3)/3 - ((4*I)/9)*Pi*\[Beta]^3*Log[2]^3 + 
     (112*\[Beta]^4*Log[2]^3)/9 + (4*I)*Pi^3*\[Beta]*Log[2*\[Beta]] + 
     2000*\[Beta]^2*Log[2*\[Beta]] + (480*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 
     110*Pi^2*\[Beta]^2*Log[2*\[Beta]] + ((304*I)/9)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (8*Pi^2*\[Beta]^3*Log[2*\[Beta]])/3 + 
     ((4*I)/3)*Pi^3*\[Beta]^3*Log[2*\[Beta]] + 
     (21112*\[Beta]^4*Log[2*\[Beta]])/27 + ((1880*I)/9)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - (220*Pi^2*\[Beta]^4*Log[2*\[Beta]])/3 + 
     (32*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] - 16*Pi^2*\[Beta]*Log[2]*
      Log[2*\[Beta]] - 792*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     (160*I)*Pi*\[Beta]^2*Log[2]*Log[2*\[Beta]] - ((544*I)/9)*Pi*\[Beta]^3*
      Log[2]*Log[2*\[Beta]] - (16*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 - 
     (2992*\[Beta]^4*Log[2]*Log[2*\[Beta]])/9 - ((320*I)/3)*Pi*\[Beta]^4*
      Log[2]*Log[2*\[Beta]] + 136*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 
     (272*\[Beta]^4*Log[2]^2*Log[2*\[Beta]])/3 - 
     948*\[Beta]^2*Log[2*\[Beta]]^2 - (200*I)*Pi*\[Beta]^2*Log[2*\[Beta]]^2 - 
     ((32*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 - 
     (3548*\[Beta]^4*Log[2*\[Beta]]^2)/9 - ((400*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]]^2 - (64*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]]^2 + 
     328*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 - ((64*I)/3)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]]^2 + (656*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2)/3 + 
     (784*\[Beta]^2*Log[2*\[Beta]]^3)/3 + (1568*\[Beta]^4*Log[2*\[Beta]]^3)/
      9 - (21*I)*Pi*\[Beta]*Zeta[3] + 424*\[Beta]^2*Zeta[3] - 
     (7*I)*Pi*\[Beta]^3*Zeta[3] + (848*\[Beta]^4*Zeta[3])/3}, 3, 6, 1], 
 cut21`J19[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi*\[Beta]^2 - (4*\[Beta]^3)/3 + ((11*I)/36)*Pi*\[Beta]^4 + 
     I*Pi*\[Beta]^2*Log[2] + ((2*I)/3)*Pi*\[Beta]^4*Log[2], 
    (12*I)*Pi*\[Beta]^2 - Pi^2*\[Beta]^2 + (I/4)*Pi^3*\[Beta]^2 - 
     8*\[Beta]^3 + ((22*I)/27)*Pi*\[Beta]^4 - (11*Pi^2*\[Beta]^4)/36 + 
     (I/6)*Pi^3*\[Beta]^4 + (4*I)*Pi*\[Beta]^2*Log[2] - 
     Pi^2*\[Beta]^2*Log[2] + (8*\[Beta]^3*Log[2])/3 + 
     (I/2)*Pi*\[Beta]^4*Log[2] - (2*Pi^2*\[Beta]^4*Log[2])/3 - 
     (8*I)*Pi*\[Beta]^2*Log[2*\[Beta]] + 8*\[Beta]^3*Log[2*\[Beta]] - 
     ((22*I)/9)*Pi*\[Beta]^4*Log[2*\[Beta]] - (8*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] - ((16*I)/3)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]]}, 4, 6, 
   1], cut21`J20[s] -> SeriesData[\[Epsilon], 0, 
   {(-4*I)*Pi*\[Beta] + 8*\[Beta]^2 - ((22*I)/9)*Pi*\[Beta]^3 + 
     (56*\[Beta]^4)/9 - (4*I)*Pi*\[Beta]*Log[2] - ((4*I)/3)*Pi*\[Beta]^3*
      Log[2], (-32*I)*Pi*\[Beta] + 4*Pi^2*\[Beta] - I*Pi^3*\[Beta] + 
     32*\[Beta]^2 - ((368*I)/27)*Pi*\[Beta]^3 + (22*Pi^2*\[Beta]^3)/9 - 
     (I/3)*Pi^3*\[Beta]^3 + (704*\[Beta]^4)/27 + ((16*I)/3)*Pi*\[Beta]^4 + 
     4*Pi^2*\[Beta]*Log[2] - 16*\[Beta]^2*Log[2] + ((56*I)/3)*Pi*\[Beta]^3*
      Log[2] + (4*Pi^2*\[Beta]^3*Log[2])/3 - (160*\[Beta]^4*Log[2])/9 + 
     (32*I)*Pi*\[Beta]*Log[2*\[Beta]] - 48*\[Beta]^2*Log[2*\[Beta]] + 
     ((176*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]] - 48*\[Beta]^4*Log[2*\[Beta]] + 
     (32*I)*Pi*\[Beta]*Log[2]*Log[2*\[Beta]] + ((32*I)/3)*Pi*\[Beta]^3*Log[2]*
      Log[2*\[Beta]], (-208*I)*Pi*\[Beta] + 32*Pi^2*\[Beta] + 
     ((23*I)/3)*Pi^3*\[Beta] + Pi^4*\[Beta] + 224*\[Beta]^2 - 
     (50*Pi^2*\[Beta]^2)/3 - ((8296*I)/81)*Pi*\[Beta]^3 + 
     (368*Pi^2*\[Beta]^3)/27 + ((505*I)/54)*Pi^3*\[Beta]^3 + 
     (Pi^4*\[Beta]^3)/3 + (34592*\[Beta]^4)/81 + ((736*I)/9)*Pi*\[Beta]^4 - 
     (686*Pi^2*\[Beta]^4)/27 + (48*I)*Pi*\[Beta]*Log[2] + 
     ((23*I)/3)*Pi^3*\[Beta]*Log[2] - 64*\[Beta]^2*Log[2] + 
     ((664*I)/9)*Pi*\[Beta]^3*Log[2] - (56*Pi^2*\[Beta]^3*Log[2])/3 + 
     ((23*I)/9)*Pi^3*\[Beta]^3*Log[2] - (3616*\[Beta]^4*Log[2])/27 - 
     ((64*I)/3)*Pi*\[Beta]^4*Log[2] - (8*I)*Pi*\[Beta]*Log[2]^2 + 
     16*\[Beta]^2*Log[2]^2 - ((44*I)/9)*Pi*\[Beta]^3*Log[2]^2 + 
     (256*\[Beta]^4*Log[2]^2)/9 - ((8*I)/3)*Pi*\[Beta]*Log[2]^3 - 
     ((8*I)/9)*Pi*\[Beta]^3*Log[2]^3 + (256*I)*Pi*\[Beta]*Log[2*\[Beta]] - 
     32*Pi^2*\[Beta]*Log[2*\[Beta]] + (8*I)*Pi^3*\[Beta]*Log[2*\[Beta]] - 
     192*\[Beta]^2*Log[2*\[Beta]] + ((2944*I)/27)*Pi*\[Beta]^3*
      Log[2*\[Beta]] - (176*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + 
     ((8*I)/3)*Pi^3*\[Beta]^3*Log[2*\[Beta]] - 320*\[Beta]^4*Log[2*\[Beta]] - 
     ((160*I)/3)*Pi*\[Beta]^4*Log[2*\[Beta]] - 32*Pi^2*\[Beta]*Log[2]*
      Log[2*\[Beta]] + 96*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 
     ((448*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (32*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (448*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 - (128*I)*Pi*\[Beta]*
      Log[2*\[Beta]]^2 + 144*\[Beta]^2*Log[2*\[Beta]]^2 - 
     ((704*I)/9)*Pi*\[Beta]^3*Log[2*\[Beta]]^2 + 
     (592*\[Beta]^4*Log[2*\[Beta]]^2)/3 - (128*I)*Pi*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 - ((128*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2 - 
     (42*I)*Pi*\[Beta]*Zeta[3] - (14*I)*Pi*\[Beta]^3*Zeta[3]}, 3, 6, 1], 
 cut21`J21[s] -> SeriesData[\[Epsilon], 0, 
   {(-4*I)*Pi*\[Beta]^2 + (16*\[Beta]^3)/3 - ((29*I)/9)*Pi*\[Beta]^4 - 
     (4*I)*Pi*\[Beta]^2*Log[2] - ((8*I)/3)*Pi*\[Beta]^4*Log[2], 
    (-48*I)*Pi*\[Beta]^2 + 4*Pi^2*\[Beta]^2 - I*Pi^3*\[Beta]^2 + 
     32*\[Beta]^3 - ((772*I)/27)*Pi*\[Beta]^4 + (29*Pi^2*\[Beta]^4)/9 - 
     ((2*I)/3)*Pi^3*\[Beta]^4 - (16*I)*Pi*\[Beta]^2*Log[2] + 
     4*Pi^2*\[Beta]^2*Log[2] - (32*\[Beta]^3*Log[2])/3 + 
     ((14*I)/3)*Pi*\[Beta]^4*Log[2] + (8*Pi^2*\[Beta]^4*Log[2])/3 + 
     (32*I)*Pi*\[Beta]^2*Log[2*\[Beta]] - 32*\[Beta]^3*Log[2*\[Beta]] + 
     ((232*I)/9)*Pi*\[Beta]^4*Log[2*\[Beta]] + (32*I)*Pi*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + ((64*I)/3)*Pi*\[Beta]^4*Log[2]*Log[2*\[Beta]]}, 4, 6, 
   1], cut21`J22[s] -> SeriesData[\[Epsilon], 0, 
   {((8*I)/3)*Pi*\[Beta]^3 - (200*\[Beta]^4)/9 - ((16*I)/3)*Pi*\[Beta]^4 + 
     ((8*I)/3)*Pi*\[Beta]^3*Log[2] + (16*\[Beta]^4*Log[2])/3 + 
     (32*\[Beta]^4*Log[2*\[Beta]])/3, ((304*I)/9)*Pi*\[Beta]^3 - 
     (8*Pi^2*\[Beta]^3)/3 + ((2*I)/3)*Pi^3*\[Beta]^3 - (9296*\[Beta]^4)/27 - 
     ((736*I)/9)*Pi*\[Beta]^4 + (112*Pi^2*\[Beta]^4)/9 + 
     ((112*I)/9)*Pi*\[Beta]^3*Log[2] - (8*Pi^2*\[Beta]^3*Log[2])/3 + 
     (1136*\[Beta]^4*Log[2])/9 + ((64*I)/3)*Pi*\[Beta]^4*Log[2] - 
     16*\[Beta]^4*Log[2]^2 - ((64*I)/3)*Pi*\[Beta]^3*Log[2*\[Beta]] + 
     (2672*\[Beta]^4*Log[2*\[Beta]])/9 + ((160*I)/3)*Pi*\[Beta]^4*
      Log[2*\[Beta]] - ((64*I)/3)*Pi*\[Beta]^3*Log[2]*Log[2*\[Beta]] - 
     (224*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 - 
     (256*\[Beta]^4*Log[2*\[Beta]]^2)/3}, 4, 6, 1]}


==> anc/Data/Jthr22 <==
Print[
 "Threshold expansions for (2,2)-cut canonical integrals J up to \[Beta]^4."]
{cut22`J01[s] -> SeriesData[\[Epsilon], 0, {2*\[Beta] + (2*\[Beta]^3)/3, 
    20*\[Beta] - (22*\[Beta]^3)/9 - 8*\[Beta]*Log[2] - 
     (8*\[Beta]^3*Log[2])/3 - 20*\[Beta]*Log[2*\[Beta]] - 
     (20*\[Beta]^3*Log[2*\[Beta]])/3, 200*\[Beta] - (73*Pi^2*\[Beta])/6 - 
     (868*\[Beta]^3)/27 - (73*Pi^2*\[Beta]^3)/18 - 80*\[Beta]*Log[2] + 
     (88*\[Beta]^3*Log[2])/9 + 16*\[Beta]*Log[2]^2 + 
     (16*\[Beta]^3*Log[2]^2)/3 - 200*\[Beta]*Log[2*\[Beta]] + 
     (220*\[Beta]^3*Log[2*\[Beta]])/9 + 80*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     (80*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 100*\[Beta]*Log[2*\[Beta]]^2 + 
     (100*\[Beta]^3*Log[2*\[Beta]]^2)/3, 2000*\[Beta] - 
     (365*Pi^2*\[Beta])/3 - (28120*\[Beta]^3)/81 + (803*Pi^2*\[Beta]^3)/54 - 
     800*\[Beta]*Log[2] + (146*Pi^2*\[Beta]*Log[2])/3 + 
     (3472*\[Beta]^3*Log[2])/27 + (146*Pi^2*\[Beta]^3*Log[2])/9 + 
     160*\[Beta]*Log[2]^2 - (176*\[Beta]^3*Log[2]^2)/9 - 
     (64*\[Beta]*Log[2]^3)/3 - (64*\[Beta]^3*Log[2]^3)/9 - 
     2000*\[Beta]*Log[2*\[Beta]] + (365*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + 
     (8680*\[Beta]^3*Log[2*\[Beta]])/27 + (365*Pi^2*\[Beta]^3*Log[2*\[Beta]])/
      9 + 800*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (880*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 - 160*\[Beta]*Log[2]^2*
      Log[2*\[Beta]] - (160*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 + 
     1000*\[Beta]*Log[2*\[Beta]]^2 - (1100*\[Beta]^3*Log[2*\[Beta]]^2)/9 - 
     400*\[Beta]*Log[2]*Log[2*\[Beta]]^2 - 
     (400*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 - 
     (1000*\[Beta]*Log[2*\[Beta]]^3)/3 - (1000*\[Beta]^3*Log[2*\[Beta]]^3)/
      9 - 582*\[Beta]*Zeta[3] - 194*\[Beta]^3*Zeta[3], 
    20000*\[Beta] - (3650*Pi^2*\[Beta])/3 - (10847*Pi^4*\[Beta])/720 - 
     (864400*\[Beta]^3)/243 + (15841*Pi^2*\[Beta]^3)/81 - 
     (10847*Pi^4*\[Beta]^3)/2160 - 8000*\[Beta]*Log[2] + 
     (1460*Pi^2*\[Beta]*Log[2])/3 + (112480*\[Beta]^3*Log[2])/81 - 
     (1606*Pi^2*\[Beta]^3*Log[2])/27 + 1600*\[Beta]*Log[2]^2 - 
     (292*Pi^2*\[Beta]*Log[2]^2)/3 - (6944*\[Beta]^3*Log[2]^2)/27 - 
     (292*Pi^2*\[Beta]^3*Log[2]^2)/9 - (640*\[Beta]*Log[2]^3)/3 + 
     (704*\[Beta]^3*Log[2]^3)/27 + (64*\[Beta]*Log[2]^4)/3 + 
     (64*\[Beta]^3*Log[2]^4)/9 - 20000*\[Beta]*Log[2*\[Beta]] + 
     (3650*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + (281200*\[Beta]^3*Log[2*\[Beta]])/
      81 - (4015*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + 
     8000*\[Beta]*Log[2]*Log[2*\[Beta]] - 
     (1460*Pi^2*\[Beta]*Log[2]*Log[2*\[Beta]])/3 - 
     (34720*\[Beta]^3*Log[2]*Log[2*\[Beta]])/27 - 
     (1460*Pi^2*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 - 
     1600*\[Beta]*Log[2]^2*Log[2*\[Beta]] + 
     (1760*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/9 + 
     (640*\[Beta]*Log[2]^3*Log[2*\[Beta]])/3 + 
     (640*\[Beta]^3*Log[2]^3*Log[2*\[Beta]])/9 + 
     10000*\[Beta]*Log[2*\[Beta]]^2 - (1825*Pi^2*\[Beta]*Log[2*\[Beta]]^2)/
      3 - (43400*\[Beta]^3*Log[2*\[Beta]]^2)/27 - 
     (1825*Pi^2*\[Beta]^3*Log[2*\[Beta]]^2)/9 - 4000*\[Beta]*Log[2]*
      Log[2*\[Beta]]^2 + (4400*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/9 + 
     800*\[Beta]*Log[2]^2*Log[2*\[Beta]]^2 + 
     (800*\[Beta]^3*Log[2]^2*Log[2*\[Beta]]^2)/3 - 
     (10000*\[Beta]*Log[2*\[Beta]]^3)/3 + (11000*\[Beta]^3*Log[2*\[Beta]]^3)/
      27 + (4000*\[Beta]*Log[2]*Log[2*\[Beta]]^3)/3 + 
     (4000*\[Beta]^3*Log[2]*Log[2*\[Beta]]^3)/9 + 
     (2500*\[Beta]*Log[2*\[Beta]]^4)/3 + (2500*\[Beta]^3*Log[2*\[Beta]]^4)/
      9 - 5820*\[Beta]*Zeta[3] + (2134*\[Beta]^3*Zeta[3])/3 + 
     2328*\[Beta]*Log[2]*Zeta[3] + 776*\[Beta]^3*Log[2]*Zeta[3] + 
     5820*\[Beta]*Log[2*\[Beta]]*Zeta[3] + 1940*\[Beta]^3*Log[2*\[Beta]]*
      Zeta[3]}, 1, 6, 1], cut22`J02[s] -> SeriesData[\[Epsilon], 0, 
   {(4*\[Beta]^3)/3, (160*\[Beta]^3)/9 - (16*\[Beta]^3*Log[2])/3 - 
     (40*\[Beta]^3*Log[2*\[Beta]])/3, (5200*\[Beta]^3)/27 - 
     (73*Pi^2*\[Beta]^3)/9 - (640*\[Beta]^3*Log[2])/9 + 
     (32*\[Beta]^3*Log[2]^2)/3 - (1600*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (160*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (200*\[Beta]^3*Log[2*\[Beta]]^2)/3, (160000*\[Beta]^3)/81 - 
     (2920*Pi^2*\[Beta]^3)/27 - (20800*\[Beta]^3*Log[2])/27 + 
     (292*Pi^2*\[Beta]^3*Log[2])/9 + (1280*\[Beta]^3*Log[2]^2)/9 - 
     (128*\[Beta]^3*Log[2]^3)/9 - (52000*\[Beta]^3*Log[2*\[Beta]])/27 + 
     (730*Pi^2*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (6400*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 - 
     (320*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/3 + 
     (8000*\[Beta]^3*Log[2*\[Beta]]^2)/9 - 
     (800*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/3 - 
     (2000*\[Beta]^3*Log[2*\[Beta]]^3)/9 - 388*\[Beta]^3*Zeta[3]}, 2, 6, 1], 
 cut22`J03[s] -> SeriesData[\[Epsilon], 0, 
   {1, -7*\[Beta]^2 - (7*\[Beta]^4)/2 - 4*Log[2] - 10*Log[2*\[Beta]], 
    (-73*Pi^2)/12 - 36*\[Beta]^2 + \[Beta]^4/2 + 28*\[Beta]^2*Log[2] + 
     14*\[Beta]^4*Log[2] + 8*Log[2]^2 + 70*\[Beta]^2*Log[2*\[Beta]] + 
     35*\[Beta]^4*Log[2*\[Beta]] + 40*Log[2]*Log[2*\[Beta]] + 
     50*Log[2*\[Beta]]^2, -360*\[Beta]^2 + (511*Pi^2*\[Beta]^2)/12 - 
     48*\[Beta]^4 + (511*Pi^2*\[Beta]^4)/24 + (73*Pi^2*Log[2])/3 + 
     144*\[Beta]^2*Log[2] - 2*\[Beta]^4*Log[2] - 56*\[Beta]^2*Log[2]^2 - 
     28*\[Beta]^4*Log[2]^2 - (32*Log[2]^3)/3 + (365*Pi^2*Log[2*\[Beta]])/6 + 
     360*\[Beta]^2*Log[2*\[Beta]] - 5*\[Beta]^4*Log[2*\[Beta]] - 
     280*\[Beta]^2*Log[2]*Log[2*\[Beta]] - 140*\[Beta]^4*Log[2]*
      Log[2*\[Beta]] - 80*Log[2]^2*Log[2*\[Beta]] - 
     350*\[Beta]^2*Log[2*\[Beta]]^2 - 175*\[Beta]^4*Log[2*\[Beta]]^2 - 
     200*Log[2]*Log[2*\[Beta]]^2 - (500*Log[2*\[Beta]]^3)/3 - 291*Zeta[3], 
    (-10847*Pi^4)/1440 - 3600*\[Beta]^2 + 219*Pi^2*\[Beta]^2 - 
     464*\[Beta]^4 - (73*Pi^2*\[Beta]^4)/24 + 1440*\[Beta]^2*Log[2] - 
     (511*Pi^2*\[Beta]^2*Log[2])/3 + 192*\[Beta]^4*Log[2] - 
     (511*Pi^2*\[Beta]^4*Log[2])/6 - (146*Pi^2*Log[2]^2)/3 - 
     288*\[Beta]^2*Log[2]^2 + 4*\[Beta]^4*Log[2]^2 + 
     (224*\[Beta]^2*Log[2]^3)/3 + (112*\[Beta]^4*Log[2]^3)/3 + 
     (32*Log[2]^4)/3 + 3600*\[Beta]^2*Log[2*\[Beta]] - 
     (2555*Pi^2*\[Beta]^2*Log[2*\[Beta]])/6 + 480*\[Beta]^4*Log[2*\[Beta]] - 
     (2555*Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 - 
     (730*Pi^2*Log[2]*Log[2*\[Beta]])/3 - 1440*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + 20*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     560*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] + 280*\[Beta]^4*Log[2]^2*
      Log[2*\[Beta]] + (320*Log[2]^3*Log[2*\[Beta]])/3 - 
     (1825*Pi^2*Log[2*\[Beta]]^2)/6 - 1800*\[Beta]^2*Log[2*\[Beta]]^2 + 
     25*\[Beta]^4*Log[2*\[Beta]]^2 + 1400*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 + 
     700*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 + 400*Log[2]^2*Log[2*\[Beta]]^2 + 
     (3500*\[Beta]^2*Log[2*\[Beta]]^3)/3 + (1750*\[Beta]^4*Log[2*\[Beta]]^3)/
      3 + (2000*Log[2]*Log[2*\[Beta]]^3)/3 + (1250*Log[2*\[Beta]]^4)/3 + 
     2037*\[Beta]^2*Zeta[3] + (2037*\[Beta]^4*Zeta[3])/2 + 
     1164*Log[2]*Zeta[3] + 2910*Log[2*\[Beta]]*Zeta[3], 
    -36000*\[Beta]^2 + 2190*Pi^2*\[Beta]^2 + (75929*Pi^4*\[Beta]^2)/1440 - 
     (13760*\[Beta]^4)/3 + 292*Pi^2*\[Beta]^4 + (75929*Pi^4*\[Beta]^4)/2880 + 
     (10847*Pi^4*Log[2])/360 + 14400*\[Beta]^2*Log[2] - 
     876*Pi^2*\[Beta]^2*Log[2] + 1856*\[Beta]^4*Log[2] + 
     (73*Pi^2*\[Beta]^4*Log[2])/6 - 2880*\[Beta]^2*Log[2]^2 + 
     (1022*Pi^2*\[Beta]^2*Log[2]^2)/3 - 384*\[Beta]^4*Log[2]^2 + 
     (511*Pi^2*\[Beta]^4*Log[2]^2)/3 + (584*Pi^2*Log[2]^3)/9 + 
     384*\[Beta]^2*Log[2]^3 - (16*\[Beta]^4*Log[2]^3)/3 - 
     (224*\[Beta]^2*Log[2]^4)/3 - (112*\[Beta]^4*Log[2]^4)/3 - 
     (128*Log[2]^5)/15 + (10847*Pi^4*Log[2*\[Beta]])/144 + 
     36000*\[Beta]^2*Log[2*\[Beta]] - 2190*Pi^2*\[Beta]^2*Log[2*\[Beta]] + 
     4640*\[Beta]^4*Log[2*\[Beta]] + (365*Pi^2*\[Beta]^4*Log[2*\[Beta]])/12 - 
     14400*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     (5110*Pi^2*\[Beta]^2*Log[2]*Log[2*\[Beta]])/3 - 
     1920*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     (2555*Pi^2*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + 
     (1460*Pi^2*Log[2]^2*Log[2*\[Beta]])/3 + 2880*\[Beta]^2*Log[2]^2*
      Log[2*\[Beta]] - 40*\[Beta]^4*Log[2]^2*Log[2*\[Beta]] - 
     (2240*\[Beta]^2*Log[2]^3*Log[2*\[Beta]])/3 - 
     (1120*\[Beta]^4*Log[2]^3*Log[2*\[Beta]])/3 - 
     (320*Log[2]^4*Log[2*\[Beta]])/3 - 18000*\[Beta]^2*Log[2*\[Beta]]^2 + 
     (12775*Pi^2*\[Beta]^2*Log[2*\[Beta]]^2)/6 - 
     2400*\[Beta]^4*Log[2*\[Beta]]^2 + 
     (12775*Pi^2*\[Beta]^4*Log[2*\[Beta]]^2)/12 + 
     (3650*Pi^2*Log[2]*Log[2*\[Beta]]^2)/3 + 7200*\[Beta]^2*Log[2]*
      Log[2*\[Beta]]^2 - 100*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2 - 
     2800*\[Beta]^2*Log[2]^2*Log[2*\[Beta]]^2 - 1400*\[Beta]^4*Log[2]^2*
      Log[2*\[Beta]]^2 - (1600*Log[2]^3*Log[2*\[Beta]]^2)/3 + 
     (9125*Pi^2*Log[2*\[Beta]]^3)/9 + 6000*\[Beta]^2*Log[2*\[Beta]]^3 - 
     (250*\[Beta]^4*Log[2*\[Beta]]^3)/3 - 
     (14000*\[Beta]^2*Log[2]*Log[2*\[Beta]]^3)/3 - 
     (7000*\[Beta]^4*Log[2]*Log[2*\[Beta]]^3)/3 - 
     (4000*Log[2]^2*Log[2*\[Beta]]^3)/3 - (8750*\[Beta]^2*Log[2*\[Beta]]^4)/
      3 - (4375*\[Beta]^4*Log[2*\[Beta]]^4)/3 - 
     (5000*Log[2]*Log[2*\[Beta]]^4)/3 - (2500*Log[2*\[Beta]]^5)/3 + 
     (7081*Pi^2*Zeta[3])/4 + 10476*\[Beta]^2*Zeta[3] - 
     (291*\[Beta]^4*Zeta[3])/2 - 8148*\[Beta]^2*Log[2]*Zeta[3] - 
     4074*\[Beta]^4*Log[2]*Zeta[3] - 2328*Log[2]^2*Zeta[3] - 
     20370*\[Beta]^2*Log[2*\[Beta]]*Zeta[3] - 10185*\[Beta]^4*Log[2*\[Beta]]*
      Zeta[3] - 11640*Log[2]*Log[2*\[Beta]]*Zeta[3] - 
     14550*Log[2*\[Beta]]^2*Zeta[3] - (96873*Zeta[5])/5}, 0, 6, 1], 
 cut22`J04[s] -> SeriesData[\[Epsilon], 0, {2*\[Beta]^2 + (4*\[Beta]^4)/3, 
    28*\[Beta]^2 + (106*\[Beta]^4)/9 - 8*\[Beta]^2*Log[2] - 
     (16*\[Beta]^4*Log[2])/3 - 20*\[Beta]^2*Log[2*\[Beta]] - 
     (40*\[Beta]^4*Log[2*\[Beta]])/3, 312*\[Beta]^2 - (73*Pi^2*\[Beta]^2)/6 + 
     (3004*\[Beta]^4)/27 - (73*Pi^2*\[Beta]^4)/9 - 112*\[Beta]^2*Log[2] - 
     (424*\[Beta]^4*Log[2])/9 + 16*\[Beta]^2*Log[2]^2 + 
     (32*\[Beta]^4*Log[2]^2)/3 - 280*\[Beta]^2*Log[2*\[Beta]] - 
     (1060*\[Beta]^4*Log[2*\[Beta]])/9 + 80*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     (160*\[Beta]^4*Log[2]*Log[2*\[Beta]])/3 + 
     100*\[Beta]^2*Log[2*\[Beta]]^2 + (200*\[Beta]^4*Log[2*\[Beta]]^2)/3, 
    3248*\[Beta]^2 - (511*Pi^2*\[Beta]^2)/3 + (87928*\[Beta]^4)/81 - 
     (3869*Pi^2*\[Beta]^4)/54 - 1248*\[Beta]^2*Log[2] + 
     (146*Pi^2*\[Beta]^2*Log[2])/3 - (12016*\[Beta]^4*Log[2])/27 + 
     (292*Pi^2*\[Beta]^4*Log[2])/9 + 224*\[Beta]^2*Log[2]^2 + 
     (848*\[Beta]^4*Log[2]^2)/9 - (64*\[Beta]^2*Log[2]^3)/3 - 
     (128*\[Beta]^4*Log[2]^3)/9 - 3120*\[Beta]^2*Log[2*\[Beta]] + 
     (365*Pi^2*\[Beta]^2*Log[2*\[Beta]])/3 - (30040*\[Beta]^4*Log[2*\[Beta]])/
      27 + (730*Pi^2*\[Beta]^4*Log[2*\[Beta]])/9 + 1120*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + (4240*\[Beta]^4*Log[2]*Log[2*\[Beta]])/9 - 
     160*\[Beta]^2*Log[2]^2*Log[2*\[Beta]] - 
     (320*\[Beta]^4*Log[2]^2*Log[2*\[Beta]])/3 + 
     1400*\[Beta]^2*Log[2*\[Beta]]^2 + (5300*\[Beta]^4*Log[2*\[Beta]]^2)/9 - 
     400*\[Beta]^2*Log[2]*Log[2*\[Beta]]^2 - 
     (800*\[Beta]^4*Log[2]*Log[2*\[Beta]]^2)/3 - 
     (1000*\[Beta]^2*Log[2*\[Beta]]^3)/3 - (2000*\[Beta]^4*Log[2*\[Beta]]^3)/
      9 - 582*\[Beta]^2*Zeta[3] - 388*\[Beta]^4*Zeta[3]}, 2, 6, 1], 
 cut22`J05[s] -> SeriesData[\[Epsilon], 0, {}, 6, 6, 1], 
 cut22`J06[s] -> SeriesData[\[Epsilon], 0, {(4*\[Beta]^3)/3, 
    (208*\[Beta]^3)/9 - (16*\[Beta]^3*Log[2])/3 - 
     (40*\[Beta]^3*Log[2*\[Beta]])/3, (7696*\[Beta]^3)/27 - 
     (73*Pi^2*\[Beta]^3)/9 - (832*\[Beta]^3*Log[2])/9 + 
     (32*\[Beta]^3*Log[2]^2)/3 - (2080*\[Beta]^3*Log[2*\[Beta]])/9 + 
     (160*\[Beta]^3*Log[2]*Log[2*\[Beta]])/3 + 
     (200*\[Beta]^3*Log[2*\[Beta]]^2)/3}, 3, 6, 1], 
 cut22`J07[s] -> SeriesData[\[Epsilon], 0, {4*\[Beta]^2 + 4*\[Beta]^4, 
    64*\[Beta]^2 + (148*\[Beta]^4)/3 - 16*\[Beta]^2*Log[2] - 
     16*\[Beta]^4*Log[2] - 40*\[Beta]^2*Log[2*\[Beta]] - 
     40*\[Beta]^4*Log[2*\[Beta]], 752*\[Beta]^2 - (73*Pi^2*\[Beta]^2)/3 + 
     (4624*\[Beta]^4)/9 - (73*Pi^2*\[Beta]^4)/3 - 256*\[Beta]^2*Log[2] - 
     (592*\[Beta]^4*Log[2])/3 + 32*\[Beta]^2*Log[2]^2 + 
     32*\[Beta]^4*Log[2]^2 - 640*\[Beta]^2*Log[2*\[Beta]] - 
     (1480*\[Beta]^4*Log[2*\[Beta]])/3 + 160*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + 160*\[Beta]^4*Log[2]*Log[2*\[Beta]] + 
     200*\[Beta]^2*Log[2*\[Beta]]^2 + 200*\[Beta]^4*Log[2*\[Beta]]^2}, 3, 6, 
   1], cut22`J08[s] -> SeriesData[\[Epsilon], 0, 
   {(8*\[Beta]^3)/3, (464*\[Beta]^3)/9 - (32*\[Beta]^3*Log[2])/3 - 
     (80*\[Beta]^3*Log[2*\[Beta]])/3}, 4, 6, 1], 
 cut22`J09[s] -> SeriesData[\[Epsilon], 0, {(-8*\[Beta]^3)/3, 
    (-464*\[Beta]^3)/9 + (32*\[Beta]^3*Log[2])/3 + 
     (80*\[Beta]^3*Log[2*\[Beta]])/3}, 4, 6, 1], 
 cut22`J10[s] -> SeriesData[\[Epsilon], 0, {8*\[Beta]^2 + (56*\[Beta]^4)/9, 
    128*\[Beta]^2 + (1864*\[Beta]^4)/27 - 32*\[Beta]^2*Log[2] - 
     (224*\[Beta]^4*Log[2])/9 - 80*\[Beta]^2*Log[2*\[Beta]] - 
     (560*\[Beta]^4*Log[2*\[Beta]])/9, 1504*\[Beta]^2 - 
     (146*Pi^2*\[Beta]^2)/3 + (18080*\[Beta]^4)/27 - 
     (1022*Pi^2*\[Beta]^4)/27 - 512*\[Beta]^2*Log[2] - 
     (7456*\[Beta]^4*Log[2])/27 + 64*\[Beta]^2*Log[2]^2 + 
     (448*\[Beta]^4*Log[2]^2)/9 - 1280*\[Beta]^2*Log[2*\[Beta]] - 
     (18640*\[Beta]^4*Log[2*\[Beta]])/27 + 320*\[Beta]^2*Log[2]*
      Log[2*\[Beta]] + (2240*\[Beta]^4*Log[2]*Log[2*\[Beta]])/9 + 
     400*\[Beta]^2*Log[2*\[Beta]]^2 + (2800*\[Beta]^4*Log[2*\[Beta]]^2)/9}, 
   3, 6, 1], cut22`J11[s] -> SeriesData[\[Epsilon], 0, 
   {4*\[Beta] + (16*\[Beta]^3)/9, 56*\[Beta] + (164*\[Beta]^3)/27 - 
     16*\[Beta]*Log[2] - (64*\[Beta]^3*Log[2])/9 - 
     40*\[Beta]*Log[2*\[Beta]] - (160*\[Beta]^3*Log[2*\[Beta]])/9, 
    624*\[Beta] - (73*Pi^2*\[Beta])/3 - (8*\[Beta]^3)/3 - 
     (292*Pi^2*\[Beta]^3)/27 - 224*\[Beta]*Log[2] - 
     (656*\[Beta]^3*Log[2])/27 + 32*\[Beta]*Log[2]^2 + 
     (128*\[Beta]^3*Log[2]^2)/9 - 560*\[Beta]*Log[2*\[Beta]] - 
     (1640*\[Beta]^3*Log[2*\[Beta]])/27 + 160*\[Beta]*Log[2]*Log[2*\[Beta]] + 
     (640*\[Beta]^3*Log[2]*Log[2*\[Beta]])/9 + 200*\[Beta]*Log[2*\[Beta]]^2 + 
     (800*\[Beta]^3*Log[2*\[Beta]]^2)/9, 6496*\[Beta] - 
     (1022*Pi^2*\[Beta])/3 - (81296*\[Beta]^3)/243 - 
     (2993*Pi^2*\[Beta]^3)/81 - 2496*\[Beta]*Log[2] + 
     (292*Pi^2*\[Beta]*Log[2])/3 + (32*\[Beta]^3*Log[2])/3 + 
     (1168*Pi^2*\[Beta]^3*Log[2])/27 + 448*\[Beta]*Log[2]^2 + 
     (1312*\[Beta]^3*Log[2]^2)/27 - (128*\[Beta]*Log[2]^3)/3 - 
     (512*\[Beta]^3*Log[2]^3)/27 - 6240*\[Beta]*Log[2*\[Beta]] + 
     (730*Pi^2*\[Beta]*Log[2*\[Beta]])/3 + (80*\[Beta]^3*Log[2*\[Beta]])/3 + 
     (2920*Pi^2*\[Beta]^3*Log[2*\[Beta]])/27 + 2240*\[Beta]*Log[2]*
      Log[2*\[Beta]] + (6560*\[Beta]^3*Log[2]*Log[2*\[Beta]])/27 - 
     320*\[Beta]*Log[2]^2*Log[2*\[Beta]] - 
     (1280*\[Beta]^3*Log[2]^2*Log[2*\[Beta]])/9 + 
     2800*\[Beta]*Log[2*\[Beta]]^2 + (8200*\[Beta]^3*Log[2*\[Beta]]^2)/27 - 
     800*\[Beta]*Log[2]*Log[2*\[Beta]]^2 - 
     (3200*\[Beta]^3*Log[2]*Log[2*\[Beta]]^2)/9 - 
     (2000*\[Beta]*Log[2*\[Beta]]^3)/3 - (8000*\[Beta]^3*Log[2*\[Beta]]^3)/
      27 - 1164*\[Beta]*Zeta[3] - (1552*\[Beta]^3*Zeta[3])/3}, 2, 6, 1], 
 cut22`J12[s] -> SeriesData[\[Epsilon], 0, {(-4*\[Beta]^3)/3, 
    (-232*\[Beta]^3)/9 + (16*\[Beta]^3*Log[2])/3 + 
     (40*\[Beta]^3*Log[2*\[Beta]])/3}, 4, 6, 1], 
 cut22`J13[s] -> SeriesData[\[Epsilon], 0, {4*\[Beta]^2 + (32*\[Beta]^4)/9, 
    64*\[Beta]^2 + (1228*\[Beta]^4)/27 - 16*\[Beta]^2*Log[2] - 
     (128*\[Beta]^4*Log[2])/9 - 40*\[Beta]^2*Log[2*\[Beta]] - 
     (320*\[Beta]^4*Log[2*\[Beta]])/9, 752*\[Beta]^2 - 
     (73*Pi^2*\[Beta]^2)/3 + (4432*\[Beta]^4)/9 - (584*Pi^2*\[Beta]^4)/27 - 
     256*\[Beta]^2*Log[2] - (4912*\[Beta]^4*Log[2])/27 + 
     32*\[Beta]^2*Log[2]^2 + (256*\[Beta]^4*Log[2]^2)/9 - 
     640*\[Beta]^2*Log[2*\[Beta]] - (12280*\[Beta]^4*Log[2*\[Beta]])/27 + 
     160*\[Beta]^2*Log[2]*Log[2*\[Beta]] + 
     (1280*\[Beta]^4*Log[2]*Log[2*\[Beta]])/9 + 
     200*\[Beta]^2*Log[2*\[Beta]]^2 + (1600*\[Beta]^4*Log[2*\[Beta]]^2)/9}, 
   3, 6, 1], cut22`J14[s] -> SeriesData[\[Epsilon], 0, 
   {(16*\[Beta]^3)/3, (928*\[Beta]^3)/9 - (64*\[Beta]^3*Log[2])/3 - 
     (160*\[Beta]^3*Log[2*\[Beta]])/3}, 4, 6, 1], 
 cut22`J15[s] -> SeriesData[\[Epsilon], 0, {(16*\[Beta]^4)/3, 
    (928*\[Beta]^4)/9 - (64*\[Beta]^4*Log[2])/3 - 
     (160*\[Beta]^4*Log[2*\[Beta]])/3}, 4, 6, 1]}


==> anc/Data/Jthr40 <==
Print[
 "Threshold expansions for (4,0)-cut canonical integrals J up to \[Beta]^4."]
{cut40`J01[s] -> SeriesData[s, 16, {Pi/2, 0, -Pi/32, 0, Pi/512, 0, 
    (-107*Pi)/860160, 0, (37*Pi)/4587520, 0, (-39*Pi)/73400320, 0, 
    (17893*Pi)/503819796480, 0, (-1293*Pi)/537407782912, 0, 
    (7097*Pi)/42992622632960}, 3, 21, 2], 
 cut40`J02[s] -> SeriesData[s, 16, {Pi/2, 0, -Pi/32, 0, (37*Pi)/17920, 0, 
    (-41*Pi)/286720, 0, (47*Pi)/4587520, 0, (-7901*Pi)/10496245760, 0, 
    (9469*Pi)/167939932160, 0, (-11521*Pi)/2687038914560, 0, 
    (4582609*Pi)/13886617110446080}, 3, 21, 2], 
 cut40`J03[s] -> SeriesData[s, 16, {-Pi/320, 0, (17*Pi)/35840, 0, 
    (-31*Pi)/573440, 0, (557*Pi)/100925440, 0, (-1597*Pi)/2998927360, 0, 
    (16691*Pi)/335879864320, 0, (-59221*Pi)/13051331870720, 0, 
    (11335349*Pi)/27773234220892160}, 5, 21, 2], 
 cut40`J04[s] -> SeriesData[s, 16, {(Sqrt[3]*Pi)/4, 0, 
    (-31*Pi)/(640*Sqrt[3]), 0, (557*Pi)/(172032*Sqrt[3]), 0, 
    (-18517*Pi)/(82575360*Sqrt[3]), 0, (5561587*Pi)/(348798320640*Sqrt[3]), 
    0, (-6537949*Pi)/(5653250703360*Sqrt[3]), 0, 
    (113012173*Pi)/(1326629498388480*Sqrt[3]), 0, 
    (-22219737461*Pi)/(3497403551443845120*Sqrt[3]), 0, 
    (18680438972983*Pi)/(39026086123217155522560*Sqrt[3])}, 3, 21, 2], 
 cut40`J05[s] -> SeriesData[s, 16, {Pi/80, 0, -Pi/896, 0, Pi/12288, 0, 
    (-211*Pi)/37847040, 0, (41*Pi)/110100480, 0, (-13*Pi)/528482304, 0, 
    (110843*Pi)/68519492321280, 0, (-65119*Pi)/612644872519680}, 5, 21, 2], 
 cut40`J06[s] -> SeriesData[s, 16, {-Pi/(40*Sqrt[3]), 0, 
    (71*Pi)/(26880*Sqrt[3]), 0, (-1193*Pi)/(5160960*Sqrt[3]), 0, 
    (104413*Pi)/(5449973760*Sqrt[3]), 0, (-42314963*Pi)/
     (27206269009920*Sqrt[3]), 0, (65389043*Pi)/(522360364990464*Sqrt[3]), 0, 
    (-28528872833*Pi)/(2841640385548124160*Sqrt[3]), 0, 
    (4168783292281*Pi)/(5183152063239778467840*Sqrt[3])}, 5, 21, 2], 
 cut40`J07[s] -> SeriesData[s, 16, {Pi/80, 0, (-11*Pi)/8960, 0, 
    (43*Pi)/430080, 0, (-39*Pi)/5046272, 0, (9239*Pi)/15744368640, 0, 
    (-6697*Pi)/151145938944, 0, (15277*Pi)/4567966154752, 0, 
    (-55463*Pi)/219262375428096}, 5, 21, 2], 
 cut40`J08[s] -> SeriesData[s, 16, {-Pi/(160*Sqrt[3]), 0, 
    (53*Pi)/(107520*Sqrt[3]), 0, (-653*Pi)/(20643840*Sqrt[3]), 0, 
    (5821*Pi)/(3114270720*Sqrt[3]), 0, (-11262443*Pi)/
     (108825076039680*Sqrt[3]), 0, (10998353*Pi)/(2089441459961856*Sqrt[3]), 
    0, (-396541*Pi)/(1736678616072192*Sqrt[3]), 0, 
    (11448890501*Pi)/(1884782568450828533760*Sqrt[3])}, 5, 21, 2], 
 cut40`J09[s] -> SeriesData[s, 16, {-Pi/4480, 0, Pi/30720, 0, 
    (-131*Pi)/37847040, 0, (2567*Pi)/7872184320, 0, (-1561*Pi)/53980692480, 
    0, (5659*Pi)/2283983077376, 0, (-6493961*Pi)/31244888498503680}, 7, 21, 
   2], cut40`J10[s] -> SeriesData[s, 16, {Pi/4480, 0, -Pi/35840, 0, 
    (97*Pi)/37847040, 0, (-59*Pi)/281149440, 0, (6143*Pi)/377864847360, 0, 
    (-739*Pi)/604583755776, 0, (564635*Pi)/6248977699700736}, 7, 21, 2], 
 cut40`J11[s] -> SeriesData[s, 16, {(Sqrt[3]*Pi)/8960, 0, 
    (-13*Pi)/(286720*Sqrt[3]), 0, (2741*Pi)/(605552640*Sqrt[3]), 0, 
    (-33883*Pi)/(83969966080*Sqrt[3]), 0, (9884629*Pi)/
     (290200202772480*Sqrt[3]), 0, (-188822707*Pi)/
     (67658104417812480*Sqrt[3]), 0, (35296597549*Pi)/
     (157065214037569044480*Sqrt[3])}, 7, 21, 2], 
 cut40`J12[s] -> SeriesData[s, 16, {-(Sqrt[3]*Pi)/8960, 0, 
    (13*Pi)/(286720*Sqrt[3]), 0, (-79*Pi)/(17301504*Sqrt[3]), 0, 
    (104281*Pi)/(251909898240*Sqrt[3]), 0, 
    (-944207*Pi)/(26381836615680*Sqrt[3]), 0, 
    (204415363*Pi)/(67658104417812480*Sqrt[3]), 0, 
    (-12431274925*Pi)/(49363352983235985408*Sqrt[3])}, 7, 21, 2], 
 cut40`J13[s] -> SeriesData[s, 16, {-Pi/3936092160, 0, Pi/13495173120, 0, 
    (-227*Pi)/17129873080320, 0, (233*Pi)/123987652771840}, 13, 21, 2]}


==> anc/Data/JtoII20 <==
Print["Canonical integrals J for (2,0) cut."]
{cut20`J01[s] -> SeriesData[\[Epsilon], 0, {1, -II[{l2}, {s, 4}], 
    -Pi^2/12 + II[{l2, l2}, {s, 4}], (Pi^2*II[{l2}, {s, 4}])/12 - 
     II[{l2, l2, l2}, {s, 4}] - 3*Zeta[3], (-47*Pi^4)/1440 - 
     (Pi^2*II[{l2, l2}, {s, 4}])/12 + II[{l2, l2, l2, l2}, {s, 4}] + 
     3*II[{l2}, {s, 4}]*Zeta[3], (47*Pi^4*II[{l2}, {s, 4}])/1440 + 
     (Pi^2*II[{l2, l2, l2}, {s, 4}])/12 - II[{l2, l2, l2, l2, l2}, {s, 4}] + 
     (Pi^2*Zeta[3])/4 - 3*II[{l2, l2}, {s, 4}]*Zeta[3] - (33*Zeta[5])/5}, 0, 
   6, 1], cut20`J02[s] -> SeriesData[\[Epsilon], 0, 
   {Pi^2/6, -(Pi^2*II[{l2}, {s, 4}])/6 + 2*Zeta[3], 
    (59*Pi^4)/360 + (Pi^2*II[{l2, l2}, {s, 4}])/6 - 
     2*II[{l2}, {s, 4}]*Zeta[3], (-59*Pi^4*II[{l2}, {s, 4}])/360 - 
     (Pi^2*II[{l2, l2, l2}, {s, 4}])/6 + (2*Pi^2*Zeta[3])/3 + 
     2*II[{l2, l2}, {s, 4}]*Zeta[3] + 36*Zeta[5]}, 2, 6, 1], 
 cut20`J03[s] -> SeriesData[\[Epsilon], 0, {II[{l1}, {s, 4}], 
    -II[{l1, l2}, {s, 4}] - 2*II[{l2, l1}, {s, 4}], 
    -(Pi^2*II[{l1}, {s, 4}])/12 - Pi^2*II[{l2}, {s, 4}] + 
     II[{l1, l2, l2}, {s, 4}] + 2*II[{l2, l1, l2}, {s, 4}] + 
     4*II[{l2, l2, l1}, {s, 4}] - 12*Zeta[3], (-16*Pi^4)/15 + 
     (Pi^2*II[{l1, l2}, {s, 4}])/12 + (Pi^2*II[{l2, l1}, {s, 4}])/6 + 
     3*Pi^2*II[{l2, l2}, {s, 4}] - II[{l1, l2, l2, l2}, {s, 4}] - 
     2*II[{l2, l1, l2, l2}, {s, 4}] - 4*II[{l2, l2, l1, l2}, {s, 4}] - 
     8*II[{l2, l2, l2, l1}, {s, 4}] - 3*II[{l1}, {s, 4}]*Zeta[3] + 
     12*II[{l2}, {s, 4}]*Zeta[3], (-47*Pi^4*II[{l1}, {s, 4}])/1440 + 
     (23*Pi^4*II[{l2}, {s, 4}])/20 - (Pi^2*II[{l1, l2, l2}, {s, 4}])/12 - 
     (Pi^2*II[{l2, l1, l2}, {s, 4}])/6 - (Pi^2*II[{l2, l2, l1}, {s, 4}])/3 - 
     7*Pi^2*II[{l2, l2, l2}, {s, 4}] + II[{l1, l2, l2, l2, l2}, {s, 4}] + 
     2*II[{l2, l1, l2, l2, l2}, {s, 4}] + 
     4*II[{l2, l2, l1, l2, l2}, {s, 4}] + 
     8*II[{l2, l2, l2, l1, l2}, {s, 4}] + 
     16*II[{l2, l2, l2, l2, l1}, {s, 4}] - 9*Pi^2*Zeta[3] + 
     3*II[{l1, l2}, {s, 4}]*Zeta[3] + 6*II[{l2, l1}, {s, 4}]*Zeta[3] - 
     12*II[{l2, l2}, {s, 4}]*Zeta[3] - 216*Zeta[5]}, 1, 6, 1], 
 cut20`J04[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*II[{l0}, {s, 4}] - (2*I)*Pi*II[{l2}, {s, 4}] + 
     II[{l0, l1}, {s, 4}] + 2*II[{l2, l1}, {s, 4}] - (2*I)*Pi*Log[2], 
    (-2*I)*Pi^3 + 3*Pi^2*II[{l0}, {s, 4}] - 3*Pi^2*II[{l1}, {s, 4}] + 
     8*Pi^2*II[{l2}, {s, 4}] + I*Pi*II[{l0, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l2}, {s, 4}] - (6*I)*Pi*II[{l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0}, {s, 4}] + (12*I)*Pi*II[{l2, l2}, {s, 4}] - 
     II[{l0, l0, l1}, {s, 4}] - II[{l0, l1, l2}, {s, 4}] - 
     4*II[{l0, l2, l1}, {s, 4}] + 6*II[{l1, l1, l1}, {s, 4}] - 
     4*II[{l2, l0, l1}, {s, 4}] - 2*II[{l2, l1, l2}, {s, 4}] - 
     12*II[{l2, l2, l1}, {s, 4}] + (2*I)*Pi*II[{l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l2}, {s, 4}]*Log[2] + (2*I)*Pi*Log[2]^2 + 33*Zeta[3], 
    (-59*Pi^4)/30 + ((29*I)/12)*Pi^3*II[{l0}, {s, 4}] + 
     ((53*I)/6)*Pi^3*II[{l2}, {s, 4}] - 3*Pi^2*II[{l0, l0}, {s, 4}] + 
     (35*Pi^2*II[{l0, l1}, {s, 4}])/12 - 12*Pi^2*II[{l0, l2}, {s, 4}] - 
     3*Pi^2*II[{l1, l0}, {s, 4}] + 18*Pi^2*II[{l1, l1}, {s, 4}] + 
     3*Pi^2*II[{l1, l2}, {s, 4}] - 12*Pi^2*II[{l2, l0}, {s, 4}] + 
     (71*Pi^2*II[{l2, l1}, {s, 4}])/6 - 42*Pi^2*II[{l2, l2}, {s, 4}] - 
     I*Pi*II[{l0, l0, l0}, {s, 4}] - (4*I)*Pi*II[{l0, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l1, l1}, {s, 4}] - (4*I)*Pi*II[{l0, l2, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l0, l2, l2}, {s, 4}] - (6*I)*Pi*II[{l1, l0, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l0}, {s, 4}] + (24*I)*Pi*II[{l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l2, l1}, {s, 4}] - (4*I)*Pi*II[{l2, l0, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l0, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l2, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l2, l0}, {s, 4}] - 
     (56*I)*Pi*II[{l2, l2, l2}, {s, 4}] + II[{l0, l0, l0, l1}, {s, 4}] + 
     II[{l0, l0, l1, l2}, {s, 4}] + 4*II[{l0, l0, l2, l1}, {s, 4}] - 
     6*II[{l0, l1, l1, l1}, {s, 4}] + II[{l0, l1, l2, l2}, {s, 4}] + 
     4*II[{l0, l2, l0, l1}, {s, 4}] + 4*II[{l0, l2, l1, l2}, {s, 4}] + 
     16*II[{l0, l2, l2, l1}, {s, 4}] + 6*II[{l1, l0, l1, l1}, {s, 4}] - 
     6*II[{l1, l1, l0, l1}, {s, 4}] - 6*II[{l1, l1, l1, l2}, {s, 4}] - 
     24*II[{l1, l1, l2, l1}, {s, 4}] - 6*II[{l1, l2, l1, l1}, {s, 4}] + 
     4*II[{l2, l0, l0, l1}, {s, 4}] + 4*II[{l2, l0, l1, l2}, {s, 4}] + 
     16*II[{l2, l0, l2, l1}, {s, 4}] - 24*II[{l2, l1, l1, l1}, {s, 4}] + 
     2*II[{l2, l1, l2, l2}, {s, 4}] + 16*II[{l2, l2, l0, l1}, {s, 4}] + 
     12*II[{l2, l2, l1, l2}, {s, 4}] + 56*II[{l2, l2, l2, l1}, {s, 4}] + 
     ((29*I)/6)*Pi^3*Log[2] - 6*Pi^2*II[{l0}, {s, 4}]*Log[2] - 
     6*Pi^2*II[{l1}, {s, 4}]*Log[2] - 18*Pi^2*II[{l2}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l0, l0}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l0, l2}, {s, 4}]*
      Log[2] + (12*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l2, l0}, {s, 4}]*Log[2] - (32*I)*Pi*II[{l2, l2}, {s, 4}]*
      Log[2] + 6*Pi^2*Log[2]^2 - (2*I)*Pi*II[{l0}, {s, 4}]*Log[2]^2 - 
     (8*I)*Pi*II[{l2}, {s, 4}]*Log[2]^2 - ((4*I)/3)*Pi*Log[2]^3 + 
     6*Log[2]^4 + 144*PolyLog[4, 1/2] - (60*I)*Pi*Zeta[3] - 
     63*II[{l1}, {s, 4}]*Zeta[3] - 33*II[{l2}, {s, 4}]*Zeta[3], 
    (-I/2)*Pi^5 + (7*Pi^4*II[{l0}, {s, 4}])/4 - (169*Pi^4*II[{l1}, {s, 4}])/
      20 + (73*Pi^4*II[{l2}, {s, 4}])/10 - ((29*I)/12)*Pi^3*
      II[{l0, l0}, {s, 4}] - ((29*I)/3)*Pi^3*II[{l0, l2}, {s, 4}] + 
     ((29*I)/2)*Pi^3*II[{l1, l1}, {s, 4}] - ((29*I)/3)*Pi^3*
      II[{l2, l0}, {s, 4}] - (37*I)*Pi^3*II[{l2, l2}, {s, 4}] + 
     3*Pi^2*II[{l0, l0, l0}, {s, 4}] - (35*Pi^2*II[{l0, l0, l1}, {s, 4}])/
      12 + 12*Pi^2*II[{l0, l0, l2}, {s, 4}] + 
     3*Pi^2*II[{l0, l1, l0}, {s, 4}] - 18*Pi^2*II[{l0, l1, l1}, {s, 4}] - 
     (35*Pi^2*II[{l0, l1, l2}, {s, 4}])/12 + 
     12*Pi^2*II[{l0, l2, l0}, {s, 4}] - (35*Pi^2*II[{l0, l2, l1}, {s, 4}])/
      3 + 48*Pi^2*II[{l0, l2, l2}, {s, 4}] - 
     3*Pi^2*II[{l1, l0, l0}, {s, 4}] + 18*Pi^2*II[{l1, l0, l1}, {s, 4}] + 
     3*Pi^2*II[{l1, l0, l2}, {s, 4}] - 18*Pi^2*II[{l1, l1, l0}, {s, 4}] + 
     (35*Pi^2*II[{l1, l1, l1}, {s, 4}])/2 - 
     72*Pi^2*II[{l1, l1, l2}, {s, 4}] + 3*Pi^2*II[{l1, l2, l0}, {s, 4}] - 
     18*Pi^2*II[{l1, l2, l1}, {s, 4}] - 3*Pi^2*II[{l1, l2, l2}, {s, 4}] + 
     12*Pi^2*II[{l2, l0, l0}, {s, 4}] - (35*Pi^2*II[{l2, l0, l1}, {s, 4}])/
      3 + 48*Pi^2*II[{l2, l0, l2}, {s, 4}] + 
     12*Pi^2*II[{l2, l1, l0}, {s, 4}] - 72*Pi^2*II[{l2, l1, l1}, {s, 4}] - 
     (71*Pi^2*II[{l2, l1, l2}, {s, 4}])/6 + 
     48*Pi^2*II[{l2, l2, l0}, {s, 4}] - 47*Pi^2*II[{l2, l2, l1}, {s, 4}] + 
     182*Pi^2*II[{l2, l2, l2}, {s, 4}] + I*Pi*II[{l0, l0, l0, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l0, l0, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l0, l2, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l0, l2, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l2, l0, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l0, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l2, l0}, {s, 4}] + 
     (64*I)*Pi*II[{l0, l2, l2, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l0, l2, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l0, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] + 
     (36*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] - 
     (96*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l2, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l2, l1, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0, l0, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l0, l0, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l0, l2, l0}, {s, 4}] + 
     (64*I)*Pi*II[{l2, l0, l2, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l2, l1, l0, l1}, {s, 4}] - 
     (24*I)*Pi*II[{l2, l1, l1, l0}, {s, 4}] - 
     (96*I)*Pi*II[{l2, l1, l1, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l2, l1, l2, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l2, l0, l0}, {s, 4}] + 
     (64*I)*Pi*II[{l2, l2, l0, l2}, {s, 4}] - 
     (96*I)*Pi*II[{l2, l2, l1, l1}, {s, 4}] + 
     (64*I)*Pi*II[{l2, l2, l2, l0}, {s, 4}] + 
     (240*I)*Pi*II[{l2, l2, l2, l2}, {s, 4}] - II[{l0, l0, l0, l0, l1}, 
      {s, 4}] - II[{l0, l0, l0, l1, l2}, {s, 4}] - 
     4*II[{l0, l0, l0, l2, l1}, {s, 4}] + 
     6*II[{l0, l0, l1, l1, l1}, {s, 4}] - II[{l0, l0, l1, l2, l2}, {s, 4}] - 
     4*II[{l0, l0, l2, l0, l1}, {s, 4}] - 
     4*II[{l0, l0, l2, l1, l2}, {s, 4}] - 
     16*II[{l0, l0, l2, l2, l1}, {s, 4}] - 
     6*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     6*II[{l0, l1, l1, l0, l1}, {s, 4}] + 
     6*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     24*II[{l0, l1, l1, l2, l1}, {s, 4}] + 
     6*II[{l0, l1, l2, l1, l1}, {s, 4}] - II[{l0, l1, l2, l2, l2}, {s, 4}] - 
     4*II[{l0, l2, l0, l0, l1}, {s, 4}] - 
     4*II[{l0, l2, l0, l1, l2}, {s, 4}] - 
     16*II[{l0, l2, l0, l2, l1}, {s, 4}] + 
     24*II[{l0, l2, l1, l1, l1}, {s, 4}] - 
     4*II[{l0, l2, l1, l2, l2}, {s, 4}] - 
     16*II[{l0, l2, l2, l0, l1}, {s, 4}] - 
     16*II[{l0, l2, l2, l1, l2}, {s, 4}] - 
     64*II[{l0, l2, l2, l2, l1}, {s, 4}] + 
     6*II[{l1, l0, l0, l1, l1}, {s, 4}] - 
     6*II[{l1, l0, l1, l0, l1}, {s, 4}] - 
     6*II[{l1, l0, l1, l1, l2}, {s, 4}] - 
     24*II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     6*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l0, l0, l1}, {s, 4}] + 
     6*II[{l1, l1, l0, l1, l2}, {s, 4}] + 
     24*II[{l1, l1, l0, l2, l1}, {s, 4}] - 
     36*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l2, l2}, {s, 4}] + 
     24*II[{l1, l1, l2, l0, l1}, {s, 4}] + 
     24*II[{l1, l1, l2, l1, l2}, {s, 4}] + 
     96*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     6*II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     6*II[{l1, l2, l1, l0, l1}, {s, 4}] + 
     6*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     24*II[{l1, l2, l1, l2, l1}, {s, 4}] + 
     6*II[{l1, l2, l2, l1, l1}, {s, 4}] - 
     4*II[{l2, l0, l0, l0, l1}, {s, 4}] - 
     4*II[{l2, l0, l0, l1, l2}, {s, 4}] - 
     16*II[{l2, l0, l0, l2, l1}, {s, 4}] + 
     24*II[{l2, l0, l1, l1, l1}, {s, 4}] - 
     4*II[{l2, l0, l1, l2, l2}, {s, 4}] - 
     16*II[{l2, l0, l2, l0, l1}, {s, 4}] - 
     16*II[{l2, l0, l2, l1, l2}, {s, 4}] - 
     64*II[{l2, l0, l2, l2, l1}, {s, 4}] - 
     24*II[{l2, l1, l0, l1, l1}, {s, 4}] + 
     24*II[{l2, l1, l1, l0, l1}, {s, 4}] + 
     24*II[{l2, l1, l1, l1, l2}, {s, 4}] + 
     96*II[{l2, l1, l1, l2, l1}, {s, 4}] + 
     24*II[{l2, l1, l2, l1, l1}, {s, 4}] - 
     2*II[{l2, l1, l2, l2, l2}, {s, 4}] - 
     16*II[{l2, l2, l0, l0, l1}, {s, 4}] - 
     16*II[{l2, l2, l0, l1, l2}, {s, 4}] - 
     64*II[{l2, l2, l0, l2, l1}, {s, 4}] + 
     96*II[{l2, l2, l1, l1, l1}, {s, 4}] - 
     12*II[{l2, l2, l1, l2, l2}, {s, 4}] - 
     64*II[{l2, l2, l2, l0, l1}, {s, 4}] - 
     56*II[{l2, l2, l2, l1, l2}, {s, 4}] - 
     240*II[{l2, l2, l2, l2, l1}, {s, 4}] + (51*Pi^4*Log[2])/5 - 
     ((29*I)/6)*Pi^3*II[{l0}, {s, 4}]*Log[2] - ((58*I)/3)*Pi^3*
      II[{l2}, {s, 4}]*Log[2] + 6*Pi^2*II[{l0, l0}, {s, 4}]*Log[2] + 
     6*Pi^2*II[{l0, l1}, {s, 4}]*Log[2] + 24*Pi^2*II[{l0, l2}, {s, 4}]*
      Log[2] - 6*Pi^2*II[{l1, l0}, {s, 4}]*Log[2] - 
     36*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + 6*Pi^2*II[{l1, l2}, {s, 4}]*
      Log[2] + 24*Pi^2*II[{l2, l0}, {s, 4}]*Log[2] + 
     24*Pi^2*II[{l2, l1}, {s, 4}]*Log[2] + 90*Pi^2*II[{l2, l2}, {s, 4}]*
      Log[2] + (2*I)*Pi*II[{l0, l0, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l0, l2}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l2, l0}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l0, l2, l2}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] - 
     (48*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l2, l0, l0}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l2, l0, l2}, {s, 4}]*Log[2] - 
     (48*I)*Pi*II[{l2, l1, l1}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l2, l2, l0}, {s, 4}]*Log[2] + 
     (128*I)*Pi*II[{l2, l2, l2}, {s, 4}]*Log[2] - ((29*I)/6)*Pi^3*Log[2]^2 + 
     6*Pi^2*II[{l0}, {s, 4}]*Log[2]^2 - 12*Pi^2*II[{l1}, {s, 4}]*Log[2]^2 + 
     12*Pi^2*II[{l2}, {s, 4}]*Log[2]^2 + (2*I)*Pi*II[{l0, l0}, {s, 4}]*
      Log[2]^2 + (8*I)*Pi*II[{l0, l2}, {s, 4}]*Log[2]^2 - 
     (12*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 + (8*I)*Pi*II[{l2, l0}, {s, 4}]*
      Log[2]^2 + (32*I)*Pi*II[{l2, l2}, {s, 4}]*Log[2]^2 - 20*Pi^2*Log[2]^3 + 
     ((4*I)/3)*Pi*II[{l0}, {s, 4}]*Log[2]^3 + ((16*I)/3)*Pi*II[{l2}, {s, 4}]*
      Log[2]^3 + ((2*I)/3)*Pi*Log[2]^4 + 6*II[{l1}, {s, 4}]*Log[2]^4 - 
     6*II[{l2}, {s, 4}]*Log[2]^4 - (36*Log[2]^5)/5 + 
     144*II[{l1}, {s, 4}]*PolyLog[4, 1/2] - 144*II[{l2}, {s, 4}]*
      PolyLog[4, 1/2] + 864*PolyLog[5, 1/2] + (717*Pi^2*Zeta[3])/4 + 
     (65*I)*Pi*II[{l0}, {s, 4}]*Zeta[3] + (250*I)*Pi*II[{l2}, {s, 4}]*
      Zeta[3] + 60*II[{l0, l1}, {s, 4}]*Zeta[3] - 63*II[{l1, l0}, {s, 4}]*
      Zeta[3] + 63*II[{l1, l2}, {s, 4}]*Zeta[3] + 246*II[{l2, l1}, {s, 4}]*
      Zeta[3] + 33*II[{l2, l2}, {s, 4}]*Zeta[3] + (130*I)*Pi*Log[2]*Zeta[3] - 
     (963*Zeta[5])/2}, 2, 6, 1], cut20`J05[s] -> 
  SeriesData[\[Epsilon], 0, {(-I)*Pi*II[{l1}, {s, 4}] + II[{l1, l1}, {s, 4}], 
    -(Pi^2*II[{l0}, {s, 4}])/2 + 3*Pi^2*II[{l1}, {s, 4}] - 
     I*Pi*II[{l0, l1}, {s, 4}] + I*Pi*II[{l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l2}, {s, 4}] + I*Pi*II[{l2, l1}, {s, 4}] + 
     II[{l0, l1, l1}, {s, 4}] - II[{l1, l0, l1}, {s, 4}] - 
     II[{l1, l1, l2}, {s, 4}] - 4*II[{l1, l2, l1}, {s, 4}] - 
     II[{l2, l1, l1}, {s, 4}] + (2*I)*Pi*II[{l1}, {s, 4}]*Log[2] - 6*Zeta[3], 
    (-17*Pi^4)/30 + ((29*I)/12)*Pi^3*II[{l1}, {s, 4}] - 
     (Pi^2*II[{l0, l0}, {s, 4}])/2 + 3*Pi^2*II[{l0, l1}, {s, 4}] + 
     (Pi^2*II[{l0, l2}, {s, 4}])/2 - 3*Pi^2*II[{l1, l0}, {s, 4}] + 
     (35*Pi^2*II[{l1, l1}, {s, 4}])/12 - 12*Pi^2*II[{l1, l2}, {s, 4}] + 
     (Pi^2*II[{l2, l0}, {s, 4}])/2 - 3*Pi^2*II[{l2, l1}, {s, 4}] - 
     I*Pi*II[{l0, l0, l1}, {s, 4}] + I*Pi*II[{l0, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l1, l2}, {s, 4}] + I*Pi*II[{l0, l2, l1}, {s, 4}] - 
     I*Pi*II[{l1, l0, l0}, {s, 4}] - (4*I)*Pi*II[{l1, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l1}, {s, 4}] - (4*I)*Pi*II[{l1, l2, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l2}, {s, 4}] + I*Pi*II[{l2, l0, l1}, {s, 4}] - 
     I*Pi*II[{l2, l1, l0}, {s, 4}] - (4*I)*Pi*II[{l2, l1, l2}, {s, 4}] - 
     I*Pi*II[{l2, l2, l1}, {s, 4}] + II[{l0, l0, l1, l1}, {s, 4}] - 
     II[{l0, l1, l0, l1}, {s, 4}] - II[{l0, l1, l1, l2}, {s, 4}] - 
     4*II[{l0, l1, l2, l1}, {s, 4}] - II[{l0, l2, l1, l1}, {s, 4}] + 
     II[{l1, l0, l0, l1}, {s, 4}] + II[{l1, l0, l1, l2}, {s, 4}] + 
     4*II[{l1, l0, l2, l1}, {s, 4}] - 6*II[{l1, l1, l1, l1}, {s, 4}] + 
     II[{l1, l1, l2, l2}, {s, 4}] + 4*II[{l1, l2, l0, l1}, {s, 4}] + 
     4*II[{l1, l2, l1, l2}, {s, 4}] + 16*II[{l1, l2, l2, l1}, {s, 4}] - 
     II[{l2, l0, l1, l1}, {s, 4}] + II[{l2, l1, l0, l1}, {s, 4}] + 
     II[{l2, l1, l1, l2}, {s, 4}] + 4*II[{l2, l1, l2, l1}, {s, 4}] + 
     II[{l2, l2, l1, l1}, {s, 4}] - Pi^2*II[{l0}, {s, 4}]*Log[2] - 
     6*Pi^2*II[{l1}, {s, 4}]*Log[2] + (2*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l1, l2}, {s, 4}]*
      Log[2] - (2*I)*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 4*Pi^2*Log[2]^2 - 
     (2*I)*Pi*II[{l1}, {s, 4}]*Log[2]^2 - (21*II[{l0}, {s, 4}]*Zeta[3])/2 + 
     6*II[{l2}, {s, 4}]*Zeta[3], (-169*Pi^4*II[{l0}, {s, 4}])/120 + 
     (7*Pi^4*II[{l1}, {s, 4}])/4 + (17*Pi^4*II[{l2}, {s, 4}])/30 + 
     ((29*I)/12)*Pi^3*II[{l0, l1}, {s, 4}] - ((29*I)/12)*Pi^3*
      II[{l1, l0}, {s, 4}] - ((29*I)/3)*Pi^3*II[{l1, l2}, {s, 4}] - 
     ((29*I)/12)*Pi^3*II[{l2, l1}, {s, 4}] - (Pi^2*II[{l0, l0, l0}, {s, 4}])/
      2 + 3*Pi^2*II[{l0, l0, l1}, {s, 4}] + (Pi^2*II[{l0, l0, l2}, {s, 4}])/
      2 - 3*Pi^2*II[{l0, l1, l0}, {s, 4}] + 
     (35*Pi^2*II[{l0, l1, l1}, {s, 4}])/12 - 
     12*Pi^2*II[{l0, l1, l2}, {s, 4}] + (Pi^2*II[{l0, l2, l0}, {s, 4}])/2 - 
     3*Pi^2*II[{l0, l2, l1}, {s, 4}] - (Pi^2*II[{l0, l2, l2}, {s, 4}])/2 + 
     3*Pi^2*II[{l1, l0, l0}, {s, 4}] - (35*Pi^2*II[{l1, l0, l1}, {s, 4}])/
      12 + 12*Pi^2*II[{l1, l0, l2}, {s, 4}] + 
     3*Pi^2*II[{l1, l1, l0}, {s, 4}] - 18*Pi^2*II[{l1, l1, l1}, {s, 4}] - 
     (35*Pi^2*II[{l1, l1, l2}, {s, 4}])/12 + 
     12*Pi^2*II[{l1, l2, l0}, {s, 4}] - (35*Pi^2*II[{l1, l2, l1}, {s, 4}])/
      3 + 48*Pi^2*II[{l1, l2, l2}, {s, 4}] + (Pi^2*II[{l2, l0, l0}, {s, 4}])/
      2 - 3*Pi^2*II[{l2, l0, l1}, {s, 4}] - (Pi^2*II[{l2, l0, l2}, {s, 4}])/
      2 + 3*Pi^2*II[{l2, l1, l0}, {s, 4}] - 
     (35*Pi^2*II[{l2, l1, l1}, {s, 4}])/12 + 
     12*Pi^2*II[{l2, l1, l2}, {s, 4}] - (Pi^2*II[{l2, l2, l0}, {s, 4}])/2 + 
     3*Pi^2*II[{l2, l2, l1}, {s, 4}] - I*Pi*II[{l0, l0, l0, l1}, {s, 4}] + 
     I*Pi*II[{l0, l0, l1, l0}, {s, 4}] + (4*I)*Pi*II[{l0, l0, l1, l2}, 
       {s, 4}] + I*Pi*II[{l0, l0, l2, l1}, {s, 4}] - 
     I*Pi*II[{l0, l1, l0, l0}, {s, 4}] - (4*I)*Pi*II[{l0, l1, l0, l2}, 
       {s, 4}] + (6*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] + 
     I*Pi*II[{l0, l2, l0, l1}, {s, 4}] - I*Pi*II[{l0, l2, l1, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l2, l1, l2}, {s, 4}] - 
     I*Pi*II[{l0, l2, l2, l1}, {s, 4}] + I*Pi*II[{l1, l0, l0, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l0, l0, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l0, l2, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l2, l0, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] + 
     (64*I)*Pi*II[{l1, l2, l2, l2}, {s, 4}] + 
     I*Pi*II[{l2, l0, l0, l1}, {s, 4}] - I*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l0, l1, l2}, {s, 4}] - 
     I*Pi*II[{l2, l0, l2, l1}, {s, 4}] + I*Pi*II[{l2, l1, l0, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - 
     I*Pi*II[{l2, l2, l0, l1}, {s, 4}] + I*Pi*II[{l2, l2, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] + 
     I*Pi*II[{l2, l2, l2, l1}, {s, 4}] + II[{l0, l0, l0, l1, l1}, {s, 4}] - 
     II[{l0, l0, l1, l0, l1}, {s, 4}] - II[{l0, l0, l1, l1, l2}, {s, 4}] - 
     4*II[{l0, l0, l1, l2, l1}, {s, 4}] - II[{l0, l0, l2, l1, l1}, {s, 4}] + 
     II[{l0, l1, l0, l0, l1}, {s, 4}] + II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     4*II[{l0, l1, l0, l2, l1}, {s, 4}] - 
     6*II[{l0, l1, l1, l1, l1}, {s, 4}] + II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     4*II[{l0, l1, l2, l0, l1}, {s, 4}] + 
     4*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     16*II[{l0, l1, l2, l2, l1}, {s, 4}] - II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     II[{l0, l2, l1, l0, l1}, {s, 4}] + II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     4*II[{l0, l2, l1, l2, l1}, {s, 4}] + II[{l0, l2, l2, l1, l1}, {s, 4}] - 
     II[{l1, l0, l0, l0, l1}, {s, 4}] - II[{l1, l0, l0, l1, l2}, {s, 4}] - 
     4*II[{l1, l0, l0, l2, l1}, {s, 4}] + 
     6*II[{l1, l0, l1, l1, l1}, {s, 4}] - II[{l1, l0, l1, l2, l2}, {s, 4}] - 
     4*II[{l1, l0, l2, l0, l1}, {s, 4}] - 
     4*II[{l1, l0, l2, l1, l2}, {s, 4}] - 
     16*II[{l1, l0, l2, l2, l1}, {s, 4}] - 
     6*II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l0, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l1, l2}, {s, 4}] + 
     24*II[{l1, l1, l1, l2, l1}, {s, 4}] + 
     6*II[{l1, l1, l2, l1, l1}, {s, 4}] - II[{l1, l1, l2, l2, l2}, {s, 4}] - 
     4*II[{l1, l2, l0, l0, l1}, {s, 4}] - 
     4*II[{l1, l2, l0, l1, l2}, {s, 4}] - 
     16*II[{l1, l2, l0, l2, l1}, {s, 4}] + 
     24*II[{l1, l2, l1, l1, l1}, {s, 4}] - 
     4*II[{l1, l2, l1, l2, l2}, {s, 4}] - 
     16*II[{l1, l2, l2, l0, l1}, {s, 4}] - 
     16*II[{l1, l2, l2, l1, l2}, {s, 4}] - 
     64*II[{l1, l2, l2, l2, l1}, {s, 4}] - II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     II[{l2, l0, l1, l0, l1}, {s, 4}] + II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     4*II[{l2, l0, l1, l2, l1}, {s, 4}] + II[{l2, l0, l2, l1, l1}, {s, 4}] - 
     II[{l2, l1, l0, l0, l1}, {s, 4}] - II[{l2, l1, l0, l1, l2}, {s, 4}] - 
     4*II[{l2, l1, l0, l2, l1}, {s, 4}] + 
     6*II[{l2, l1, l1, l1, l1}, {s, 4}] - II[{l2, l1, l1, l2, l2}, {s, 4}] - 
     4*II[{l2, l1, l2, l0, l1}, {s, 4}] - 
     4*II[{l2, l1, l2, l1, l2}, {s, 4}] - 
     16*II[{l2, l1, l2, l2, l1}, {s, 4}] + II[{l2, l2, l0, l1, l1}, {s, 4}] - 
     II[{l2, l2, l1, l0, l1}, {s, 4}] - II[{l2, l2, l1, l1, l2}, {s, 4}] - 
     4*II[{l2, l2, l1, l2, l1}, {s, 4}] - II[{l2, l2, l2, l1, l1}, {s, 4}] - 
     (59*Pi^4*Log[2])/15 - ((29*I)/6)*Pi^3*II[{l1}, {s, 4}]*Log[2] - 
     Pi^2*II[{l0, l0}, {s, 4}]*Log[2] - 6*Pi^2*II[{l0, l1}, {s, 4}]*Log[2] + 
     Pi^2*II[{l0, l2}, {s, 4}]*Log[2] + 6*Pi^2*II[{l1, l0}, {s, 4}]*Log[2] + 
     6*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + 24*Pi^2*II[{l1, l2}, {s, 4}]*
      Log[2] + Pi^2*II[{l2, l0}, {s, 4}]*Log[2] + 6*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] + (2*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l1, l0, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l0, l2}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l2, l0}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 2*Pi^2*II[{l0}, {s, 4}]*
      Log[2]^2 + 6*Pi^2*II[{l1}, {s, 4}]*Log[2]^2 + 
     4*Pi^2*II[{l2}, {s, 4}]*Log[2]^2 - (2*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 + (2*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2]^2 + 
     (8*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2]^2 + (2*I)*Pi*II[{l2, l1}, {s, 4}]*
      Log[2]^2 + (8*Pi^2*Log[2]^3)/3 + ((4*I)/3)*Pi*II[{l1}, {s, 4}]*
      Log[2]^3 + II[{l0}, {s, 4}]*Log[2]^4 + (8*Log[2]^5)/5 + 
     24*II[{l0}, {s, 4}]*PolyLog[4, 1/2] - 192*PolyLog[5, 1/2] - 
     (35*Pi^2*Zeta[3])/2 + (65*I)*Pi*II[{l1}, {s, 4}]*Zeta[3] - 
     (21*II[{l0, l0}, {s, 4}]*Zeta[3])/2 + (21*II[{l0, l2}, {s, 4}]*Zeta[3])/
      2 + 60*II[{l1, l1}, {s, 4}]*Zeta[3] + (21*II[{l2, l0}, {s, 4}]*Zeta[3])/
      2 - 6*II[{l2, l2}, {s, 4}]*Zeta[3] + (9*Zeta[5])/2}, 2, 6, 1], 
 cut20`J06[s] -> SeriesData[\[Epsilon], 0, {(Pi^2*Log[2])/6 - Zeta[3]/4, 
    (7*Pi^4)/120 - (Pi^2*II[{l2}, {s, 4}]*Log[2])/6 - (Pi^2*Log[2]^2)/3 - 
     Log[2]^4/6 - 4*PolyLog[4, 1/2] + (II[{l2}, {s, 4}]*Zeta[3])/4, 
    (-7*Pi^4*II[{l2}, {s, 4}])/120 - (67*Pi^4*Log[2])/360 + 
     (Pi^2*II[{l2, l2}, {s, 4}]*Log[2])/6 + (Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/
      3 + (2*Pi^2*Log[2]^3)/3 + (II[{l2}, {s, 4}]*Log[2]^4)/6 + Log[2]^5/5 + 
     4*II[{l2}, {s, 4}]*PolyLog[4, 1/2] - 24*PolyLog[5, 1/2] + 
     (25*Pi^2*Zeta[3])/48 - (II[{l2, l2}, {s, 4}]*Zeta[3])/4 + 
     (203*Zeta[5])/8}, 3, 6, 1], cut20`J07[s] -> 
  SeriesData[\[Epsilon], 0, {-(Pi^2*II[{l1}, {s, 4}])/3 - 
     I*Pi*II[{l1, l1}, {s, 4}] + II[{l1, l1, l1}, {s, 4}], 
    Pi^2*II[{l1, l1}, {s, 4}] + (Pi^2*II[{l1, l2}, {s, 4}])/3 + 
     (2*I)*Pi*II[{l1, l1, l2}, {s, 4}] - II[{l1, l1, l1, l2}, {s, 4}] - 
     2*II[{l1, l1, l2, l1}, {s, 4}] - 10*II[{l1}, {s, 4}]*Zeta[3], 
    (-161*Pi^4*II[{l1}, {s, 4}])/180 + ((5*I)/12)*Pi^3*II[{l1, l1}, {s, 4}] - 
     Pi^2*II[{l0, l1, l0}, {s, 4}] - 2*Pi^2*II[{l1, l0, l0}, {s, 4}] + 
     4*Pi^2*II[{l1, l0, l1}, {s, 4}] - (37*Pi^2*II[{l1, l1, l1}, {s, 4}])/
      12 - 2*Pi^2*II[{l1, l1, l2}, {s, 4}] + 
     4*Pi^2*II[{l1, l2, l1}, {s, 4}] - (Pi^2*II[{l1, l2, l2}, {s, 4}])/3 - 
     (2*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l2, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + 
     2*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     2*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     4*II[{l1, l0, l0, l1, l1}, {s, 4}] - 
     2*II[{l1, l0, l1, l0, l1}, {s, 4}] - 
     4*II[{l1, l0, l1, l2, l1}, {s, 4}] + 
     9*II[{l1, l1, l1, l1, l1}, {s, 4}] + II[{l1, l1, l1, l2, l2}, {s, 4}] + 
     2*II[{l1, l1, l2, l1, l2}, {s, 4}] + 
     4*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     2*II[{l1, l2, l1, l0, l1}, {s, 4}] - 
     4*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     4*II[{l1, l2, l2, l1, l1}, {s, 4}] - 2*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - 4*Pi^2*II[{l1, l0}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 4*Pi^2*II[{l1}, {s, 4}]*
      Log[2]^2 - 3*II[{l0, l1}, {s, 4}]*Zeta[3] + 10*II[{l1, l2}, {s, 4}]*
      Zeta[3]}, 3, 6, 1], cut20`J08[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*II[{l2}, {s, 4}] + II[{l2, l1}, {s, 4}], 
    (-I/3)*Pi^3 - (2*Pi^2*II[{l1}, {s, 4}])/3 + 3*Pi^2*II[{l2}, {s, 4}] + 
     (5*I)*Pi*II[{l2, l2}, {s, 4}] - II[{l2, l1, l2}, {s, 4}] - 
     5*II[{l2, l2, l1}, {s, 4}] + 12*Zeta[3], 
    (-4*Pi^4)/15 + ((17*I)/12)*Pi^3*II[{l2}, {s, 4}] + 
     (2*Pi^2*II[{l1, l2}, {s, 4}])/3 + (23*Pi^2*II[{l2, l1}, {s, 4}])/12 - 
     13*Pi^2*II[{l2, l2}, {s, 4}] - (19*I)*Pi*II[{l2, l2, l2}, {s, 4}] + 
     II[{l2, l1, l2, l2}, {s, 4}] + 5*II[{l2, l2, l1, l2}, {s, 4}] + 
     19*II[{l2, l2, l2, l1}, {s, 4}] - (6*I)*Pi*Zeta[3] - 
     8*II[{l1}, {s, 4}]*Zeta[3] - 12*II[{l2}, {s, 4}]*Zeta[3], 
    (I/60)*Pi^5 - (59*Pi^4*II[{l1}, {s, 4}])/90 + (161*Pi^4*II[{l2}, {s, 4}])/
      60 - ((61*I)/12)*Pi^3*II[{l2, l2}, {s, 4}] - 
     (2*Pi^2*II[{l1, l2, l2}, {s, 4}])/3 - (23*Pi^2*II[{l2, l1, l2}, {s, 4}])/
      12 - (67*Pi^2*II[{l2, l2, l1}, {s, 4}])/12 + 
     45*Pi^2*II[{l2, l2, l2}, {s, 4}] + (65*I)*Pi*II[{l2, l2, l2, l2}, 
       {s, 4}] - II[{l2, l1, l2, l2, l2}, {s, 4}] - 
     5*II[{l2, l2, l1, l2, l2}, {s, 4}] - 
     19*II[{l2, l2, l2, l1, l2}, {s, 4}] - 
     65*II[{l2, l2, l2, l2, l1}, {s, 4}] + 21*Pi^2*Zeta[3] + 
     (23*I)*Pi*II[{l2}, {s, 4}]*Zeta[3] + 8*II[{l1, l2}, {s, 4}]*Zeta[3] + 
     21*II[{l2, l1}, {s, 4}]*Zeta[3] + 12*II[{l2, l2}, {s, 4}]*Zeta[3] + 
     216*Zeta[5]}, 2, 6, 1], cut20`J09[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/3)*Pi^3 - (Pi^2*II[{l0}, {s, 4}])/2 + (Pi^2*II[{l2}, {s, 4}])/3 - 
     I*Pi*II[{l0, l1}, {s, 4}] + II[{l0, l1, l1}, {s, 4}] + Zeta[3], 
    (13*Pi^4)/36 + I*Pi^3*II[{l2}, {s, 4}] + (2*Pi^2*II[{l0, l0}, {s, 4}])/
      3 + (5*Pi^2*II[{l0, l1}, {s, 4}])/3 + (Pi^2*II[{l0, l2}, {s, 4}])/2 - 
     Pi^2*II[{l1, l1}, {s, 4}] + Pi^2*II[{l2, l0}, {s, 4}] + 
     (2*Pi^2*II[{l2, l1}, {s, 4}])/3 - (4*Pi^2*II[{l2, l2}, {s, 4}])/3 + 
     ((4*I)/3)*Pi*II[{l0, l0, l1}, {s, 4}] + 
     (I/3)*Pi*II[{l0, l1, l0}, {s, 4}] + ((8*I)/3)*Pi*
      II[{l0, l1, l2}, {s, 4}] + (2*I)*Pi*II[{l0, l2, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l1}, {s, 4}] + (2*I)*Pi*II[{l2, l0, l1}, {s, 4}] + 
     (I/3)*Pi*II[{l2, l1, l0}, {s, 4}] + ((2*I)/3)*Pi*
      II[{l2, l1, l2}, {s, 4}] - (I/3)*Pi*II[{l2, l2, l1}, {s, 4}] - 
     (4*II[{l0, l0, l1, l1}, {s, 4}])/3 - II[{l0, l1, l0, l1}, {s, 4}]/3 - 
     II[{l0, l1, l1, l2}, {s, 4}] - (8*II[{l0, l1, l2, l1}, {s, 4}])/3 - 
     2*II[{l0, l2, l1, l1}, {s, 4}] + 3*II[{l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l2, l0, l1, l1}, {s, 4}] - II[{l2, l1, l0, l1}, {s, 4}]/3 - 
     (2*II[{l2, l1, l2, l1}, {s, 4}])/3 + II[{l2, l2, l1, l1}, {s, 4}]/3 + 
     (7*Pi^2*II[{l0}, {s, 4}]*Log[2])/3 + ((2*I)/3)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2] + ((2*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 
     (2*Pi^2*Log[2]^2)/3 - (21*II[{l0}, {s, 4}]*Zeta[3])/2 - 
     II[{l2}, {s, 4}]*Zeta[3], ((5*I)/36)*Pi^5 + (83*Pi^4*II[{l0}, {s, 4}])/
      360 - (17*Pi^4*II[{l2}, {s, 4}])/18 + ((13*I)/12)*Pi^3*
      II[{l0, l1}, {s, 4}] + ((2*I)/3)*Pi^3*II[{l2, l1}, {s, 4}] - 
     (3*I)*Pi^3*II[{l2, l2}, {s, 4}] - (3*Pi^2*II[{l0, l0, l0}, {s, 4}])/2 - 
     (4*Pi^2*II[{l0, l0, l1}, {s, 4}])/3 - (2*Pi^2*II[{l0, l0, l2}, {s, 4}])/
      3 - Pi^2*II[{l0, l1, l0}, {s, 4}] + (9*Pi^2*II[{l0, l1, l1}, {s, 4}])/
      4 - (16*Pi^2*II[{l0, l1, l2}, {s, 4}])/3 - 
     (3*Pi^2*II[{l0, l2, l0}, {s, 4}])/2 - (10*Pi^2*II[{l0, l2, l1}, {s, 4}])/
      3 - (Pi^2*II[{l0, l2, l2}, {s, 4}])/2 - 
     (2*Pi^2*II[{l1, l0, l1}, {s, 4}])/3 + Pi^2*II[{l1, l1, l0}, {s, 4}] + 
     7*Pi^2*II[{l1, l1, l1}, {s, 4}] + Pi^2*II[{l1, l1, l2}, {s, 4}] - 
     (3*Pi^2*II[{l2, l0, l0}, {s, 4}])/2 - (10*Pi^2*II[{l2, l0, l1}, {s, 4}])/
      3 - Pi^2*II[{l2, l0, l2}, {s, 4}] - Pi^2*II[{l2, l1, l0}, {s, 4}] + 
     (11*Pi^2*II[{l2, l1, l1}, {s, 4}])/3 - 
     (10*Pi^2*II[{l2, l1, l2}, {s, 4}])/3 - 
     (13*Pi^2*II[{l2, l2, l0}, {s, 4}])/6 - (7*Pi^2*II[{l2, l2, l1}, {s, 4}])/
      3 + (13*Pi^2*II[{l2, l2, l2}, {s, 4}])/3 - 
     (3*I)*Pi*II[{l0, l0, l0, l1}, {s, 4}] - ((8*I)/3)*Pi*
      II[{l0, l0, l1, l2}, {s, 4}] - (3*I)*Pi*II[{l0, l0, l2, l1}, {s, 4}] - 
     (I/3)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - ((4*I)/3)*Pi*
      II[{l0, l1, l0, l2}, {s, 4}] + (6*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     ((4*I)/3)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l0, l2, l0, l1}, {s, 4}] - ((2*I)/3)*Pi*
      II[{l0, l2, l1, l0}, {s, 4}] - ((16*I)/3)*Pi*II[{l0, l2, l1, l2}, 
       {s, 4}] - ((13*I)/3)*Pi*II[{l0, l2, l2, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - ((2*I)/3)*Pi*
      II[{l2, l0, l1, l0}, {s, 4}] - ((16*I)/3)*Pi*II[{l2, l0, l1, l2}, 
       {s, 4}] - ((13*I)/3)*Pi*II[{l2, l0, l2, l1}, {s, 4}] - 
     (I/3)*Pi*II[{l2, l1, l0, l0}, {s, 4}] - ((4*I)/3)*Pi*
      II[{l2, l1, l0, l2}, {s, 4}] + (10*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     ((4*I)/3)*Pi*II[{l2, l1, l2, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - ((13*I)/3)*Pi*
      II[{l2, l2, l0, l1}, {s, 4}] - ((4*I)/3)*Pi*II[{l2, l2, l1, l0}, 
       {s, 4}] - (2*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] + 
     3*II[{l0, l0, l0, l1, l1}, {s, 4}] + 
     (4*II[{l0, l0, l1, l1, l2}, {s, 4}])/3 + 
     (8*II[{l0, l0, l1, l2, l1}, {s, 4}])/3 + 
     3*II[{l0, l0, l2, l1, l1}, {s, 4}] + II[{l0, l1, l0, l0, l1}, {s, 4}]/
      3 + II[{l0, l1, l0, l1, l2}, {s, 4}]/3 + 
     (4*II[{l0, l1, l0, l2, l1}, {s, 4}])/3 - 
     6*II[{l0, l1, l1, l1, l1}, {s, 4}] + II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     (4*II[{l0, l1, l2, l0, l1}, {s, 4}])/3 + 
     (8*II[{l0, l1, l2, l1, l2}, {s, 4}])/3 + 
     8*II[{l0, l1, l2, l2, l1}, {s, 4}] + 
     3*II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     (2*II[{l0, l2, l1, l0, l1}, {s, 4}])/3 + 
     2*II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     (16*II[{l0, l2, l1, l2, l1}, {s, 4}])/3 + 
     (13*II[{l0, l2, l2, l1, l1}, {s, 4}])/3 + 
     2*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     2*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     3*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     10*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     6*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     3*II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     (2*II[{l2, l0, l1, l0, l1}, {s, 4}])/3 + 
     2*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     (16*II[{l2, l0, l1, l2, l1}, {s, 4}])/3 + 
     (13*II[{l2, l0, l2, l1, l1}, {s, 4}])/3 + 
     II[{l2, l1, l0, l0, l1}, {s, 4}]/3 + II[{l2, l1, l0, l1, l2}, {s, 4}]/
      3 + (4*II[{l2, l1, l0, l2, l1}, {s, 4}])/3 - 
     10*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     (4*II[{l2, l1, l2, l0, l1}, {s, 4}])/3 + 
     (2*II[{l2, l1, l2, l1, l2}, {s, 4}])/3 + 
     4*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     (13*II[{l2, l2, l0, l1, l1}, {s, 4}])/3 + 
     (4*II[{l2, l2, l1, l0, l1}, {s, 4}])/3 - 
     II[{l2, l2, l1, l1, l2}, {s, 4}]/3 + 
     2*II[{l2, l2, l1, l2, l1}, {s, 4}] - 
     2*II[{l2, l2, l2, l1, l1}, {s, 4}] - (59*Pi^4*Log[2])/90 - 
     (14*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/3 - 2*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - (7*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/3 + 
     2*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] - 
     (16*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/3 - 2*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] - ((2*I)/3)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     ((8*I)/3)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     ((4*I)/3)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     ((4*I)/3)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     ((2*I)/3)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] - 
     ((8*I)/3)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     ((8*I)/3)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 
     (16*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/3 + 
     (2*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/3 - ((2*I)/3)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 - ((2*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2]^2 + 
     (4*Pi^2*Log[2]^3)/9 - (7*II[{l0}, {s, 4}]*Log[2]^4)/3 + 
     (4*Log[2]^5)/15 - 56*II[{l0}, {s, 4}]*PolyLog[4, 1/2] - 
     32*PolyLog[5, 1/2] - (13*Pi^2*Zeta[3])/12 + 14*II[{l0, l0}, {s, 4}]*
      Zeta[3] + (21*II[{l0, l2}, {s, 4}]*Zeta[3])/2 - 
     21*II[{l1, l1}, {s, 4}]*Zeta[3] + 21*II[{l2, l0}, {s, 4}]*Zeta[3] + 
     II[{l2, l2}, {s, 4}]*Zeta[3] + (147*Zeta[5])/4}, 3, 6, 1], 
 cut20`J10[s] -> SeriesData[\[Epsilon], 0, 
   {-(Pi^2*II[{l1, l0}, {s, 4}])/2 - I*Pi*II[{l1, l0, l1}, {s, 4}] - 
     I*Pi*II[{l1, l2, l1}, {s, 4}] + II[{l1, l0, l1, l1}, {s, 4}] + 
     II[{l1, l2, l1, l1}, {s, 4}] - Pi^2*II[{l1}, {s, 4}]*Log[2] - 
     (3*II[{l1}, {s, 4}]*Zeta[3])/2, (-19*Pi^4*II[{l1}, {s, 4}])/30 - 
     (Pi^2*II[{l0, l1, l0}, {s, 4}])/2 + 3*Pi^2*II[{l1, l0, l1}, {s, 4}] + 
     (Pi^2*II[{l1, l0, l2}, {s, 4}])/2 - 2*Pi^2*II[{l1, l1, l1}, {s, 4}] + 
     Pi^2*II[{l1, l2, l0}, {s, 4}] + 3*Pi^2*II[{l1, l2, l1}, {s, 4}] - 
     I*Pi*II[{l0, l1, l0, l1}, {s, 4}] - I*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     I*Pi*II[{l1, l0, l1, l0}, {s, 4}] + (4*I)*Pi*II[{l1, l0, l1, l2}, 
       {s, 4}] + (2*I)*Pi*II[{l1, l0, l2, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l2, l0, l1}, {s, 4}] + 
     I*Pi*II[{l1, l2, l1, l0}, {s, 4}] + (4*I)*Pi*II[{l1, l2, l1, l2}, 
       {s, 4}] + (4*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + 
     II[{l0, l1, l0, l1, l1}, {s, 4}] + II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     II[{l1, l0, l1, l0, l1}, {s, 4}] - II[{l1, l0, l1, l1, l2}, {s, 4}] - 
     4*II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     2*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l2, l0, l1, l1}, {s, 4}] - II[{l1, l2, l1, l0, l1}, {s, 4}] - 
     II[{l1, l2, l1, l1, l2}, {s, 4}] - 4*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     4*II[{l1, l2, l2, l1, l1}, {s, 4}] - Pi^2*II[{l0, l1}, {s, 4}]*Log[2] + 
     Pi^2*II[{l1, l0}, {s, 4}]*Log[2] + Pi^2*II[{l1, l2}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] + II[{l1}, {s, 4}]*Log[2]^4 + 
     24*II[{l1}, {s, 4}]*PolyLog[4, 1/2] - (3*II[{l0, l1}, {s, 4}]*Zeta[3])/
      2 - (21*II[{l1, l0}, {s, 4}]*Zeta[3])/2 + 
     (3*II[{l1, l2}, {s, 4}]*Zeta[3])/2}, 4, 6, 1], 
 cut20`J11[s] -> SeriesData[\[Epsilon], 0, 
   {((-2*I)/3)*Pi^3 - 2*Pi^2*II[{l1}, {s, 4}] + (2*Pi^2*II[{l2}, {s, 4}])/3 - 
     I*Pi*II[{l1, l0}, {s, 4}] - (2*I)*Pi*II[{l1, l2}, {s, 4}] + 
     II[{l1, l0, l1}, {s, 4}] + 2*II[{l1, l2, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1}, {s, 4}]*Log[2] + 5*Zeta[3], 
    (181*Pi^4)/180 - (2*I)*Pi^3*II[{l1}, {s, 4}] + 
     (2*I)*Pi^3*II[{l2}, {s, 4}] - (Pi^2*II[{l0, l0}, {s, 4}])/6 + 
     (4*Pi^2*II[{l0, l1}, {s, 4}])/3 + 3*Pi^2*II[{l1, l0}, {s, 4}] - 
     6*Pi^2*II[{l1, l1}, {s, 4}] + 10*Pi^2*II[{l1, l2}, {s, 4}] + 
     (Pi^2*II[{l2, l0}, {s, 4}])/2 + (16*Pi^2*II[{l2, l1}, {s, 4}])/3 - 
     (8*Pi^2*II[{l2, l2}, {s, 4}])/3 - (I/3)*Pi*II[{l0, l0, l1}, {s, 4}] + 
     ((2*I)/3)*Pi*II[{l0, l1, l0}, {s, 4}] + ((4*I)/3)*Pi*
      II[{l0, l1, l2}, {s, 4}] + I*Pi*II[{l0, l2, l1}, {s, 4}] + 
     I*Pi*II[{l1, l0, l0}, {s, 4}] + (4*I)*Pi*II[{l1, l0, l2}, {s, 4}] - 
     (15*I)*Pi*II[{l1, l1, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l2, l0}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l2, l2}, {s, 4}] + I*Pi*II[{l2, l0, l1}, {s, 4}] + 
     ((8*I)/3)*Pi*II[{l2, l1, l0}, {s, 4}] + ((16*I)/3)*Pi*
      II[{l2, l1, l2}, {s, 4}] + (I/3)*Pi*II[{l2, l2, l1}, {s, 4}] + 
     II[{l0, l0, l1, l1}, {s, 4}]/3 - (2*II[{l0, l1, l0, l1}, {s, 4}])/3 - 
     (4*II[{l0, l1, l2, l1}, {s, 4}])/3 - II[{l0, l2, l1, l1}, {s, 4}] - 
     II[{l1, l0, l0, l1}, {s, 4}] - II[{l1, l0, l1, l2}, {s, 4}] - 
     4*II[{l1, l0, l2, l1}, {s, 4}] + 15*II[{l1, l1, l1, l1}, {s, 4}] - 
     4*II[{l1, l2, l0, l1}, {s, 4}] - 2*II[{l1, l2, l1, l2}, {s, 4}] - 
     12*II[{l1, l2, l2, l1}, {s, 4}] - II[{l2, l0, l1, l1}, {s, 4}] - 
     (8*II[{l2, l1, l0, l1}, {s, 4}])/3 - (16*II[{l2, l1, l2, l1}, {s, 4}])/
      3 - II[{l2, l2, l1, l1}, {s, 4}]/3 + (2*Pi^2*II[{l0}, {s, 4}]*Log[2])/
      3 + 6*Pi^2*II[{l1}, {s, 4}]*Log[2] + ((4*I)/3)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2] + (2*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2] + ((16*I)/3)*Pi*
      II[{l2, l1}, {s, 4}]*Log[2] + (2*Pi^2*Log[2]^2)/3 + 
     (2*I)*Pi*II[{l1}, {s, 4}]*Log[2]^2 - 5*II[{l2}, {s, 4}]*Zeta[3], 
    ((5*I)/18)*Pi^5 + (59*Pi^4*II[{l0}, {s, 4}])/180 - 
     (11*Pi^4*II[{l1}, {s, 4}])/6 - (391*Pi^4*II[{l2}, {s, 4}])/180 + 
     ((4*I)/3)*Pi^3*II[{l0, l1}, {s, 4}] + ((29*I)/12)*Pi^3*
      II[{l1, l0}, {s, 4}] + ((53*I)/6)*Pi^3*II[{l1, l2}, {s, 4}] + 
     ((16*I)/3)*Pi^3*II[{l2, l1}, {s, 4}] - (6*I)*Pi^3*II[{l2, l2}, {s, 4}] + 
     Pi^2*II[{l0, l0, l0}, {s, 4}] - (5*Pi^2*II[{l0, l0, l1}, {s, 4}])/3 + 
     (Pi^2*II[{l0, l0, l2}, {s, 4}])/6 - 2*Pi^2*II[{l0, l1, l0}, {s, 4}] + 
     (14*Pi^2*II[{l0, l1, l1}, {s, 4}])/3 - 
     (20*Pi^2*II[{l0, l1, l2}, {s, 4}])/3 - 
     (17*Pi^2*II[{l0, l2, l1}, {s, 4}])/3 - 3*Pi^2*II[{l1, l0, l0}, {s, 4}] - 
     (5*Pi^2*II[{l1, l0, l1}, {s, 4}])/12 - 
     12*Pi^2*II[{l1, l0, l2}, {s, 4}] - 4*Pi^2*II[{l1, l1, l0}, {s, 4}] + 
     47*Pi^2*II[{l1, l1, l1}, {s, 4}] + 6*Pi^2*II[{l1, l1, l2}, {s, 4}] - 
     12*Pi^2*II[{l1, l2, l0}, {s, 4}] + (71*Pi^2*II[{l1, l2, l1}, {s, 4}])/
      6 - 44*Pi^2*II[{l1, l2, l2}, {s, 4}] - 
     (17*Pi^2*II[{l2, l0, l1}, {s, 4}])/3 - (Pi^2*II[{l2, l0, l2}, {s, 4}])/
      2 - 8*Pi^2*II[{l2, l1, l0}, {s, 4}] + 
     (52*Pi^2*II[{l2, l1, l1}, {s, 4}])/3 - 
     (80*Pi^2*II[{l2, l1, l2}, {s, 4}])/3 - (7*Pi^2*II[{l2, l2, l0}, {s, 4}])/
      3 - (47*Pi^2*II[{l2, l2, l1}, {s, 4}])/3 + 
     (26*Pi^2*II[{l2, l2, l2}, {s, 4}])/3 + 
     (2*I)*Pi*II[{l0, l0, l0, l1}, {s, 4}] - 
     I*Pi*II[{l0, l0, l1, l0}, {s, 4}] - ((4*I)/3)*Pi*
      II[{l0, l0, l1, l2}, {s, 4}] - ((2*I)/3)*Pi*II[{l0, l1, l0, l0}, 
       {s, 4}] - ((8*I)/3)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - ((7*I)/3)*Pi*
      II[{l0, l2, l1, l0}, {s, 4}] - ((20*I)/3)*Pi*II[{l0, l2, l1, l2}, 
       {s, 4}] - ((14*I)/3)*Pi*II[{l0, l2, l2, l1}, {s, 4}] - 
     I*Pi*II[{l1, l0, l0, l0}, {s, 4}] - (4*I)*Pi*II[{l1, l0, l0, l2}, 
       {s, 4}] - (4*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l0, l2, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (62*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l2, l0, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] - 
     (56*I)*Pi*II[{l1, l2, l2, l2}, {s, 4}] - 
     ((7*I)/3)*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     ((20*I)/3)*Pi*II[{l2, l0, l1, l2}, {s, 4}] - 
     ((14*I)/3)*Pi*II[{l2, l0, l2, l1}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l2, l1, l0, l0}, {s, 4}] - 
     ((32*I)/3)*Pi*II[{l2, l1, l0, l2}, {s, 4}] + 
     (44*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - ((32*I)/3)*Pi*
      II[{l2, l1, l2, l0}, {s, 4}] - (32*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - 
     ((14*I)/3)*Pi*II[{l2, l2, l0, l1}, {s, 4}] - 
     ((23*I)/3)*Pi*II[{l2, l2, l1, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - 
     (2*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] - 
     2*II[{l0, l0, l0, l1, l1}, {s, 4}] + II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     II[{l0, l0, l1, l1, l2}, {s, 4}]/3 + 
     (4*II[{l0, l0, l1, l2, l1}, {s, 4}])/3 + 
     (2*II[{l0, l1, l0, l0, l1}, {s, 4}])/3 + 
     (2*II[{l0, l1, l0, l1, l2}, {s, 4}])/3 + 
     (8*II[{l0, l1, l0, l2, l1}, {s, 4}])/3 - 
     12*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     (8*II[{l0, l1, l2, l0, l1}, {s, 4}])/3 + 
     (4*II[{l0, l1, l2, l1, l2}, {s, 4}])/3 + 
     8*II[{l0, l1, l2, l2, l1}, {s, 4}] + 
     (7*II[{l0, l2, l1, l0, l1}, {s, 4}])/3 + II[{l0, l2, l1, l1, l2}, 
      {s, 4}] + (20*II[{l0, l2, l1, l2, l1}, {s, 4}])/3 + 
     (14*II[{l0, l2, l2, l1, l1}, {s, 4}])/3 + II[{l1, l0, l0, l0, l1}, 
      {s, 4}] + II[{l1, l0, l0, l1, l2}, {s, 4}] + 
     4*II[{l1, l0, l0, l2, l1}, {s, 4}] + 
     4*II[{l1, l0, l1, l1, l1}, {s, 4}] + II[{l1, l0, l1, l2, l2}, {s, 4}] + 
     4*II[{l1, l0, l2, l0, l1}, {s, 4}] + 
     4*II[{l1, l0, l2, l1, l2}, {s, 4}] + 
     16*II[{l1, l0, l2, l2, l1}, {s, 4}] + 
     8*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     16*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     15*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     62*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     24*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     4*II[{l1, l2, l0, l0, l1}, {s, 4}] + 
     4*II[{l1, l2, l0, l1, l2}, {s, 4}] + 
     16*II[{l1, l2, l0, l2, l1}, {s, 4}] - 
     24*II[{l1, l2, l1, l1, l1}, {s, 4}] + 
     2*II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     16*II[{l1, l2, l2, l0, l1}, {s, 4}] + 
     12*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     56*II[{l1, l2, l2, l2, l1}, {s, 4}] + 
     (7*II[{l2, l0, l1, l0, l1}, {s, 4}])/3 + II[{l2, l0, l1, l1, l2}, 
      {s, 4}] + (20*II[{l2, l0, l1, l2, l1}, {s, 4}])/3 + 
     (14*II[{l2, l0, l2, l1, l1}, {s, 4}])/3 + 
     (8*II[{l2, l1, l0, l0, l1}, {s, 4}])/3 + 
     (8*II[{l2, l1, l0, l1, l2}, {s, 4}])/3 + 
     (32*II[{l2, l1, l0, l2, l1}, {s, 4}])/3 - 
     44*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     (32*II[{l2, l1, l2, l0, l1}, {s, 4}])/3 + 
     (16*II[{l2, l1, l2, l1, l2}, {s, 4}])/3 + 
     32*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     (14*II[{l2, l2, l0, l1, l1}, {s, 4}])/3 + 
     (23*II[{l2, l2, l1, l0, l1}, {s, 4}])/3 + 
     II[{l2, l2, l1, l1, l2}, {s, 4}]/3 + 
     16*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     2*II[{l2, l2, l2, l1, l1}, {s, 4}] + (59*Pi^4*Log[2])/90 + 
     ((29*I)/6)*Pi^3*II[{l1}, {s, 4}]*Log[2] + 
     (5*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/3 - 4*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - (2*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/3 - 
     6*Pi^2*II[{l1, l0}, {s, 4}]*Log[2] - 8*Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] - 24*Pi^2*II[{l1, l2}, {s, 4}]*Log[2] - 
     (11*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/3 - 16*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] - (2*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     ((4*I)/3)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     ((16*I)/3)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     ((14*I)/3)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l0, l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1, l0, l2}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1, l2, l0}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] - 
     ((14*I)/3)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     ((16*I)/3)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] - 
     ((64*I)/3)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     ((46*I)/3)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 
     (2*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/3 - 6*Pi^2*II[{l1}, {s, 4}]*
      Log[2]^2 - (2*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/3 - 
     ((4*I)/3)*Pi*II[{l0, l1}, {s, 4}]*Log[2]^2 - 
     (2*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2]^2 - (8*I)*Pi*II[{l1, l2}, {s, 4}]*
      Log[2]^2 - ((16*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2]^2 - 
     (4*Pi^2*Log[2]^3)/9 - ((4*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 - 
     (2*II[{l0}, {s, 4}]*Log[2]^4)/3 - (4*Log[2]^5)/15 - 
     16*II[{l0}, {s, 4}]*PolyLog[4, 1/2] + 32*PolyLog[5, 1/2] + 
     (79*Pi^2*Zeta[3])/12 - (60*I)*Pi*II[{l1}, {s, 4}]*Zeta[3] - 
     (7*II[{l0, l0}, {s, 4}]*Zeta[3])/2 - 126*II[{l1, l1}, {s, 4}]*Zeta[3] + 
     (21*II[{l2, l0}, {s, 4}]*Zeta[3])/2 + 5*II[{l2, l2}, {s, 4}]*Zeta[3] + 
     (285*Zeta[5])/4}, 3, 6, 1], cut20`J12[s] -> 
  SeriesData[\[Epsilon], 0, {(I/3)*Pi^3 - (Pi^2*II[{l2}, {s, 4}])/3 - 
     I*Pi*II[{l2, l1}, {s, 4}] + II[{l2, l1, l1}, {s, 4}] - 4*Zeta[3], 
    (-29*Pi^4)/45 - I*Pi^3*II[{l2}, {s, 4}] - (2*Pi^2*II[{l0, l0}, {s, 4}])/
      3 + (4*Pi^2*II[{l0, l1}, {s, 4}])/3 - Pi^2*II[{l1, l1}, {s, 4}] + 
     (7*Pi^2*II[{l2, l1}, {s, 4}])/3 + (4*Pi^2*II[{l2, l2}, {s, 4}])/3 - 
     ((4*I)/3)*Pi*II[{l0, l0, l1}, {s, 4}] + ((2*I)/3)*Pi*
      II[{l0, l1, l0}, {s, 4}] + ((4*I)/3)*Pi*II[{l0, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l1}, {s, 4}] + ((2*I)/3)*Pi*
      II[{l2, l1, l0}, {s, 4}] + ((10*I)/3)*Pi*II[{l2, l1, l2}, {s, 4}] + 
     ((13*I)/3)*Pi*II[{l2, l2, l1}, {s, 4}] + 
     (4*II[{l0, l0, l1, l1}, {s, 4}])/3 - (2*II[{l0, l1, l0, l1}, {s, 4}])/
      3 - (4*II[{l0, l1, l2, l1}, {s, 4}])/3 + 
     3*II[{l1, l1, l1, l1}, {s, 4}] - (2*II[{l2, l1, l0, l1}, {s, 4}])/3 - 
     II[{l2, l1, l1, l2}, {s, 4}] - (10*II[{l2, l1, l2, l1}, {s, 4}])/3 - 
     (13*II[{l2, l2, l1, l1}, {s, 4}])/3 - (4*Pi^2*II[{l0}, {s, 4}]*Log[2])/
      3 + ((4*I)/3)*Pi*II[{l0, l1}, {s, 4}]*Log[2] + 
     ((4*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2] - (4*Pi^2*Log[2]^2)/3 + 
     4*II[{l2}, {s, 4}]*Zeta[3], ((-5*I)/36)*Pi^5 - 
     (59*Pi^4*II[{l0}, {s, 4}])/90 + (221*Pi^4*II[{l2}, {s, 4}])/180 + 
     ((4*I)/3)*Pi^3*II[{l0, l1}, {s, 4}] + ((7*I)/4)*Pi^3*
      II[{l2, l1}, {s, 4}] + (3*I)*Pi^3*II[{l2, l2}, {s, 4}] + 
     Pi^2*II[{l0, l0, l0}, {s, 4}] + (4*Pi^2*II[{l0, l0, l1}, {s, 4}])/3 + 
     (2*Pi^2*II[{l0, l0, l2}, {s, 4}])/3 - 2*Pi^2*II[{l0, l1, l0}, {s, 4}] + 
     (8*Pi^2*II[{l0, l1, l1}, {s, 4}])/3 - (20*Pi^2*II[{l0, l1, l2}, {s, 4}])/
      3 + Pi^2*II[{l0, l2, l0}, {s, 4}] - (8*Pi^2*II[{l0, l2, l1}, {s, 4}])/
      3 - (4*Pi^2*II[{l1, l0, l1}, {s, 4}])/3 - 
     Pi^2*II[{l1, l1, l0}, {s, 4}] + 11*Pi^2*II[{l1, l1, l1}, {s, 4}] + 
     Pi^2*II[{l1, l1, l2}, {s, 4}] + Pi^2*II[{l2, l0, l0}, {s, 4}] - 
     (8*Pi^2*II[{l2, l0, l1}, {s, 4}])/3 - 2*Pi^2*II[{l2, l1, l0}, {s, 4}] + 
     (21*Pi^2*II[{l2, l1, l1}, {s, 4}])/4 - 
     (26*Pi^2*II[{l2, l1, l2}, {s, 4}])/3 - (Pi^2*II[{l2, l2, l0}, {s, 4}])/
      3 - (29*Pi^2*II[{l2, l2, l1}, {s, 4}])/3 - 
     (13*Pi^2*II[{l2, l2, l2}, {s, 4}])/3 + 
     (2*I)*Pi*II[{l0, l0, l0, l1}, {s, 4}] + ((8*I)/3)*Pi*
      II[{l0, l0, l1, l2}, {s, 4}] + (2*I)*Pi*II[{l0, l0, l2, l1}, {s, 4}] - 
     ((2*I)/3)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - ((8*I)/3)*Pi*
      II[{l0, l1, l2, l0}, {s, 4}] - (8*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l2, l0, l1}, {s, 4}] - ((4*I)/3)*Pi*
      II[{l0, l2, l1, l0}, {s, 4}] - ((8*I)/3)*Pi*II[{l0, l2, l1, l2}, 
       {s, 4}] - ((2*I)/3)*Pi*II[{l0, l2, l2, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (14*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - ((4*I)/3)*Pi*
      II[{l2, l0, l1, l0}, {s, 4}] - ((8*I)/3)*Pi*II[{l2, l0, l1, l2}, 
       {s, 4}] - ((2*I)/3)*Pi*II[{l2, l0, l2, l1}, {s, 4}] - 
     ((2*I)/3)*Pi*II[{l2, l1, l0, l0}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l2, l1, l0, l2}, {s, 4}] + 
     (14*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l2, l1, l2, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - 
     ((2*I)/3)*Pi*II[{l2, l2, l0, l1}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l2, l2, l1, l0}, {s, 4}] - 
     (14*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - 
     (15*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] - 
     2*II[{l0, l0, l0, l1, l1}, {s, 4}] - 
     (4*II[{l0, l0, l1, l1, l2}, {s, 4}])/3 - 
     (8*II[{l0, l0, l1, l2, l1}, {s, 4}])/3 - 
     2*II[{l0, l0, l2, l1, l1}, {s, 4}] + 
     (2*II[{l0, l1, l0, l0, l1}, {s, 4}])/3 + 
     (2*II[{l0, l1, l0, l1, l2}, {s, 4}])/3 + 
     (8*II[{l0, l1, l0, l2, l1}, {s, 4}])/3 - 
     6*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     (8*II[{l0, l1, l2, l0, l1}, {s, 4}])/3 + 
     (4*II[{l0, l1, l2, l1, l2}, {s, 4}])/3 + 
     8*II[{l0, l1, l2, l2, l1}, {s, 4}] - 
     2*II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     (4*II[{l0, l2, l1, l0, l1}, {s, 4}])/3 + 
     (8*II[{l0, l2, l1, l2, l1}, {s, 4}])/3 + 
     (2*II[{l0, l2, l2, l1, l1}, {s, 4}])/3 + 
     4*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     2*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     4*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     3*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     14*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     6*II[{l1, l1, l2, l1, l1}, {s, 4}] - 
     2*II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     (4*II[{l2, l0, l1, l0, l1}, {s, 4}])/3 + 
     (8*II[{l2, l0, l1, l2, l1}, {s, 4}])/3 + 
     (2*II[{l2, l0, l2, l1, l1}, {s, 4}])/3 + 
     (2*II[{l2, l1, l0, l0, l1}, {s, 4}])/3 + 
     (2*II[{l2, l1, l0, l1, l2}, {s, 4}])/3 + 
     (8*II[{l2, l1, l0, l2, l1}, {s, 4}])/3 - 
     14*II[{l2, l1, l1, l1, l1}, {s, 4}] + II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     (8*II[{l2, l1, l2, l0, l1}, {s, 4}])/3 + 
     (10*II[{l2, l1, l2, l1, l2}, {s, 4}])/3 + 
     12*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     (2*II[{l2, l2, l0, l1, l1}, {s, 4}])/3 + 
     (8*II[{l2, l2, l1, l0, l1}, {s, 4}])/3 + 
     (13*II[{l2, l2, l1, l1, l2}, {s, 4}])/3 + 
     14*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     15*II[{l2, l2, l2, l1, l1}, {s, 4}] - (59*Pi^4*Log[2])/45 + 
     (8*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/3 - 4*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] + (4*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/3 - 
     2*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + 
     (4*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/3 - 4*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] - ((4*I)/3)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     ((16*I)/3)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     ((8*I)/3)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     ((8*I)/3)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     ((4*I)/3)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] - 
     ((16*I)/3)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     ((16*I)/3)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] + 
     (4*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/3 + 
     (4*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/3 - ((4*I)/3)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 - ((4*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2]^2 + 
     (8*Pi^2*Log[2]^3)/9 + (4*II[{l0}, {s, 4}]*Log[2]^4)/3 + 
     (8*Log[2]^5)/15 + 32*II[{l0}, {s, 4}]*PolyLog[4, 1/2] - 
     64*PolyLog[5, 1/2] - (23*Pi^2*Zeta[3])/3 - 14*II[{l0, l0}, {s, 4}]*
      Zeta[3] - 21*II[{l1, l1}, {s, 4}]*Zeta[3] - 4*II[{l2, l2}, {s, 4}]*
      Zeta[3] - (69*Zeta[5])/2}, 3, 6, 1], 
 cut20`J13[s] -> SeriesData[\[Epsilon], 0, 
   {-(Pi^2*II[{l0, l1}, {s, 4}])/3 + 2*Pi^2*II[{l1, l1}, {s, 4}] - 
     I*Pi*II[{l0, l1, l1}, {s, 4}] + I*Pi*II[{l1, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1, l2}, {s, 4}] + (2*I)*Pi*II[{l1, l2, l1}, {s, 4}] + 
     II[{l0, l1, l1, l1}, {s, 4}] - II[{l1, l1, l0, l1}, {s, 4}] - 
     2*II[{l1, l1, l2, l1}, {s, 4}] - 2*II[{l1, l2, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2] + 3*II[{l1}, {s, 4}]*Zeta[3], 
    (17*Pi^4*II[{l1}, {s, 4}])/60 + (2*I)*Pi^3*II[{l1, l1}, {s, 4}] - 
     (Pi^2*II[{l0, l0, l1}, {s, 4}])/3 + Pi^2*II[{l0, l1, l0}, {s, 4}] + 
     3*Pi^2*II[{l0, l1, l1}, {s, 4}] + (Pi^2*II[{l0, l1, l2}, {s, 4}])/3 + 
     (3*Pi^2*II[{l1, l0, l0}, {s, 4}])/2 - 4*Pi^2*II[{l1, l0, l1}, {s, 4}] - 
     3*Pi^2*II[{l1, l1, l0}, {s, 4}] + 8*Pi^2*II[{l1, l1, l1}, {s, 4}] - 
     10*Pi^2*II[{l1, l1, l2}, {s, 4}] - (Pi^2*II[{l1, l2, l0}, {s, 4}])/2 - 
     10*Pi^2*II[{l1, l2, l1}, {s, 4}] - I*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] + 
     I*Pi*II[{l0, l1, l1, l0}, {s, 4}] + (4*I)*Pi*II[{l0, l1, l1, l2}, 
       {s, 4}] + (4*I)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     I*Pi*II[{l1, l0, l2, l1}, {s, 4}] - I*Pi*II[{l1, l1, l0, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] + 
     (21*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] - 
     I*Pi*II[{l1, l2, l0, l1}, {s, 4}] - (4*I)*Pi*II[{l1, l2, l1, l0}, 
       {s, 4}] - (12*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + II[{l0, l0, l1, l1, l1}, 
      {s, 4}] - 2*II[{l0, l1, l0, l1, l1}, {s, 4}] - 
     II[{l0, l1, l1, l0, l1}, {s, 4}] - II[{l0, l1, l1, l1, l2}, {s, 4}] - 
     4*II[{l0, l1, l1, l2, l1}, {s, 4}] - 
     4*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     3*II[{l1, l0, l0, l1, l1}, {s, 4}] + 
     2*II[{l1, l0, l1, l0, l1}, {s, 4}] + 
     4*II[{l1, l0, l1, l2, l1}, {s, 4}] + II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     II[{l1, l1, l0, l0, l1}, {s, 4}] + II[{l1, l1, l0, l1, l2}, {s, 4}] + 
     4*II[{l1, l1, l0, l2, l1}, {s, 4}] - 
     21*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     4*II[{l1, l1, l2, l0, l1}, {s, 4}] + 
     2*II[{l1, l1, l2, l1, l2}, {s, 4}] + 
     12*II[{l1, l1, l2, l2, l1}, {s, 4}] + II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     4*II[{l1, l2, l1, l0, l1}, {s, 4}] + 
     2*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     12*II[{l1, l2, l1, l2, l1}, {s, 4}] + 
     9*II[{l1, l2, l2, l1, l1}, {s, 4}] + 2*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] + 2*Pi^2*II[{l1, l0}, {s, 4}]*Log[2] - 
     6*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + (2*I)*Pi*II[{l0, l1, l1}, {s, 4}]*
      Log[2] - (4*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] + 2*Pi^2*II[{l1}, {s, 4}]*
      Log[2]^2 - (2*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 - 
     4*II[{l0, l1}, {s, 4}]*Zeta[3] - 3*II[{l1, l2}, {s, 4}]*Zeta[3]}, 4, 6, 
   1], cut20`J14[s] -> SeriesData[\[Epsilon], 0, 
   {((-2*I)/3)*Pi^3 - Pi^2*II[{l1}, {s, 4}] + (2*Pi^2*II[{l2}, {s, 4}])/3 - 
     I*Pi*II[{l1, l2}, {s, 4}] + II[{l1, l2, l1}, {s, 4}] + 5*Zeta[3], 
    (241*Pi^4)/180 - (I/3)*Pi^3*II[{l1}, {s, 4}] + 
     (2*I)*Pi^3*II[{l2}, {s, 4}] - (Pi^2*II[{l0, l0}, {s, 4}])/6 + 
     (4*Pi^2*II[{l0, l1}, {s, 4}])/3 - Pi^2*II[{l1, l1}, {s, 4}] + 
     4*Pi^2*II[{l1, l2}, {s, 4}] + (Pi^2*II[{l2, l0}, {s, 4}])/2 + 
     (7*Pi^2*II[{l2, l1}, {s, 4}])/3 - (8*Pi^2*II[{l2, l2}, {s, 4}])/3 - 
     (I/3)*Pi*II[{l0, l0, l1}, {s, 4}] + ((2*I)/3)*Pi*
      II[{l0, l1, l0}, {s, 4}] + ((4*I)/3)*Pi*II[{l0, l1, l2}, {s, 4}] + 
     I*Pi*II[{l0, l2, l1}, {s, 4}] - I*Pi*II[{l1, l1, l1}, {s, 4}] + 
     (5*I)*Pi*II[{l1, l2, l2}, {s, 4}] + I*Pi*II[{l2, l0, l1}, {s, 4}] - 
     (I/3)*Pi*II[{l2, l1, l0}, {s, 4}] + ((7*I)/3)*Pi*
      II[{l2, l1, l2}, {s, 4}] + (I/3)*Pi*II[{l2, l2, l1}, {s, 4}] + 
     II[{l0, l0, l1, l1}, {s, 4}]/3 - (2*II[{l0, l1, l0, l1}, {s, 4}])/3 - 
     (4*II[{l0, l1, l2, l1}, {s, 4}])/3 - II[{l0, l2, l1, l1}, {s, 4}] + 
     II[{l1, l1, l1, l1}, {s, 4}] - II[{l1, l2, l1, l2}, {s, 4}] - 
     5*II[{l1, l2, l2, l1}, {s, 4}] - II[{l2, l0, l1, l1}, {s, 4}] + 
     II[{l2, l1, l0, l1}, {s, 4}]/3 - (7*II[{l2, l1, l2, l1}, {s, 4}])/3 - 
     II[{l2, l2, l1, l1}, {s, 4}]/3 + (2*Pi^2*II[{l0}, {s, 4}]*Log[2])/3 + 
     ((4*I)/3)*Pi*II[{l0, l1}, {s, 4}]*Log[2] - 
     ((2*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2] + (2*Pi^2*Log[2]^2)/3 - 
     5*II[{l2}, {s, 4}]*Zeta[3], ((17*I)/18)*Pi^5 + 
     (59*Pi^4*II[{l0}, {s, 4}])/180 - (5*Pi^4*II[{l1}, {s, 4}])/4 - 
     (571*Pi^4*II[{l2}, {s, 4}])/180 + ((4*I)/3)*Pi^3*II[{l0, l1}, {s, 4}] + 
     (2*I)*Pi^3*II[{l1, l1}, {s, 4}] + ((17*I)/12)*Pi^3*
      II[{l1, l2}, {s, 4}] + (I/3)*Pi^3*II[{l2, l1}, {s, 4}] - 
     (6*I)*Pi^3*II[{l2, l2}, {s, 4}] + Pi^2*II[{l0, l0, l0}, {s, 4}] - 
     (5*Pi^2*II[{l0, l0, l1}, {s, 4}])/3 + (Pi^2*II[{l0, l0, l2}, {s, 4}])/
      6 - 2*Pi^2*II[{l0, l1, l0}, {s, 4}] + 
     (14*Pi^2*II[{l0, l1, l1}, {s, 4}])/3 - 
     (20*Pi^2*II[{l0, l1, l2}, {s, 4}])/3 - 
     (17*Pi^2*II[{l0, l2, l1}, {s, 4}])/3 + (2*Pi^2*II[{l1, l0, l1}, {s, 4}])/
      3 + 2*Pi^2*II[{l1, l1, l0}, {s, 4}] + 7*Pi^2*II[{l1, l1, l1}, {s, 4}] - 
     Pi^2*II[{l1, l1, l2}, {s, 4}] + (23*Pi^2*II[{l1, l2, l1}, {s, 4}])/12 - 
     14*Pi^2*II[{l1, l2, l2}, {s, 4}] - (17*Pi^2*II[{l2, l0, l1}, {s, 4}])/
      3 - (Pi^2*II[{l2, l0, l2}, {s, 4}])/2 + Pi^2*II[{l2, l1, l0}, {s, 4}] + 
     (7*Pi^2*II[{l2, l1, l1}, {s, 4}])/3 - (26*Pi^2*II[{l2, l1, l2}, {s, 4}])/
      3 - (7*Pi^2*II[{l2, l2, l0}, {s, 4}])/3 - 
     (20*Pi^2*II[{l2, l2, l1}, {s, 4}])/3 + 
     (26*Pi^2*II[{l2, l2, l2}, {s, 4}])/3 + 
     (2*I)*Pi*II[{l0, l0, l0, l1}, {s, 4}] - 
     I*Pi*II[{l0, l0, l1, l0}, {s, 4}] - ((4*I)/3)*Pi*
      II[{l0, l0, l1, l2}, {s, 4}] - ((2*I)/3)*Pi*II[{l0, l1, l0, l0}, 
       {s, 4}] - ((8*I)/3)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     ((8*I)/3)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - ((7*I)/3)*Pi*
      II[{l0, l2, l1, l0}, {s, 4}] - ((20*I)/3)*Pi*II[{l0, l2, l1, l2}, 
       {s, 4}] - ((14*I)/3)*Pi*II[{l0, l2, l2, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (8*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (19*I)*Pi*II[{l1, l2, l2, l2}, {s, 4}] - 
     ((7*I)/3)*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     ((20*I)/3)*Pi*II[{l2, l0, l1, l2}, {s, 4}] - 
     ((14*I)/3)*Pi*II[{l2, l0, l2, l1}, {s, 4}] + 
     (I/3)*Pi*II[{l2, l1, l0, l0}, {s, 4}] + ((4*I)/3)*Pi*
      II[{l2, l1, l0, l2}, {s, 4}] + (2*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] + 
     ((4*I)/3)*Pi*II[{l2, l1, l2, l0}, {s, 4}] - 
     (11*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - ((14*I)/3)*Pi*
      II[{l2, l2, l0, l1}, {s, 4}] + ((4*I)/3)*Pi*II[{l2, l2, l1, l0}, 
       {s, 4}] - (7*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - 
     (2*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] - 
     2*II[{l0, l0, l0, l1, l1}, {s, 4}] + II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     II[{l0, l0, l1, l1, l2}, {s, 4}]/3 + 
     (4*II[{l0, l0, l1, l2, l1}, {s, 4}])/3 + 
     (2*II[{l0, l1, l0, l0, l1}, {s, 4}])/3 + 
     (2*II[{l0, l1, l0, l1, l2}, {s, 4}])/3 + 
     (8*II[{l0, l1, l0, l2, l1}, {s, 4}])/3 - 
     12*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     (8*II[{l0, l1, l2, l0, l1}, {s, 4}])/3 + 
     (4*II[{l0, l1, l2, l1, l2}, {s, 4}])/3 + 
     8*II[{l0, l1, l2, l2, l1}, {s, 4}] + 
     (7*II[{l0, l2, l1, l0, l1}, {s, 4}])/3 + II[{l0, l2, l1, l1, l2}, 
      {s, 4}] + (20*II[{l0, l2, l1, l2, l1}, {s, 4}])/3 + 
     (14*II[{l0, l2, l2, l1, l1}, {s, 4}])/3 - 
     2*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     4*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     2*II[{l1, l1, l1, l0, l1}, {s, 4}] - II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     8*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     6*II[{l1, l1, l2, l1, l1}, {s, 4}] + II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     5*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     19*II[{l1, l2, l2, l2, l1}, {s, 4}] + 
     (7*II[{l2, l0, l1, l0, l1}, {s, 4}])/3 + II[{l2, l0, l1, l1, l2}, 
      {s, 4}] + (20*II[{l2, l0, l1, l2, l1}, {s, 4}])/3 + 
     (14*II[{l2, l0, l2, l1, l1}, {s, 4}])/3 - 
     II[{l2, l1, l0, l0, l1}, {s, 4}]/3 - II[{l2, l1, l0, l1, l2}, {s, 4}]/
      3 - (4*II[{l2, l1, l0, l2, l1}, {s, 4}])/3 - 
     2*II[{l2, l1, l1, l1, l1}, {s, 4}] - 
     (4*II[{l2, l1, l2, l0, l1}, {s, 4}])/3 + 
     (7*II[{l2, l1, l2, l1, l2}, {s, 4}])/3 + 
     11*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     (14*II[{l2, l2, l0, l1, l1}, {s, 4}])/3 - 
     (4*II[{l2, l2, l1, l0, l1}, {s, 4}])/3 + 
     II[{l2, l2, l1, l1, l2}, {s, 4}]/3 + 
     7*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     2*II[{l2, l2, l2, l1, l1}, {s, 4}] + (59*Pi^4*Log[2])/90 + 
     (5*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/3 - 4*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - (2*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/3 + 
     4*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] - 
     (11*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/3 + 2*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] - (2*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     ((4*I)/3)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     ((16*I)/3)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     ((14*I)/3)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     ((14*I)/3)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] + 
     ((2*I)/3)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] + 
     ((8*I)/3)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] + 
     ((8*I)/3)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 
     (2*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/3 - 
     (2*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/3 - ((4*I)/3)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 + ((2*I)/3)*Pi*II[{l2, l1}, {s, 4}]*Log[2]^2 - 
     (4*Pi^2*Log[2]^3)/9 - (2*II[{l0}, {s, 4}]*Log[2]^4)/3 - 
     (4*Log[2]^5)/15 - 16*II[{l0}, {s, 4}]*PolyLog[4, 1/2] + 
     32*PolyLog[5, 1/2] + (319*Pi^2*Zeta[3])/12 - (6*I)*Pi*II[{l1}, {s, 4}]*
      Zeta[3] - (7*II[{l0, l0}, {s, 4}]*Zeta[3])/2 - 
     24*II[{l1, l1}, {s, 4}]*Zeta[3] + (21*II[{l2, l0}, {s, 4}]*Zeta[3])/2 + 
     5*II[{l2, l2}, {s, 4}]*Zeta[3] + (285*Zeta[5])/4}, 3, 6, 1], 
 cut20`J15[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi^3*II[{l1}, {s, 4}] - (5*Pi^2*II[{l1, l1}, {s, 4}])/2 + 
     (Pi^2*II[{l1, l2}, {s, 4}])/2 - I*Pi*II[{l1, l1, l0}, {s, 4}] - 
     ((5*I)/2)*Pi*II[{l1, l1, l2}, {s, 4}] - ((3*I)/2)*Pi*
      II[{l1, l2, l1}, {s, 4}] + II[{l1, l1, l0, l1}, {s, 4}] + 
     (5*II[{l1, l1, l2, l1}, {s, 4}])/2 + (3*II[{l1, l2, l1, l1}, {s, 4}])/
      2 - (2*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2] + (3*II[{l1}, {s, 4}]*Zeta[3])/
      2, (17*Pi^4*II[{l1}, {s, 4}])/24 - ((13*I)/6)*Pi^3*
      II[{l1, l1}, {s, 4}] + ((3*I)/2)*Pi^3*II[{l1, l2}, {s, 4}] - 
     (7*Pi^2*II[{l0, l1, l0}, {s, 4}])/4 - (5*Pi^2*II[{l1, l0, l0}, {s, 4}])/
      4 + 4*Pi^2*II[{l1, l0, l1}, {s, 4}] + 3*Pi^2*II[{l1, l1, l0}, {s, 4}] - 
     8*Pi^2*II[{l1, l1, l1}, {s, 4}] + 12*Pi^2*II[{l1, l1, l2}, {s, 4}] + 
     (3*Pi^2*II[{l1, l2, l0}, {s, 4}])/4 + 10*Pi^2*II[{l1, l2, l1}, {s, 4}] - 
     2*Pi^2*II[{l1, l2, l2}, {s, 4}] - ((7*I)/2)*Pi*II[{l0, l1, l0, l1}, 
       {s, 4}] - ((7*I)/2)*Pi*II[{l0, l1, l2, l1}, {s, 4}] - 
     ((5*I)/2)*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] + ((3*I)/2)*Pi*
      II[{l1, l0, l2, l1}, {s, 4}] + I*Pi*II[{l1, l1, l0, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] - 
     (20*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] + ((29*I)/2)*Pi*
      II[{l1, l1, l2, l2}, {s, 4}] + ((3*I)/2)*Pi*II[{l1, l2, l0, l1}, 
       {s, 4}] + ((7*I)/2)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + 
     ((23*I)/2)*Pi*II[{l1, l2, l1, l2}, {s, 4}] + 
     (7*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + 
     (7*II[{l0, l1, l0, l1, l1}, {s, 4}])/2 + 
     (7*II[{l0, l1, l2, l1, l1}, {s, 4}])/2 + 
     (5*II[{l1, l0, l0, l1, l1}, {s, 4}])/2 - 
     2*II[{l1, l0, l1, l0, l1}, {s, 4}] - 
     4*II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     (3*II[{l1, l0, l2, l1, l1}, {s, 4}])/2 - II[{l1, l1, l0, l0, l1}, 
      {s, 4}] - II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     4*II[{l1, l1, l0, l2, l1}, {s, 4}] + 
     20*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     4*II[{l1, l1, l2, l0, l1}, {s, 4}] - 
     (5*II[{l1, l1, l2, l1, l2}, {s, 4}])/2 - 
     (29*II[{l1, l1, l2, l2, l1}, {s, 4}])/2 - 
     (3*II[{l1, l2, l0, l1, l1}, {s, 4}])/2 - 
     (7*II[{l1, l2, l1, l0, l1}, {s, 4}])/2 - 
     (3*II[{l1, l2, l1, l1, l2}, {s, 4}])/2 - 
     (23*II[{l1, l2, l1, l2, l1}, {s, 4}])/2 - 
     7*II[{l1, l2, l2, l1, l1}, {s, 4}] - 
     (7*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/2 - Pi^2*II[{l1, l0}, {s, 4}]*
      Log[2] + 6*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] + 
     (7*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - Pi^2*II[{l1}, {s, 4}]*
      Log[2]^2 + (2*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 - 
     (21*II[{l0, l1}, {s, 4}]*Zeta[3])/4 - (3*II[{l1, l2}, {s, 4}]*Zeta[3])/
      2}, 4, 6, 1], cut20`J16[s] -> SeriesData[\[Epsilon], 0, 
   {-Pi^4/6 - Pi^2*II[{l0, l1}, {s, 4}] - Pi^2*II[{l1, l1}, {s, 4}] - 
     I*Pi*II[{l0, l1, l0}, {s, 4}] - I*Pi*II[{l0, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l1}, {s, 4}] + II[{l0, l1, l0, l1}, {s, 4}] + 
     II[{l0, l1, l2, l1}, {s, 4}] + 3*II[{l1, l1, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2], (-I/3)*Pi^5 + 
     (Pi^4*II[{l2}, {s, 4}])/2 - ((5*I)/3)*Pi^3*II[{l0, l1}, {s, 4}] + 
     I*Pi^3*II[{l1, l1}, {s, 4}] + 2*Pi^2*II[{l0, l0, l1}, {s, 4}] + 
     3*Pi^2*II[{l0, l1, l0}, {s, 4}] - 3*Pi^2*II[{l0, l1, l1}, {s, 4}] + 
     6*Pi^2*II[{l0, l1, l2}, {s, 4}] + 3*Pi^2*II[{l0, l2, l1}, {s, 4}] - 
     2*Pi^2*II[{l1, l0, l1}, {s, 4}] - (9*Pi^2*II[{l1, l1, l0}, {s, 4}])/2 + 
     8*Pi^2*II[{l1, l1, l1}, {s, 4}] + 3*Pi^2*II[{l2, l0, l1}, {s, 4}] + 
     3*Pi^2*II[{l2, l1, l1}, {s, 4}] + (2*I)*Pi*II[{l0, l0, l1, l0}, 
       {s, 4}] + (2*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] + 
     I*Pi*II[{l0, l1, l0, l0}, {s, 4}] + (4*I)*Pi*II[{l0, l1, l0, l2}, 
       {s, 4}] - (8*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] + 
     (7*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l0, l2, l1, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l0, l2, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (11*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l2, l0, l1, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l2, l0, l1, l2}, {s, 4}] + 
     (9*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     2*II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     2*II[{l0, l0, l1, l2, l1}, {s, 4}] - II[{l0, l1, l0, l0, l1}, {s, 4}] - 
     II[{l0, l1, l0, l1, l2}, {s, 4}] - 4*II[{l0, l1, l0, l2, l1}, {s, 4}] + 
     8*II[{l0, l1, l1, l1, l1}, {s, 4}] - 
     4*II[{l0, l1, l2, l0, l1}, {s, 4}] - II[{l0, l1, l2, l1, l2}, {s, 4}] - 
     7*II[{l0, l1, l2, l2, l1}, {s, 4}] - 
     3*II[{l0, l2, l1, l0, l1}, {s, 4}] - 
     3*II[{l0, l2, l1, l2, l1}, {s, 4}] + 
     6*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     9*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     3*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     11*II[{l1, l1, l1, l2, l1}, {s, 4}] + 
     2*II[{l1, l1, l2, l1, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l0, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l2, l1}, {s, 4}] - 
     9*II[{l2, l1, l1, l1, l1}, {s, 4}] + 6*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - 9*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] + (2*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 - 10*Pi^2*Zeta[3] - (81*II[{l1, l1}, {s, 4}]*Zeta[3])/2}, 4, 
   6, 1], cut20`J17[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi^3*II[{l1}, {s, 4}] - Pi^2*II[{l1, l1}, {s, 4}] + 
     (Pi^2*II[{l1, l2}, {s, 4}])/2 - I*Pi*II[{l1, l1, l2}, {s, 4}] - 
     (I/2)*Pi*II[{l1, l2, l1}, {s, 4}] + II[{l1, l1, l2, l1}, {s, 4}] + 
     II[{l1, l2, l1, l1}, {s, 4}]/2 + 3*II[{l1}, {s, 4}]*Zeta[3], 
    (17*Pi^4*II[{l1}, {s, 4}])/20 - (I/2)*Pi^3*II[{l0, l1}, {s, 4}] - 
     (I/3)*Pi^3*II[{l1, l1}, {s, 4}] + ((3*I)/2)*Pi^3*II[{l1, l2}, {s, 4}] - 
     Pi^2*II[{l0, l1, l1}, {s, 4}] + (Pi^2*II[{l0, l1, l2}, {s, 4}])/2 - 
     (Pi^2*II[{l1, l0, l0}, {s, 4}])/2 + Pi^2*II[{l1, l0, l1}, {s, 4}] - 
     (5*Pi^2*II[{l1, l1, l1}, {s, 4}])/2 + 4*Pi^2*II[{l1, l1, l2}, {s, 4}] + 
     (Pi^2*II[{l1, l2, l0}, {s, 4}])/2 + (7*Pi^2*II[{l1, l2, l1}, {s, 4}])/
      2 - 2*Pi^2*II[{l1, l2, l2}, {s, 4}] - 
     I*Pi*II[{l0, l1, l1, l2}, {s, 4}] - (I/2)*Pi*II[{l0, l1, l2, l1}, 
       {s, 4}] - I*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     I*Pi*II[{l1, l0, l1, l2}, {s, 4}] + I*Pi*II[{l1, l0, l2, l1}, {s, 4}] - 
     ((11*I)/2)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (5*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] + 
     I*Pi*II[{l1, l2, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l2, l1, l2}, 
       {s, 4}] + ((5*I)/2)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + 
     II[{l0, l1, l1, l2, l1}, {s, 4}] + II[{l0, l1, l2, l1, l1}, {s, 4}]/2 + 
     II[{l1, l0, l0, l1, l1}, {s, 4}] - II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     II[{l1, l0, l2, l1, l1}, {s, 4}] + (11*II[{l1, l1, l1, l1, l1}, {s, 4}])/
      2 - II[{l1, l1, l2, l1, l2}, {s, 4}] - 
     5*II[{l1, l1, l2, l2, l1}, {s, 4}] - II[{l1, l2, l0, l1, l1}, {s, 4}] - 
     II[{l1, l2, l1, l1, l2}, {s, 4}]/2 - 
     4*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     (5*II[{l1, l2, l2, l1, l1}, {s, 4}])/2 + 3*II[{l0, l1}, {s, 4}]*
      Zeta[3] - 3*II[{l1, l2}, {s, 4}]*Zeta[3]}, 4, 6, 1], 
 cut20`J18[s] -> SeriesData[\[Epsilon], 0, {I*Pi, (-2*I)*Pi*II[{l2}, {s, 4}], 
    ((-5*I)/12)*Pi^3 + (4*I)*Pi*II[{l2, l2}, {s, 4}], 
    ((5*I)/6)*Pi^3*II[{l2}, {s, 4}] - (8*I)*Pi*II[{l2, l2, l2}, {s, 4}] - 
     (5*I)*Pi*Zeta[3], (I/160)*Pi^5 - ((5*I)/3)*Pi^3*II[{l2, l2}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l2, l2, l2}, {s, 4}] + (10*I)*Pi*II[{l2}, {s, 4}]*
      Zeta[3]}, 1, 6, 1], cut20`J19[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi*II[{l1}, {s, 4}], I*Pi^3 - 2*Pi^2*II[{l2}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l2}, {s, 4}] - (3*I)*Pi*II[{l2, l1}, {s, 4}] - 
     12*Zeta[3], (-26*Pi^4)/15 - ((5*I)/12)*Pi^3*II[{l1}, {s, 4}] - 
     (3*I)*Pi^3*II[{l2}, {s, 4}] + 8*Pi^2*II[{l2, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l2, l2}, {s, 4}] + (6*I)*Pi*II[{l2, l1, l2}, {s, 4}] + 
     (9*I)*Pi*II[{l2, l2, l1}, {s, 4}] + 12*II[{l2}, {s, 4}]*Zeta[3], 
    ((-5*I)/12)*Pi^5 + (97*Pi^4*II[{l2}, {s, 4}])/30 + 
     ((5*I)/6)*Pi^3*II[{l1, l2}, {s, 4}] + ((5*I)/4)*Pi^3*
      II[{l2, l1}, {s, 4}] + (9*I)*Pi^3*II[{l2, l2}, {s, 4}] - 
     26*Pi^2*II[{l2, l2, l2}, {s, 4}] - (8*I)*Pi*II[{l1, l2, l2, l2}, 
       {s, 4}] - (12*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - 
     (18*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - 
     (27*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] - 11*Pi^2*Zeta[3] - 
     (5*I)*Pi*II[{l1}, {s, 4}]*Zeta[3] - 12*II[{l2, l2}, {s, 4}]*Zeta[3] - 
     216*Zeta[5]}, 2, 6, 1]}


==> anc/Data/JtoII21 <==
Print["Canonical integrals J for (2,1) cut."]
{cut21`J01[s] -> SeriesData[\[Epsilon], 0, {II[{l1}, {s, 4}], 
    II[{l0, l1}, {s, 4}] - II[{l1, l0}, {s, 4}] - 3*II[{l1, l2}, {s, 4}] - 
     2*II[{l1}, {s, 4}]*Log[2], (-25*Pi^2*II[{l1}, {s, 4}])/12 + 
     II[{l0, l0, l1}, {s, 4}] - II[{l0, l1, l0}, {s, 4}] - 
     3*II[{l0, l1, l2}, {s, 4}] + II[{l1, l0, l0}, {s, 4}] + 
     3*II[{l1, l0, l2}, {s, 4}] - 6*II[{l1, l1, l1}, {s, 4}] + 
     3*II[{l1, l2, l0}, {s, 4}] + 9*II[{l1, l2, l2}, {s, 4}] - 
     2*II[{l0, l1}, {s, 4}]*Log[2] + 2*II[{l1, l0}, {s, 4}]*Log[2] + 
     6*II[{l1, l2}, {s, 4}]*Log[2] + 2*II[{l1}, {s, 4}]*Log[2]^2, 
    (-25*Pi^2*II[{l0, l1}, {s, 4}])/12 + (25*Pi^2*II[{l1, l0}, {s, 4}])/12 + 
     (25*Pi^2*II[{l1, l2}, {s, 4}])/4 + II[{l0, l0, l0, l1}, {s, 4}] - 
     II[{l0, l0, l1, l0}, {s, 4}] - 3*II[{l0, l0, l1, l2}, {s, 4}] + 
     II[{l0, l1, l0, l0}, {s, 4}] + 3*II[{l0, l1, l0, l2}, {s, 4}] - 
     6*II[{l0, l1, l1, l1}, {s, 4}] + 3*II[{l0, l1, l2, l0}, {s, 4}] + 
     9*II[{l0, l1, l2, l2}, {s, 4}] - II[{l1, l0, l0, l0}, {s, 4}] - 
     3*II[{l1, l0, l0, l2}, {s, 4}] + 6*II[{l1, l0, l1, l1}, {s, 4}] - 
     3*II[{l1, l0, l2, l0}, {s, 4}] - 9*II[{l1, l0, l2, l2}, {s, 4}] - 
     6*II[{l1, l1, l0, l1}, {s, 4}] + 6*II[{l1, l1, l1, l0}, {s, 4}] + 
     18*II[{l1, l1, l1, l2}, {s, 4}] - 3*II[{l1, l2, l0, l0}, {s, 4}] - 
     9*II[{l1, l2, l0, l2}, {s, 4}] + 18*II[{l1, l2, l1, l1}, {s, 4}] - 
     9*II[{l1, l2, l2, l0}, {s, 4}] - 27*II[{l1, l2, l2, l2}, {s, 4}] + 
     (25*Pi^2*II[{l1}, {s, 4}]*Log[2])/6 - 2*II[{l0, l0, l1}, {s, 4}]*
      Log[2] + 2*II[{l0, l1, l0}, {s, 4}]*Log[2] + 6*II[{l0, l1, l2}, {s, 4}]*
      Log[2] - 2*II[{l1, l0, l0}, {s, 4}]*Log[2] - 6*II[{l1, l0, l2}, {s, 4}]*
      Log[2] + 12*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     6*II[{l1, l2, l0}, {s, 4}]*Log[2] - 18*II[{l1, l2, l2}, {s, 4}]*Log[2] + 
     2*II[{l0, l1}, {s, 4}]*Log[2]^2 - 2*II[{l1, l0}, {s, 4}]*Log[2]^2 - 
     6*II[{l1, l2}, {s, 4}]*Log[2]^2 - (4*II[{l1}, {s, 4}]*Log[2]^3)/3 - 
     63*II[{l1}, {s, 4}]*Zeta[3], (-1727*Pi^4*II[{l1}, {s, 4}])/1440 - 
     (25*Pi^2*II[{l0, l0, l1}, {s, 4}])/12 + 
     (25*Pi^2*II[{l0, l1, l0}, {s, 4}])/12 + 
     (25*Pi^2*II[{l0, l1, l2}, {s, 4}])/4 - 
     (25*Pi^2*II[{l1, l0, l0}, {s, 4}])/12 - 
     (25*Pi^2*II[{l1, l0, l2}, {s, 4}])/4 + 
     (25*Pi^2*II[{l1, l1, l1}, {s, 4}])/2 - 
     (25*Pi^2*II[{l1, l2, l0}, {s, 4}])/4 - 
     (75*Pi^2*II[{l1, l2, l2}, {s, 4}])/4 + II[{l0, l0, l0, l0, l1}, 
      {s, 4}] - II[{l0, l0, l0, l1, l0}, {s, 4}] - 
     3*II[{l0, l0, l0, l1, l2}, {s, 4}] + II[{l0, l0, l1, l0, l0}, {s, 4}] + 
     3*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     6*II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     3*II[{l0, l0, l1, l2, l0}, {s, 4}] + 
     9*II[{l0, l0, l1, l2, l2}, {s, 4}] - II[{l0, l1, l0, l0, l0}, {s, 4}] - 
     3*II[{l0, l1, l0, l0, l2}, {s, 4}] + 
     6*II[{l0, l1, l0, l1, l1}, {s, 4}] - 
     3*II[{l0, l1, l0, l2, l0}, {s, 4}] - 
     9*II[{l0, l1, l0, l2, l2}, {s, 4}] - 
     6*II[{l0, l1, l1, l0, l1}, {s, 4}] + 
     6*II[{l0, l1, l1, l1, l0}, {s, 4}] + 
     18*II[{l0, l1, l1, l1, l2}, {s, 4}] - 
     3*II[{l0, l1, l2, l0, l0}, {s, 4}] - 
     9*II[{l0, l1, l2, l0, l2}, {s, 4}] + 
     18*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     9*II[{l0, l1, l2, l2, l0}, {s, 4}] - 
     27*II[{l0, l1, l2, l2, l2}, {s, 4}] + II[{l1, l0, l0, l0, l0}, {s, 4}] + 
     3*II[{l1, l0, l0, l0, l2}, {s, 4}] - 
     6*II[{l1, l0, l0, l1, l1}, {s, 4}] + 
     3*II[{l1, l0, l0, l2, l0}, {s, 4}] + 
     9*II[{l1, l0, l0, l2, l2}, {s, 4}] + 
     6*II[{l1, l0, l1, l0, l1}, {s, 4}] - 
     6*II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     18*II[{l1, l0, l1, l1, l2}, {s, 4}] + 
     3*II[{l1, l0, l2, l0, l0}, {s, 4}] + 
     9*II[{l1, l0, l2, l0, l2}, {s, 4}] - 
     18*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     9*II[{l1, l0, l2, l2, l0}, {s, 4}] + 
     27*II[{l1, l0, l2, l2, l2}, {s, 4}] - 
     6*II[{l1, l1, l0, l0, l1}, {s, 4}] + 
     6*II[{l1, l1, l0, l1, l0}, {s, 4}] + 
     18*II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     6*II[{l1, l1, l1, l0, l0}, {s, 4}] - 
     18*II[{l1, l1, l1, l0, l2}, {s, 4}] + 
     36*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     18*II[{l1, l1, l1, l2, l0}, {s, 4}] - 
     54*II[{l1, l1, l1, l2, l2}, {s, 4}] + 
     3*II[{l1, l2, l0, l0, l0}, {s, 4}] + 
     9*II[{l1, l2, l0, l0, l2}, {s, 4}] - 
     18*II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     9*II[{l1, l2, l0, l2, l0}, {s, 4}] + 
     27*II[{l1, l2, l0, l2, l2}, {s, 4}] + 
     18*II[{l1, l2, l1, l0, l1}, {s, 4}] - 
     18*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     54*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     9*II[{l1, l2, l2, l0, l0}, {s, 4}] + 
     27*II[{l1, l2, l2, l0, l2}, {s, 4}] - 
     54*II[{l1, l2, l2, l1, l1}, {s, 4}] + 
     27*II[{l1, l2, l2, l2, l0}, {s, 4}] + 
     81*II[{l1, l2, l2, l2, l2}, {s, 4}] + 
     (25*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/6 - 
     (25*Pi^2*II[{l1, l0}, {s, 4}]*Log[2])/6 - 
     (25*Pi^2*II[{l1, l2}, {s, 4}]*Log[2])/2 - 2*II[{l0, l0, l0, l1}, {s, 4}]*
      Log[2] + 2*II[{l0, l0, l1, l0}, {s, 4}]*Log[2] + 
     6*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] - 2*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] - 6*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] + 
     12*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 6*II[{l0, l1, l2, l0}, {s, 4}]*
      Log[2] - 18*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] + 
     2*II[{l1, l0, l0, l0}, {s, 4}]*Log[2] + 6*II[{l1, l0, l0, l2}, {s, 4}]*
      Log[2] - 12*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] + 
     6*II[{l1, l0, l2, l0}, {s, 4}]*Log[2] + 18*II[{l1, l0, l2, l2}, {s, 4}]*
      Log[2] + 12*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 
     12*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] - 36*II[{l1, l1, l1, l2}, {s, 4}]*
      Log[2] + 6*II[{l1, l2, l0, l0}, {s, 4}]*Log[2] + 
     18*II[{l1, l2, l0, l2}, {s, 4}]*Log[2] - 36*II[{l1, l2, l1, l1}, {s, 4}]*
      Log[2] + 18*II[{l1, l2, l2, l0}, {s, 4}]*Log[2] + 
     54*II[{l1, l2, l2, l2}, {s, 4}]*Log[2] - 
     (25*Pi^2*II[{l1}, {s, 4}]*Log[2]^2)/6 + 2*II[{l0, l0, l1}, {s, 4}]*
      Log[2]^2 - 2*II[{l0, l1, l0}, {s, 4}]*Log[2]^2 - 
     6*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 + 2*II[{l1, l0, l0}, {s, 4}]*
      Log[2]^2 + 6*II[{l1, l0, l2}, {s, 4}]*Log[2]^2 - 
     12*II[{l1, l1, l1}, {s, 4}]*Log[2]^2 + 6*II[{l1, l2, l0}, {s, 4}]*
      Log[2]^2 + 18*II[{l1, l2, l2}, {s, 4}]*Log[2]^2 - 
     (4*II[{l0, l1}, {s, 4}]*Log[2]^3)/3 + (4*II[{l1, l0}, {s, 4}]*Log[2]^3)/
      3 + 4*II[{l1, l2}, {s, 4}]*Log[2]^3 + (2*II[{l1}, {s, 4}]*Log[2]^4)/3 - 
     63*II[{l0, l1}, {s, 4}]*Zeta[3] + 63*II[{l1, l0}, {s, 4}]*Zeta[3] + 
     189*II[{l1, l2}, {s, 4}]*Zeta[3] + 126*II[{l1}, {s, 4}]*Log[2]*Zeta[3]}, 
   1, 6, 1], cut21`J02[s] -> SeriesData[\[Epsilon], 0, 
   {1, -II[{l0}, {s, 4}] - 3*II[{l2}, {s, 4}] - 2*Log[2], 
    (-25*Pi^2)/12 + II[{l0, l0}, {s, 4}] + 3*II[{l0, l2}, {s, 4}] - 
     6*II[{l1, l1}, {s, 4}] + 3*II[{l2, l0}, {s, 4}] + 
     9*II[{l2, l2}, {s, 4}] + 2*II[{l0}, {s, 4}]*Log[2] + 
     6*II[{l2}, {s, 4}]*Log[2] + 2*Log[2]^2, (25*Pi^2*II[{l0}, {s, 4}])/12 + 
     (25*Pi^2*II[{l2}, {s, 4}])/4 - II[{l0, l0, l0}, {s, 4}] - 
     3*II[{l0, l0, l2}, {s, 4}] + 6*II[{l0, l1, l1}, {s, 4}] - 
     3*II[{l0, l2, l0}, {s, 4}] - 9*II[{l0, l2, l2}, {s, 4}] - 
     6*II[{l1, l0, l1}, {s, 4}] + 6*II[{l1, l1, l0}, {s, 4}] + 
     18*II[{l1, l1, l2}, {s, 4}] - 3*II[{l2, l0, l0}, {s, 4}] - 
     9*II[{l2, l0, l2}, {s, 4}] + 18*II[{l2, l1, l1}, {s, 4}] - 
     9*II[{l2, l2, l0}, {s, 4}] - 27*II[{l2, l2, l2}, {s, 4}] + 
     (25*Pi^2*Log[2])/6 - 2*II[{l0, l0}, {s, 4}]*Log[2] - 
     6*II[{l0, l2}, {s, 4}]*Log[2] + 12*II[{l1, l1}, {s, 4}]*Log[2] - 
     6*II[{l2, l0}, {s, 4}]*Log[2] - 18*II[{l2, l2}, {s, 4}]*Log[2] - 
     2*II[{l0}, {s, 4}]*Log[2]^2 - 6*II[{l2}, {s, 4}]*Log[2]^2 - 
     (4*Log[2]^3)/3 - 63*Zeta[3], (-1727*Pi^4)/1440 - 
     (25*Pi^2*II[{l0, l0}, {s, 4}])/12 - (25*Pi^2*II[{l0, l2}, {s, 4}])/4 + 
     (25*Pi^2*II[{l1, l1}, {s, 4}])/2 - (25*Pi^2*II[{l2, l0}, {s, 4}])/4 - 
     (75*Pi^2*II[{l2, l2}, {s, 4}])/4 + II[{l0, l0, l0, l0}, {s, 4}] + 
     3*II[{l0, l0, l0, l2}, {s, 4}] - 6*II[{l0, l0, l1, l1}, {s, 4}] + 
     3*II[{l0, l0, l2, l0}, {s, 4}] + 9*II[{l0, l0, l2, l2}, {s, 4}] + 
     6*II[{l0, l1, l0, l1}, {s, 4}] - 6*II[{l0, l1, l1, l0}, {s, 4}] - 
     18*II[{l0, l1, l1, l2}, {s, 4}] + 3*II[{l0, l2, l0, l0}, {s, 4}] + 
     9*II[{l0, l2, l0, l2}, {s, 4}] - 18*II[{l0, l2, l1, l1}, {s, 4}] + 
     9*II[{l0, l2, l2, l0}, {s, 4}] + 27*II[{l0, l2, l2, l2}, {s, 4}] - 
     6*II[{l1, l0, l0, l1}, {s, 4}] + 6*II[{l1, l0, l1, l0}, {s, 4}] + 
     18*II[{l1, l0, l1, l2}, {s, 4}] - 6*II[{l1, l1, l0, l0}, {s, 4}] - 
     18*II[{l1, l1, l0, l2}, {s, 4}] + 36*II[{l1, l1, l1, l1}, {s, 4}] - 
     18*II[{l1, l1, l2, l0}, {s, 4}] - 54*II[{l1, l1, l2, l2}, {s, 4}] + 
     3*II[{l2, l0, l0, l0}, {s, 4}] + 9*II[{l2, l0, l0, l2}, {s, 4}] - 
     18*II[{l2, l0, l1, l1}, {s, 4}] + 9*II[{l2, l0, l2, l0}, {s, 4}] + 
     27*II[{l2, l0, l2, l2}, {s, 4}] + 18*II[{l2, l1, l0, l1}, {s, 4}] - 
     18*II[{l2, l1, l1, l0}, {s, 4}] - 54*II[{l2, l1, l1, l2}, {s, 4}] + 
     9*II[{l2, l2, l0, l0}, {s, 4}] + 27*II[{l2, l2, l0, l2}, {s, 4}] - 
     54*II[{l2, l2, l1, l1}, {s, 4}] + 27*II[{l2, l2, l2, l0}, {s, 4}] + 
     81*II[{l2, l2, l2, l2}, {s, 4}] - (25*Pi^2*II[{l0}, {s, 4}]*Log[2])/6 - 
     (25*Pi^2*II[{l2}, {s, 4}]*Log[2])/2 + 2*II[{l0, l0, l0}, {s, 4}]*
      Log[2] + 6*II[{l0, l0, l2}, {s, 4}]*Log[2] - 
     12*II[{l0, l1, l1}, {s, 4}]*Log[2] + 6*II[{l0, l2, l0}, {s, 4}]*Log[2] + 
     18*II[{l0, l2, l2}, {s, 4}]*Log[2] + 12*II[{l1, l0, l1}, {s, 4}]*
      Log[2] - 12*II[{l1, l1, l0}, {s, 4}]*Log[2] - 
     36*II[{l1, l1, l2}, {s, 4}]*Log[2] + 6*II[{l2, l0, l0}, {s, 4}]*Log[2] + 
     18*II[{l2, l0, l2}, {s, 4}]*Log[2] - 36*II[{l2, l1, l1}, {s, 4}]*
      Log[2] + 18*II[{l2, l2, l0}, {s, 4}]*Log[2] + 
     54*II[{l2, l2, l2}, {s, 4}]*Log[2] - (25*Pi^2*Log[2]^2)/6 + 
     2*II[{l0, l0}, {s, 4}]*Log[2]^2 + 6*II[{l0, l2}, {s, 4}]*Log[2]^2 - 
     12*II[{l1, l1}, {s, 4}]*Log[2]^2 + 6*II[{l2, l0}, {s, 4}]*Log[2]^2 + 
     18*II[{l2, l2}, {s, 4}]*Log[2]^2 + (4*II[{l0}, {s, 4}]*Log[2]^3)/3 + 
     4*II[{l2}, {s, 4}]*Log[2]^3 + (2*Log[2]^4)/3 + 
     63*II[{l0}, {s, 4}]*Zeta[3] + 189*II[{l2}, {s, 4}]*Zeta[3] + 
     126*Log[2]*Zeta[3], (1727*Pi^4*II[{l0}, {s, 4}])/1440 + 
     (1727*Pi^4*II[{l2}, {s, 4}])/480 + (25*Pi^2*II[{l0, l0, l0}, {s, 4}])/
      12 + (25*Pi^2*II[{l0, l0, l2}, {s, 4}])/4 - 
     (25*Pi^2*II[{l0, l1, l1}, {s, 4}])/2 + 
     (25*Pi^2*II[{l0, l2, l0}, {s, 4}])/4 + 
     (75*Pi^2*II[{l0, l2, l2}, {s, 4}])/4 + 
     (25*Pi^2*II[{l1, l0, l1}, {s, 4}])/2 - 
     (25*Pi^2*II[{l1, l1, l0}, {s, 4}])/2 - 
     (75*Pi^2*II[{l1, l1, l2}, {s, 4}])/2 + 
     (25*Pi^2*II[{l2, l0, l0}, {s, 4}])/4 + 
     (75*Pi^2*II[{l2, l0, l2}, {s, 4}])/4 - 
     (75*Pi^2*II[{l2, l1, l1}, {s, 4}])/2 + 
     (75*Pi^2*II[{l2, l2, l0}, {s, 4}])/4 + 
     (225*Pi^2*II[{l2, l2, l2}, {s, 4}])/4 - II[{l0, l0, l0, l0, l0}, 
      {s, 4}] - 3*II[{l0, l0, l0, l0, l2}, {s, 4}] + 
     6*II[{l0, l0, l0, l1, l1}, {s, 4}] - 
     3*II[{l0, l0, l0, l2, l0}, {s, 4}] - 
     9*II[{l0, l0, l0, l2, l2}, {s, 4}] - 
     6*II[{l0, l0, l1, l0, l1}, {s, 4}] + 
     6*II[{l0, l0, l1, l1, l0}, {s, 4}] + 
     18*II[{l0, l0, l1, l1, l2}, {s, 4}] - 
     3*II[{l0, l0, l2, l0, l0}, {s, 4}] - 
     9*II[{l0, l0, l2, l0, l2}, {s, 4}] + 
     18*II[{l0, l0, l2, l1, l1}, {s, 4}] - 
     9*II[{l0, l0, l2, l2, l0}, {s, 4}] - 
     27*II[{l0, l0, l2, l2, l2}, {s, 4}] + 
     6*II[{l0, l1, l0, l0, l1}, {s, 4}] - 
     6*II[{l0, l1, l0, l1, l0}, {s, 4}] - 
     18*II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     6*II[{l0, l1, l1, l0, l0}, {s, 4}] + 
     18*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     36*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     18*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     54*II[{l0, l1, l1, l2, l2}, {s, 4}] - 
     3*II[{l0, l2, l0, l0, l0}, {s, 4}] - 
     9*II[{l0, l2, l0, l0, l2}, {s, 4}] + 
     18*II[{l0, l2, l0, l1, l1}, {s, 4}] - 
     9*II[{l0, l2, l0, l2, l0}, {s, 4}] - 
     27*II[{l0, l2, l0, l2, l2}, {s, 4}] - 
     18*II[{l0, l2, l1, l0, l1}, {s, 4}] + 
     18*II[{l0, l2, l1, l1, l0}, {s, 4}] + 
     54*II[{l0, l2, l1, l1, l2}, {s, 4}] - 
     9*II[{l0, l2, l2, l0, l0}, {s, 4}] - 
     27*II[{l0, l2, l2, l0, l2}, {s, 4}] + 
     54*II[{l0, l2, l2, l1, l1}, {s, 4}] - 
     27*II[{l0, l2, l2, l2, l0}, {s, 4}] - 
     81*II[{l0, l2, l2, l2, l2}, {s, 4}] - 
     6*II[{l1, l0, l0, l0, l1}, {s, 4}] + 
     6*II[{l1, l0, l0, l1, l0}, {s, 4}] + 
     18*II[{l1, l0, l0, l1, l2}, {s, 4}] - 
     6*II[{l1, l0, l1, l0, l0}, {s, 4}] - 
     18*II[{l1, l0, l1, l0, l2}, {s, 4}] + 
     36*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     18*II[{l1, l0, l1, l2, l0}, {s, 4}] - 
     54*II[{l1, l0, l1, l2, l2}, {s, 4}] + 
     6*II[{l1, l1, l0, l0, l0}, {s, 4}] + 
     18*II[{l1, l1, l0, l0, l2}, {s, 4}] - 
     36*II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     18*II[{l1, l1, l0, l2, l0}, {s, 4}] + 
     54*II[{l1, l1, l0, l2, l2}, {s, 4}] + 
     36*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     36*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     108*II[{l1, l1, l1, l1, l2}, {s, 4}] + 
     18*II[{l1, l1, l2, l0, l0}, {s, 4}] + 
     54*II[{l1, l1, l2, l0, l2}, {s, 4}] - 
     108*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     54*II[{l1, l1, l2, l2, l0}, {s, 4}] + 
     162*II[{l1, l1, l2, l2, l2}, {s, 4}] - 
     3*II[{l2, l0, l0, l0, l0}, {s, 4}] - 
     9*II[{l2, l0, l0, l0, l2}, {s, 4}] + 
     18*II[{l2, l0, l0, l1, l1}, {s, 4}] - 
     9*II[{l2, l0, l0, l2, l0}, {s, 4}] - 
     27*II[{l2, l0, l0, l2, l2}, {s, 4}] - 
     18*II[{l2, l0, l1, l0, l1}, {s, 4}] + 
     18*II[{l2, l0, l1, l1, l0}, {s, 4}] + 
     54*II[{l2, l0, l1, l1, l2}, {s, 4}] - 
     9*II[{l2, l0, l2, l0, l0}, {s, 4}] - 
     27*II[{l2, l0, l2, l0, l2}, {s, 4}] + 
     54*II[{l2, l0, l2, l1, l1}, {s, 4}] - 
     27*II[{l2, l0, l2, l2, l0}, {s, 4}] - 
     81*II[{l2, l0, l2, l2, l2}, {s, 4}] + 
     18*II[{l2, l1, l0, l0, l1}, {s, 4}] - 
     18*II[{l2, l1, l0, l1, l0}, {s, 4}] - 
     54*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     18*II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     54*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     108*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     54*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     162*II[{l2, l1, l1, l2, l2}, {s, 4}] - 
     9*II[{l2, l2, l0, l0, l0}, {s, 4}] - 
     27*II[{l2, l2, l0, l0, l2}, {s, 4}] + 
     54*II[{l2, l2, l0, l1, l1}, {s, 4}] - 
     27*II[{l2, l2, l0, l2, l0}, {s, 4}] - 
     81*II[{l2, l2, l0, l2, l2}, {s, 4}] - 
     54*II[{l2, l2, l1, l0, l1}, {s, 4}] + 
     54*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     162*II[{l2, l2, l1, l1, l2}, {s, 4}] - 
     27*II[{l2, l2, l2, l0, l0}, {s, 4}] - 
     81*II[{l2, l2, l2, l0, l2}, {s, 4}] + 
     162*II[{l2, l2, l2, l1, l1}, {s, 4}] - 
     81*II[{l2, l2, l2, l2, l0}, {s, 4}] - 
     243*II[{l2, l2, l2, l2, l2}, {s, 4}] + (1727*Pi^4*Log[2])/720 + 
     (25*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/6 + 
     (25*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/2 - 25*Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] + (25*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/2 + 
     (75*Pi^2*II[{l2, l2}, {s, 4}]*Log[2])/2 - 2*II[{l0, l0, l0, l0}, {s, 4}]*
      Log[2] - 6*II[{l0, l0, l0, l2}, {s, 4}]*Log[2] + 
     12*II[{l0, l0, l1, l1}, {s, 4}]*Log[2] - 6*II[{l0, l0, l2, l0}, {s, 4}]*
      Log[2] - 18*II[{l0, l0, l2, l2}, {s, 4}]*Log[2] - 
     12*II[{l0, l1, l0, l1}, {s, 4}]*Log[2] + 12*II[{l0, l1, l1, l0}, {s, 4}]*
      Log[2] + 36*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] - 
     6*II[{l0, l2, l0, l0}, {s, 4}]*Log[2] - 18*II[{l0, l2, l0, l2}, {s, 4}]*
      Log[2] + 36*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] - 
     18*II[{l0, l2, l2, l0}, {s, 4}]*Log[2] - 54*II[{l0, l2, l2, l2}, {s, 4}]*
      Log[2] + 12*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] - 
     12*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] - 36*II[{l1, l0, l1, l2}, {s, 4}]*
      Log[2] + 12*II[{l1, l1, l0, l0}, {s, 4}]*Log[2] + 
     36*II[{l1, l1, l0, l2}, {s, 4}]*Log[2] - 72*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2] + 36*II[{l1, l1, l2, l0}, {s, 4}]*Log[2] + 
     108*II[{l1, l1, l2, l2}, {s, 4}]*Log[2] - 6*II[{l2, l0, l0, l0}, {s, 4}]*
      Log[2] - 18*II[{l2, l0, l0, l2}, {s, 4}]*Log[2] + 
     36*II[{l2, l0, l1, l1}, {s, 4}]*Log[2] - 18*II[{l2, l0, l2, l0}, {s, 4}]*
      Log[2] - 54*II[{l2, l0, l2, l2}, {s, 4}]*Log[2] - 
     36*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] + 36*II[{l2, l1, l1, l0}, {s, 4}]*
      Log[2] + 108*II[{l2, l1, l1, l2}, {s, 4}]*Log[2] - 
     18*II[{l2, l2, l0, l0}, {s, 4}]*Log[2] - 54*II[{l2, l2, l0, l2}, {s, 4}]*
      Log[2] + 108*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] - 
     54*II[{l2, l2, l2, l0}, {s, 4}]*Log[2] - 
     162*II[{l2, l2, l2, l2}, {s, 4}]*Log[2] + 
     (25*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/6 + 
     (25*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/2 - 2*II[{l0, l0, l0}, {s, 4}]*
      Log[2]^2 - 6*II[{l0, l0, l2}, {s, 4}]*Log[2]^2 + 
     12*II[{l0, l1, l1}, {s, 4}]*Log[2]^2 - 6*II[{l0, l2, l0}, {s, 4}]*
      Log[2]^2 - 18*II[{l0, l2, l2}, {s, 4}]*Log[2]^2 - 
     12*II[{l1, l0, l1}, {s, 4}]*Log[2]^2 + 12*II[{l1, l1, l0}, {s, 4}]*
      Log[2]^2 + 36*II[{l1, l1, l2}, {s, 4}]*Log[2]^2 - 
     6*II[{l2, l0, l0}, {s, 4}]*Log[2]^2 - 18*II[{l2, l0, l2}, {s, 4}]*
      Log[2]^2 + 36*II[{l2, l1, l1}, {s, 4}]*Log[2]^2 - 
     18*II[{l2, l2, l0}, {s, 4}]*Log[2]^2 - 54*II[{l2, l2, l2}, {s, 4}]*
      Log[2]^2 + (25*Pi^2*Log[2]^3)/9 - (4*II[{l0, l0}, {s, 4}]*Log[2]^3)/3 - 
     4*II[{l0, l2}, {s, 4}]*Log[2]^3 + 8*II[{l1, l1}, {s, 4}]*Log[2]^3 - 
     4*II[{l2, l0}, {s, 4}]*Log[2]^3 - 12*II[{l2, l2}, {s, 4}]*Log[2]^3 - 
     (2*II[{l0}, {s, 4}]*Log[2]^4)/3 - 2*II[{l2}, {s, 4}]*Log[2]^4 - 
     (4*Log[2]^5)/15 + (525*Pi^2*Zeta[3])/4 - 63*II[{l0, l0}, {s, 4}]*
      Zeta[3] - 189*II[{l0, l2}, {s, 4}]*Zeta[3] + 378*II[{l1, l1}, {s, 4}]*
      Zeta[3] - 189*II[{l2, l0}, {s, 4}]*Zeta[3] - 567*II[{l2, l2}, {s, 4}]*
      Zeta[3] - 126*II[{l0}, {s, 4}]*Log[2]*Zeta[3] - 
     378*II[{l2}, {s, 4}]*Log[2]*Zeta[3] - 126*Log[2]^2*Zeta[3] - 
     (7533*Zeta[5])/5}, 0, 6, 1], cut21`J03[s] -> 
  SeriesData[\[Epsilon], 0, {II[{l0, l1}, {s, 4}], 
    (-2*I)*Pi*II[{l0, l1}, {s, 4}] + (3*I)*Pi*II[{l4, l1}, {s, 4}] - 
     II[{l0, l0, l1}, {s, 4}] - II[{l0, l1, l2}, {s, 4}] + 
     II[{l4, l0, l1}, {s, 4}]/2 - (3*II[{l4, l1, l0}, {s, 4}])/2 - 
     3*II[{l4, l1, l2}, {s, 4}] - 3*II[{l4, l1}, {s, 4}]*Log[2], 
    (31*Pi^2*II[{l0, l1}, {s, 4}])/12 - 7*Pi^2*II[{l4, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l0, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l0, l1, l2}, {s, 4}] - (9*I)*Pi*II[{l0, l4, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l4, l0, l1}, {s, 4}] - (6*I)*Pi*II[{l4, l1, l0}, {s, 4}] - 
     (15*I)*Pi*II[{l4, l1, l2}, {s, 4}] + (6*I)*Pi*II[{l4, l4, l1}, {s, 4}] + 
     3*II[{l0, l0, l0, l1}, {s, 4}] + II[{l0, l0, l1, l2}, {s, 4}] - 
     2*II[{l0, l1, l0, l0}, {s, 4}] - 4*II[{l0, l1, l0, l2}, {s, 4}] + 
     2*II[{l0, l1, l1, l1}, {s, 4}] - 4*II[{l0, l1, l2, l0}, {s, 4}] - 
     7*II[{l0, l1, l2, l2}, {s, 4}] - (3*II[{l0, l4, l0, l1}, {s, 4}])/2 + 
     (9*II[{l0, l4, l1, l0}, {s, 4}])/2 + 9*II[{l0, l4, l1, l2}, {s, 4}] - 
     II[{l4, l0, l0, l1}, {s, 4}]/2 - (3*II[{l4, l0, l1, l0}, {s, 4}])/2 - 
     (7*II[{l4, l0, l1, l2}, {s, 4}])/2 + (9*II[{l4, l1, l0, l0}, {s, 4}])/
      2 + (21*II[{l4, l1, l0, l2}, {s, 4}])/2 - 
     12*II[{l4, l1, l1, l1}, {s, 4}] + (21*II[{l4, l1, l2, l0}, {s, 4}])/2 + 
     24*II[{l4, l1, l2, l2}, {s, 4}] + II[{l4, l4, l0, l1}, {s, 4}] - 
     3*II[{l4, l4, l1, l0}, {s, 4}] - 6*II[{l4, l4, l1, l2}, {s, 4}] + 
     (8*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] - (12*I)*Pi*II[{l4, l1}, {s, 4}]*
      Log[2] - 4*II[{l0, l1, l0}, {s, 4}]*Log[2] - 8*II[{l0, l1, l2}, {s, 4}]*
      Log[2] + 9*II[{l0, l4, l1}, {s, 4}]*Log[2] - 3*II[{l4, l0, l1}, {s, 4}]*
      Log[2] + 9*II[{l4, l1, l0}, {s, 4}]*Log[2] + 
     21*II[{l4, l1, l2}, {s, 4}]*Log[2] - 6*II[{l4, l4, l1}, {s, 4}]*Log[2] - 
     4*II[{l0, l1}, {s, 4}]*Log[2]^2 + 9*II[{l4, l1}, {s, 4}]*Log[2]^2, 
    ((65*I)/6)*Pi^3*II[{l0, l1}, {s, 4}] - ((65*I)/4)*Pi^3*
      II[{l4, l1}, {s, 4}] - (31*Pi^2*II[{l0, l0, l1}, {s, 4}])/12 - 
     (28*Pi^2*II[{l0, l1, l0}, {s, 4}])/3 - 
     (85*Pi^2*II[{l0, l1, l2}, {s, 4}])/4 + 
     21*Pi^2*II[{l0, l4, l1}, {s, 4}] - (137*Pi^2*II[{l4, l0, l1}, {s, 4}])/
      24 + (137*Pi^2*II[{l4, l1, l0}, {s, 4}])/8 + 
     (165*Pi^2*II[{l4, l1, l2}, {s, 4}])/4 - 
     14*Pi^2*II[{l4, l4, l1}, {s, 4}] - (6*I)*Pi*II[{l0, l0, l0, l1}, 
       {s, 4}] - (4*I)*Pi*II[{l0, l0, l1, l0}, {s, 4}] - 
     (10*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] + 
     (15*I)*Pi*II[{l0, l0, l4, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (44*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (50*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] + 
     (18*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] + 
     (45*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] - 
     (18*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l4, l0, l0, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l4, l0, l1, l0}, {s, 4}] - 
     (10*I)*Pi*II[{l4, l0, l1, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l1, l0, l0}, {s, 4}] + 
     (30*I)*Pi*II[{l4, l1, l0, l2}, {s, 4}] - 
     (66*I)*Pi*II[{l4, l1, l1, l1}, {s, 4}] + 
     (30*I)*Pi*II[{l4, l1, l2, l0}, {s, 4}] + 
     (75*I)*Pi*II[{l4, l1, l2, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l4, l4, l0, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l4, l1, l0}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l4, l1, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l4, l4, l1}, {s, 4}] - 
     5*II[{l0, l0, l0, l0, l1}, {s, 4}] - 
     3*II[{l0, l0, l0, l1, l2}, {s, 4}] + 
     2*II[{l0, l0, l1, l0, l0}, {s, 4}] + 
     4*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     2*II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     4*II[{l0, l0, l1, l2, l0}, {s, 4}] + 
     7*II[{l0, l0, l1, l2, l2}, {s, 4}] + 
     (5*II[{l0, l0, l4, l0, l1}, {s, 4}])/2 - 
     (15*II[{l0, l0, l4, l1, l0}, {s, 4}])/2 - 
     15*II[{l0, l0, l4, l1, l2}, {s, 4}] + 
     6*II[{l0, l1, l0, l0, l0}, {s, 4}] + 
     14*II[{l0, l1, l0, l0, l2}, {s, 4}] - 
     16*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     14*II[{l0, l1, l0, l2, l0}, {s, 4}] + 
     32*II[{l0, l1, l0, l2, l2}, {s, 4}] + 
     4*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     24*II[{l0, l1, l1, l1, l0}, {s, 4}] - 
     50*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     14*II[{l0, l1, l2, l0, l0}, {s, 4}] + 
     32*II[{l0, l1, l2, l0, l2}, {s, 4}] - 
     34*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     32*II[{l0, l1, l2, l2, l0}, {s, 4}] + 
     71*II[{l0, l1, l2, l2, l2}, {s, 4}] + 
     (3*II[{l0, l4, l0, l0, l1}, {s, 4}])/2 + 
     (9*II[{l0, l4, l0, l1, l0}, {s, 4}])/2 + 
     (21*II[{l0, l4, l0, l1, l2}, {s, 4}])/2 - 
     (27*II[{l0, l4, l1, l0, l0}, {s, 4}])/2 - 
     (63*II[{l0, l4, l1, l0, l2}, {s, 4}])/2 + 
     36*II[{l0, l4, l1, l1, l1}, {s, 4}] - 
     (63*II[{l0, l4, l1, l2, l0}, {s, 4}])/2 - 
     72*II[{l0, l4, l1, l2, l2}, {s, 4}] - 
     3*II[{l0, l4, l4, l0, l1}, {s, 4}] + 
     9*II[{l0, l4, l4, l1, l0}, {s, 4}] + 
     18*II[{l0, l4, l4, l1, l2}, {s, 4}] + 
     (3*II[{l4, l0, l0, l0, l1}, {s, 4}])/2 - 
     (3*II[{l4, l0, l0, l1, l0}, {s, 4}])/2 - 
     (5*II[{l4, l0, l0, l1, l2}, {s, 4}])/2 + 
     (7*II[{l4, l0, l1, l0, l0}, {s, 4}])/2 + 
     (17*II[{l4, l0, l1, l0, l2}, {s, 4}])/2 - 
     11*II[{l4, l0, l1, l1, l1}, {s, 4}] + 
     (17*II[{l4, l0, l1, l2, l0}, {s, 4}])/2 + 
     (41*II[{l4, l0, l1, l2, l2}, {s, 4}])/2 - 
     (21*II[{l4, l1, l0, l0, l0}, {s, 4}])/2 - 
     (51*II[{l4, l1, l0, l0, l2}, {s, 4}])/2 + 
     33*II[{l4, l1, l0, l1, l1}, {s, 4}] - 
     (51*II[{l4, l1, l0, l2, l0}, {s, 4}])/2 - 
     (123*II[{l4, l1, l0, l2, l2}, {s, 4}])/2 - 
     15*II[{l4, l1, l1, l0, l1}, {s, 4}] + 
     45*II[{l4, l1, l1, l1, l0}, {s, 4}] + 
     102*II[{l4, l1, l1, l1, l2}, {s, 4}] - 
     (51*II[{l4, l1, l2, l0, l0}, {s, 4}])/2 - 
     (123*II[{l4, l1, l2, l0, l2}, {s, 4}])/2 + 
     78*II[{l4, l1, l2, l1, l1}, {s, 4}] - 
     (123*II[{l4, l1, l2, l2, l0}, {s, 4}])/2 - 
     147*II[{l4, l1, l2, l2, l2}, {s, 4}] - II[{l4, l4, l0, l0, l1}, 
      {s, 4}] - 3*II[{l4, l4, l0, l1, l0}, {s, 4}] - 
     7*II[{l4, l4, l0, l1, l2}, {s, 4}] + 
     9*II[{l4, l4, l1, l0, l0}, {s, 4}] + 
     21*II[{l4, l4, l1, l0, l2}, {s, 4}] - 
     24*II[{l4, l4, l1, l1, l1}, {s, 4}] + 
     21*II[{l4, l4, l1, l2, l0}, {s, 4}] + 
     48*II[{l4, l4, l1, l2, l2}, {s, 4}] + 
     2*II[{l4, l4, l4, l0, l1}, {s, 4}] - 
     6*II[{l4, l4, l4, l1, l0}, {s, 4}] - 
     12*II[{l4, l4, l4, l1, l2}, {s, 4}] - 
     (56*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/3 + 
     (137*Pi^2*II[{l4, l1}, {s, 4}]*Log[2])/4 - 
     (8*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (16*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     (40*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     (36*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l4, l0, l1}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l4, l1, l0}, {s, 4}]*Log[2] + 
     (60*I)*Pi*II[{l4, l1, l2}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l4, l4, l1}, {s, 4}]*Log[2] + 
     4*II[{l0, l0, l1, l0}, {s, 4}]*Log[2] + 8*II[{l0, l0, l1, l2}, {s, 4}]*
      Log[2] - 15*II[{l0, l0, l4, l1}, {s, 4}]*Log[2] + 
     12*II[{l0, l1, l0, l0}, {s, 4}]*Log[2] + 28*II[{l0, l1, l0, l2}, {s, 4}]*
      Log[2] - 48*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] + 
     28*II[{l0, l1, l2, l0}, {s, 4}]*Log[2] + 64*II[{l0, l1, l2, l2}, {s, 4}]*
      Log[2] + 9*II[{l0, l4, l0, l1}, {s, 4}]*Log[2] - 
     27*II[{l0, l4, l1, l0}, {s, 4}]*Log[2] - 63*II[{l0, l4, l1, l2}, {s, 4}]*
      Log[2] + 18*II[{l0, l4, l4, l1}, {s, 4}]*Log[2] - 
     3*II[{l4, l0, l0, l1}, {s, 4}]*Log[2] + 7*II[{l4, l0, l1, l0}, {s, 4}]*
      Log[2] + 17*II[{l4, l0, l1, l2}, {s, 4}]*Log[2] - 
     21*II[{l4, l1, l0, l0}, {s, 4}]*Log[2] - 51*II[{l4, l1, l0, l2}, {s, 4}]*
      Log[2] + 90*II[{l4, l1, l1, l1}, {s, 4}]*Log[2] - 
     51*II[{l4, l1, l2, l0}, {s, 4}]*Log[2] - 
     123*II[{l4, l1, l2, l2}, {s, 4}]*Log[2] - 6*II[{l4, l4, l0, l1}, {s, 4}]*
      Log[2] + 18*II[{l4, l4, l1, l0}, {s, 4}]*Log[2] + 
     42*II[{l4, l4, l1, l2}, {s, 4}]*Log[2] - 12*II[{l4, l4, l4, l1}, {s, 4}]*
      Log[2] - (16*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2]^2 + 
     (24*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2]^2 + 4*II[{l0, l0, l1}, {s, 4}]*
      Log[2]^2 + 12*II[{l0, l1, l0}, {s, 4}]*Log[2]^2 + 
     28*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 - 27*II[{l0, l4, l1}, {s, 4}]*
      Log[2]^2 + 7*II[{l4, l0, l1}, {s, 4}]*Log[2]^2 - 
     21*II[{l4, l1, l0}, {s, 4}]*Log[2]^2 - 51*II[{l4, l1, l2}, {s, 4}]*
      Log[2]^2 + 18*II[{l4, l4, l1}, {s, 4}]*Log[2]^2 + 
     8*II[{l0, l1}, {s, 4}]*Log[2]^3 - 14*II[{l4, l1}, {s, 4}]*Log[2]^3 + 
     149*II[{l0, l1}, {s, 4}]*Zeta[3] - 318*II[{l4, l1}, {s, 4}]*Zeta[3]}, 2, 
   6, 1], cut21`J04[s] -> SeriesData[\[Epsilon], 0, 
   {(-2*I)*Pi*II[{l1}, {s, 4}] + II[{l1, l0}, {s, 4}] + 
     2*II[{l1, l2}, {s, 4}] + 2*II[{l1}, {s, 4}]*Log[2], 
    (14*Pi^2*II[{l1}, {s, 4}])/3 - (2*I)*Pi*II[{l0, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l0}, {s, 4}] + (10*I)*Pi*II[{l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l4, l1}, {s, 4}] + II[{l0, l1, l0}, {s, 4}] + 
     2*II[{l0, l1, l2}, {s, 4}] - 3*II[{l1, l0, l0}, {s, 4}] - 
     7*II[{l1, l0, l2}, {s, 4}] + 8*II[{l1, l1, l1}, {s, 4}] - 
     7*II[{l1, l2, l0}, {s, 4}] - 16*II[{l1, l2, l2}, {s, 4}] - 
     II[{l4, l0, l1}, {s, 4}]/2 + (3*II[{l4, l1, l0}, {s, 4}])/2 + 
     3*II[{l4, l1, l2}, {s, 4}] + (8*I)*Pi*II[{l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l1}, {s, 4}]*Log[2] - 6*II[{l1, l0}, {s, 4}]*Log[2] - 
     14*II[{l1, l2}, {s, 4}]*Log[2] + 3*II[{l4, l1}, {s, 4}]*Log[2] - 
     6*II[{l1}, {s, 4}]*Log[2]^2, ((65*I)/6)*Pi^3*II[{l1}, {s, 4}] + 
     (14*Pi^2*II[{l0, l1}, {s, 4}])/3 - (137*Pi^2*II[{l1, l0}, {s, 4}])/12 - 
     (55*Pi^2*II[{l1, l2}, {s, 4}])/2 + 7*Pi^2*II[{l4, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l0, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l0, l1, l2}, {s, 4}] - (3*I)*Pi*II[{l0, l4, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l0, l0}, {s, 4}] - (20*I)*Pi*II[{l1, l0, l2}, {s, 4}] + 
     (44*I)*Pi*II[{l1, l1, l1}, {s, 4}] - 
     (20*I)*Pi*II[{l1, l2, l0}, {s, 4}] - 
     (50*I)*Pi*II[{l1, l2, l2}, {s, 4}] - (2*I)*Pi*II[{l4, l0, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l4, l1, l0}, {s, 4}] + (15*I)*Pi*II[{l4, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l4, l4, l1}, {s, 4}] + II[{l0, l0, l1, l0}, {s, 4}] + 
     2*II[{l0, l0, l1, l2}, {s, 4}] - 3*II[{l0, l1, l0, l0}, {s, 4}] - 
     7*II[{l0, l1, l0, l2}, {s, 4}] + 8*II[{l0, l1, l1, l1}, {s, 4}] - 
     7*II[{l0, l1, l2, l0}, {s, 4}] - 16*II[{l0, l1, l2, l2}, {s, 4}] - 
     II[{l0, l4, l0, l1}, {s, 4}]/2 + (3*II[{l0, l4, l1, l0}, {s, 4}])/2 + 
     3*II[{l0, l4, l1, l2}, {s, 4}] + 7*II[{l1, l0, l0, l0}, {s, 4}] + 
     17*II[{l1, l0, l0, l2}, {s, 4}] - 22*II[{l1, l0, l1, l1}, {s, 4}] + 
     17*II[{l1, l0, l2, l0}, {s, 4}] + 41*II[{l1, l0, l2, l2}, {s, 4}] + 
     10*II[{l1, l1, l0, l1}, {s, 4}] - 30*II[{l1, l1, l1, l0}, {s, 4}] - 
     68*II[{l1, l1, l1, l2}, {s, 4}] + 17*II[{l1, l2, l0, l0}, {s, 4}] + 
     41*II[{l1, l2, l0, l2}, {s, 4}] - 52*II[{l1, l2, l1, l1}, {s, 4}] + 
     41*II[{l1, l2, l2, l0}, {s, 4}] + 98*II[{l1, l2, l2, l2}, {s, 4}] + 
     II[{l4, l0, l0, l1}, {s, 4}]/2 + (3*II[{l4, l0, l1, l0}, {s, 4}])/2 + 
     (7*II[{l4, l0, l1, l2}, {s, 4}])/2 - (9*II[{l4, l1, l0, l0}, {s, 4}])/
      2 - (21*II[{l4, l1, l0, l2}, {s, 4}])/2 + 
     12*II[{l4, l1, l1, l1}, {s, 4}] - (21*II[{l4, l1, l2, l0}, {s, 4}])/2 - 
     24*II[{l4, l1, l2, l2}, {s, 4}] - II[{l4, l4, l0, l1}, {s, 4}] + 
     3*II[{l4, l4, l1, l0}, {s, 4}] + 6*II[{l4, l4, l1, l2}, {s, 4}] - 
     (137*Pi^2*II[{l1}, {s, 4}]*Log[2])/6 + (8*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2] - (16*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2] - 
     (40*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2] + (12*I)*Pi*II[{l4, l1}, {s, 4}]*
      Log[2] + 2*II[{l0, l0, l1}, {s, 4}]*Log[2] - 6*II[{l0, l1, l0}, {s, 4}]*
      Log[2] - 14*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     3*II[{l0, l4, l1}, {s, 4}]*Log[2] + 14*II[{l1, l0, l0}, {s, 4}]*Log[2] + 
     34*II[{l1, l0, l2}, {s, 4}]*Log[2] - 60*II[{l1, l1, l1}, {s, 4}]*
      Log[2] + 34*II[{l1, l2, l0}, {s, 4}]*Log[2] + 
     82*II[{l1, l2, l2}, {s, 4}]*Log[2] + 3*II[{l4, l0, l1}, {s, 4}]*Log[2] - 
     9*II[{l4, l1, l0}, {s, 4}]*Log[2] - 21*II[{l4, l1, l2}, {s, 4}]*Log[2] + 
     6*II[{l4, l4, l1}, {s, 4}]*Log[2] - (16*I)*Pi*II[{l1}, {s, 4}]*
      Log[2]^2 - 6*II[{l0, l1}, {s, 4}]*Log[2]^2 + 14*II[{l1, l0}, {s, 4}]*
      Log[2]^2 + 34*II[{l1, l2}, {s, 4}]*Log[2]^2 - 
     9*II[{l4, l1}, {s, 4}]*Log[2]^2 + (28*II[{l1}, {s, 4}]*Log[2]^3)/3 + 
     212*II[{l1}, {s, 4}]*Zeta[3], (241*Pi^4*II[{l1}, {s, 4}])/90 + 
     ((65*I)/6)*Pi^3*II[{l0, l1}, {s, 4}] - ((65*I)/3)*Pi^3*
      II[{l1, l0}, {s, 4}] - ((325*I)/6)*Pi^3*II[{l1, l2}, {s, 4}] + 
     ((65*I)/4)*Pi^3*II[{l4, l1}, {s, 4}] + 
     (14*Pi^2*II[{l0, l0, l1}, {s, 4}])/3 - 
     (137*Pi^2*II[{l0, l1, l0}, {s, 4}])/12 - 
     (55*Pi^2*II[{l0, l1, l2}, {s, 4}])/2 + 7*Pi^2*II[{l0, l4, l1}, {s, 4}] + 
     (299*Pi^2*II[{l1, l0, l0}, {s, 4}])/12 + 
     (245*Pi^2*II[{l1, l0, l2}, {s, 4}])/4 - 
     (358*Pi^2*II[{l1, l1, l1}, {s, 4}])/3 + 
     (245*Pi^2*II[{l1, l2, l0}, {s, 4}])/4 + 
     150*Pi^2*II[{l1, l2, l2}, {s, 4}] + (137*Pi^2*II[{l4, l0, l1}, {s, 4}])/
      24 - (137*Pi^2*II[{l4, l1, l0}, {s, 4}])/8 - 
     (165*Pi^2*II[{l4, l1, l2}, {s, 4}])/4 + 
     14*Pi^2*II[{l4, l4, l1}, {s, 4}] - (2*I)*Pi*II[{l0, l0, l0, l1}, 
       {s, 4}] + (4*I)*Pi*II[{l0, l0, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l0, l0, l4, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (44*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (50*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] + 
     (15*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l0, l0, l0}, {s, 4}] + 
     (40*I)*Pi*II[{l1, l0, l0, l2}, {s, 4}] - 
     (88*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] + 
     (40*I)*Pi*II[{l1, l0, l2, l0}, {s, 4}] + 
     (100*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] + 
     (40*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] - 
     (88*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] - 
     (220*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (72*I)*Pi*II[{l1, l1, l4, l1}, {s, 4}] + 
     (40*I)*Pi*II[{l1, l2, l0, l0}, {s, 4}] + 
     (100*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] - 
     (220*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] + 
     (100*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] + 
     (250*I)*Pi*II[{l1, l2, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l4, l0, l0, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l4, l0, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l4, l0, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l1, l0, l0}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l1, l0, l2}, {s, 4}] + 
     (66*I)*Pi*II[{l4, l1, l1, l1}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l1, l2, l0}, {s, 4}] - 
     (75*I)*Pi*II[{l4, l1, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l4, l4, l0, l1}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l4, l1, l0}, {s, 4}] + 
     (30*I)*Pi*II[{l4, l4, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l4, l4, l1}, {s, 4}] + II[{l0, l0, l0, l1, l0}, 
      {s, 4}] + 2*II[{l0, l0, l0, l1, l2}, {s, 4}] - 
     3*II[{l0, l0, l1, l0, l0}, {s, 4}] - 
     7*II[{l0, l0, l1, l0, l2}, {s, 4}] + 
     8*II[{l0, l0, l1, l1, l1}, {s, 4}] - 
     7*II[{l0, l0, l1, l2, l0}, {s, 4}] - 
     16*II[{l0, l0, l1, l2, l2}, {s, 4}] - II[{l0, l0, l4, l0, l1}, {s, 4}]/
      2 + (3*II[{l0, l0, l4, l1, l0}, {s, 4}])/2 + 
     3*II[{l0, l0, l4, l1, l2}, {s, 4}] + 
     7*II[{l0, l1, l0, l0, l0}, {s, 4}] + 
     17*II[{l0, l1, l0, l0, l2}, {s, 4}] - 
     22*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     17*II[{l0, l1, l0, l2, l0}, {s, 4}] + 
     41*II[{l0, l1, l0, l2, l2}, {s, 4}] + 
     10*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     30*II[{l0, l1, l1, l1, l0}, {s, 4}] - 
     68*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     17*II[{l0, l1, l2, l0, l0}, {s, 4}] + 
     41*II[{l0, l1, l2, l0, l2}, {s, 4}] - 
     52*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     41*II[{l0, l1, l2, l2, l0}, {s, 4}] + 
     98*II[{l0, l1, l2, l2, l2}, {s, 4}] + II[{l0, l4, l0, l0, l1}, {s, 4}]/
      2 + (3*II[{l0, l4, l0, l1, l0}, {s, 4}])/2 + 
     (7*II[{l0, l4, l0, l1, l2}, {s, 4}])/2 - 
     (9*II[{l0, l4, l1, l0, l0}, {s, 4}])/2 - 
     (21*II[{l0, l4, l1, l0, l2}, {s, 4}])/2 + 
     12*II[{l0, l4, l1, l1, l1}, {s, 4}] - 
     (21*II[{l0, l4, l1, l2, l0}, {s, 4}])/2 - 
     24*II[{l0, l4, l1, l2, l2}, {s, 4}] - II[{l0, l4, l4, l0, l1}, {s, 4}] + 
     3*II[{l0, l4, l4, l1, l0}, {s, 4}] + 
     6*II[{l0, l4, l4, l1, l2}, {s, 4}] - 
     15*II[{l1, l0, l0, l0, l0}, {s, 4}] - 
     37*II[{l1, l0, l0, l0, l2}, {s, 4}] + 
     50*II[{l1, l0, l0, l1, l1}, {s, 4}] - 
     37*II[{l1, l0, l0, l2, l0}, {s, 4}] - 
     91*II[{l1, l0, l0, l2, l2}, {s, 4}] - 
     26*II[{l1, l0, l1, l0, l1}, {s, 4}] + 
     66*II[{l1, l0, l1, l1, l0}, {s, 4}] + 
     154*II[{l1, l0, l1, l1, l2}, {s, 4}] - 
     37*II[{l1, l0, l2, l0, l0}, {s, 4}] - 
     91*II[{l1, l0, l2, l0, l2}, {s, 4}] + 
     122*II[{l1, l0, l2, l1, l1}, {s, 4}] - 
     91*II[{l1, l0, l2, l2, l0}, {s, 4}] - 
     223*II[{l1, l0, l2, l2, l2}, {s, 4}] + 
     6*II[{l1, l1, l0, l0, l1}, {s, 4}] - 
     30*II[{l1, l1, l0, l1, l0}, {s, 4}] - 
     70*II[{l1, l1, l0, l1, l2}, {s, 4}] + 
     74*II[{l1, l1, l1, l0, l0}, {s, 4}] + 
     178*II[{l1, l1, l1, l0, l2}, {s, 4}] - 
     224*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     178*II[{l1, l1, l1, l2, l0}, {s, 4}] + 
     424*II[{l1, l1, l1, l2, l2}, {s, 4}] + 
     12*II[{l1, l1, l4, l0, l1}, {s, 4}] - 
     36*II[{l1, l1, l4, l1, l0}, {s, 4}] - 
     72*II[{l1, l1, l4, l1, l2}, {s, 4}] - 
     37*II[{l1, l2, l0, l0, l0}, {s, 4}] - 
     91*II[{l1, l2, l0, l0, l2}, {s, 4}] + 
     122*II[{l1, l2, l0, l1, l1}, {s, 4}] - 
     91*II[{l1, l2, l0, l2, l0}, {s, 4}] - 
     223*II[{l1, l2, l0, l2, l2}, {s, 4}] - 
     62*II[{l1, l2, l1, l0, l1}, {s, 4}] + 
     162*II[{l1, l2, l1, l1, l0}, {s, 4}] + 
     376*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     91*II[{l1, l2, l2, l0, l0}, {s, 4}] - 
     223*II[{l1, l2, l2, l0, l2}, {s, 4}] + 
     296*II[{l1, l2, l2, l1, l1}, {s, 4}] - 
     223*II[{l1, l2, l2, l2, l0}, {s, 4}] - 
     544*II[{l1, l2, l2, l2, l2}, {s, 4}] - 
     (3*II[{l4, l0, l0, l0, l1}, {s, 4}])/2 + 
     (3*II[{l4, l0, l0, l1, l0}, {s, 4}])/2 + 
     (5*II[{l4, l0, l0, l1, l2}, {s, 4}])/2 - 
     (7*II[{l4, l0, l1, l0, l0}, {s, 4}])/2 - 
     (17*II[{l4, l0, l1, l0, l2}, {s, 4}])/2 + 
     11*II[{l4, l0, l1, l1, l1}, {s, 4}] - 
     (17*II[{l4, l0, l1, l2, l0}, {s, 4}])/2 - 
     (41*II[{l4, l0, l1, l2, l2}, {s, 4}])/2 + 
     (21*II[{l4, l1, l0, l0, l0}, {s, 4}])/2 + 
     (51*II[{l4, l1, l0, l0, l2}, {s, 4}])/2 - 
     33*II[{l4, l1, l0, l1, l1}, {s, 4}] + 
     (51*II[{l4, l1, l0, l2, l0}, {s, 4}])/2 + 
     (123*II[{l4, l1, l0, l2, l2}, {s, 4}])/2 + 
     15*II[{l4, l1, l1, l0, l1}, {s, 4}] - 
     45*II[{l4, l1, l1, l1, l0}, {s, 4}] - 
     102*II[{l4, l1, l1, l1, l2}, {s, 4}] + 
     (51*II[{l4, l1, l2, l0, l0}, {s, 4}])/2 + 
     (123*II[{l4, l1, l2, l0, l2}, {s, 4}])/2 - 
     78*II[{l4, l1, l2, l1, l1}, {s, 4}] + 
     (123*II[{l4, l1, l2, l2, l0}, {s, 4}])/2 + 
     147*II[{l4, l1, l2, l2, l2}, {s, 4}] + II[{l4, l4, l0, l0, l1}, 
      {s, 4}] + 3*II[{l4, l4, l0, l1, l0}, {s, 4}] + 
     7*II[{l4, l4, l0, l1, l2}, {s, 4}] - 
     9*II[{l4, l4, l1, l0, l0}, {s, 4}] - 
     21*II[{l4, l4, l1, l0, l2}, {s, 4}] + 
     24*II[{l4, l4, l1, l1, l1}, {s, 4}] - 
     21*II[{l4, l4, l1, l2, l0}, {s, 4}] - 
     48*II[{l4, l4, l1, l2, l2}, {s, 4}] - 
     2*II[{l4, l4, l4, l0, l1}, {s, 4}] + 
     6*II[{l4, l4, l4, l1, l0}, {s, 4}] + 
     12*II[{l4, l4, l4, l1, l2}, {s, 4}] - ((130*I)/3)*Pi^3*II[{l1}, {s, 4}]*
      Log[2] - (137*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/6 + 
     (299*Pi^2*II[{l1, l0}, {s, 4}]*Log[2])/6 + 
     (245*Pi^2*II[{l1, l2}, {s, 4}]*Log[2])/2 - 
     (137*Pi^2*II[{l4, l1}, {s, 4}]*Log[2])/4 + 
     (8*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (16*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     (40*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l1, l0, l0}, {s, 4}]*Log[2] + 
     (80*I)*Pi*II[{l1, l0, l2}, {s, 4}]*Log[2] - 
     (176*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] + 
     (80*I)*Pi*II[{l1, l2, l0}, {s, 4}]*Log[2] + 
     (200*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l4, l0, l1}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l4, l1, l0}, {s, 4}]*Log[2] - 
     (60*I)*Pi*II[{l4, l1, l2}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l4, l4, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l0, l0, l1}, {s, 4}]*Log[2] - 6*II[{l0, l0, l1, l0}, {s, 4}]*
      Log[2] - 14*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] + 
     3*II[{l0, l0, l4, l1}, {s, 4}]*Log[2] + 14*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] + 34*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] - 
     60*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] + 34*II[{l0, l1, l2, l0}, {s, 4}]*
      Log[2] + 82*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] + 
     3*II[{l0, l4, l0, l1}, {s, 4}]*Log[2] - 9*II[{l0, l4, l1, l0}, {s, 4}]*
      Log[2] - 21*II[{l0, l4, l1, l2}, {s, 4}]*Log[2] + 
     6*II[{l0, l4, l4, l1}, {s, 4}]*Log[2] - 30*II[{l1, l0, l0, l0}, {s, 4}]*
      Log[2] - 74*II[{l1, l0, l0, l2}, {s, 4}]*Log[2] + 
     132*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] - 
     74*II[{l1, l0, l2, l0}, {s, 4}]*Log[2] - 
     182*II[{l1, l0, l2, l2}, {s, 4}]*Log[2] - 
     60*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] + 
     148*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] + 
     356*II[{l1, l1, l1, l2}, {s, 4}]*Log[2] - 
     72*II[{l1, l1, l4, l1}, {s, 4}]*Log[2] - 74*II[{l1, l2, l0, l0}, {s, 4}]*
      Log[2] - 182*II[{l1, l2, l0, l2}, {s, 4}]*Log[2] + 
     324*II[{l1, l2, l1, l1}, {s, 4}]*Log[2] - 
     182*II[{l1, l2, l2, l0}, {s, 4}]*Log[2] - 
     446*II[{l1, l2, l2, l2}, {s, 4}]*Log[2] + 3*II[{l4, l0, l0, l1}, {s, 4}]*
      Log[2] - 7*II[{l4, l0, l1, l0}, {s, 4}]*Log[2] - 
     17*II[{l4, l0, l1, l2}, {s, 4}]*Log[2] + 21*II[{l4, l1, l0, l0}, {s, 4}]*
      Log[2] + 51*II[{l4, l1, l0, l2}, {s, 4}]*Log[2] - 
     90*II[{l4, l1, l1, l1}, {s, 4}]*Log[2] + 51*II[{l4, l1, l2, l0}, {s, 4}]*
      Log[2] + 123*II[{l4, l1, l2, l2}, {s, 4}]*Log[2] + 
     6*II[{l4, l4, l0, l1}, {s, 4}]*Log[2] - 18*II[{l4, l4, l1, l0}, {s, 4}]*
      Log[2] - 42*II[{l4, l4, l1, l2}, {s, 4}]*Log[2] + 
     12*II[{l4, l4, l4, l1}, {s, 4}]*Log[2] + 
     (299*Pi^2*II[{l1}, {s, 4}]*Log[2]^2)/6 - (16*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 + (32*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2]^2 + 
     (80*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2]^2 - (24*I)*Pi*II[{l4, l1}, {s, 4}]*
      Log[2]^2 - 6*II[{l0, l0, l1}, {s, 4}]*Log[2]^2 + 
     14*II[{l0, l1, l0}, {s, 4}]*Log[2]^2 + 34*II[{l0, l1, l2}, {s, 4}]*
      Log[2]^2 - 9*II[{l0, l4, l1}, {s, 4}]*Log[2]^2 - 
     30*II[{l1, l0, l0}, {s, 4}]*Log[2]^2 - 74*II[{l1, l0, l2}, {s, 4}]*
      Log[2]^2 + 148*II[{l1, l1, l1}, {s, 4}]*Log[2]^2 - 
     74*II[{l1, l2, l0}, {s, 4}]*Log[2]^2 - 182*II[{l1, l2, l2}, {s, 4}]*
      Log[2]^2 - 7*II[{l4, l0, l1}, {s, 4}]*Log[2]^2 + 
     21*II[{l4, l1, l0}, {s, 4}]*Log[2]^2 + 51*II[{l4, l1, l2}, {s, 4}]*
      Log[2]^2 - 18*II[{l4, l4, l1}, {s, 4}]*Log[2]^2 + 
     ((64*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 + 
     (28*II[{l0, l1}, {s, 4}]*Log[2]^3)/3 - 20*II[{l1, l0}, {s, 4}]*
      Log[2]^3 - (148*II[{l1, l2}, {s, 4}]*Log[2]^3)/3 + 
     14*II[{l4, l1}, {s, 4}]*Log[2]^3 - 10*II[{l1}, {s, 4}]*Log[2]^4 + 
     (550*I)*Pi*II[{l1}, {s, 4}]*Zeta[3] + 212*II[{l0, l1}, {s, 4}]*Zeta[3] - 
     487*II[{l1, l0}, {s, 4}]*Zeta[3] - 1186*II[{l1, l2}, {s, 4}]*Zeta[3] + 
     318*II[{l4, l1}, {s, 4}]*Zeta[3] - 974*II[{l1}, {s, 4}]*Log[2]*Zeta[3]}, 
   2, 6, 1], cut21`J05[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l0}, {s, 4}] + 2*II[{l2}, {s, 4}] + 2*Log[2], 
    (8*Pi^2)/3 + (4*I)*Pi*II[{l1}, {s, 4}] + (2*I)*Pi*II[{l2}, {s, 4}] - 
     3*II[{l0, l0}, {s, 4}] - 7*II[{l0, l2}, {s, 4}] - 
     7*II[{l2, l0}, {s, 4}] - 16*II[{l2, l2}, {s, 4}] + (20*I)*Pi*Log[2] - 
     6*II[{l0}, {s, 4}]*Log[2] - 14*II[{l2}, {s, 4}]*Log[2] - 6*Log[2]^2, 
    (10*I)*Pi^3 - (89*Pi^2*II[{l0}, {s, 4}])/12 - 4*Pi^2*II[{l1}, {s, 4}] - 
     (39*Pi^2*II[{l2}, {s, 4}])/2 - (6*I)*Pi*II[{l0, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l1}, {s, 4}] - (4*I)*Pi*II[{l0, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l0}, {s, 4}] + (56*I)*Pi*II[{l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2}, {s, 4}] - (44*I)*Pi*II[{l2, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l1}, {s, 4}] - (18*I)*Pi*II[{l2, l2}, {s, 4}] - 
     (18*I)*Pi*II[{l4, l1}, {s, 4}] + 7*II[{l0, l0, l0}, {s, 4}] + 
     6*II[{l0, l0, l1}, {s, 4}] + 17*II[{l0, l0, l2}, {s, 4}] - 
     6*II[{l0, l1, l0}, {s, 4}] - 30*II[{l0, l1, l1}, {s, 4}] - 
     12*II[{l0, l1, l2}, {s, 4}] + 17*II[{l0, l2, l0}, {s, 4}] - 
     4*II[{l0, l2, l1}, {s, 4}] + 41*II[{l0, l2, l2}, {s, 4}] + 
     10*II[{l1, l0, l1}, {s, 4}] - 22*II[{l1, l1, l0}, {s, 4}] - 
     24*II[{l1, l1, l1}, {s, 4}] - 44*II[{l1, l1, l2}, {s, 4}] + 
     16*II[{l1, l2, l1}, {s, 4}] + 17*II[{l2, l0, l0}, {s, 4}] + 
     16*II[{l2, l0, l1}, {s, 4}] + 41*II[{l2, l0, l2}, {s, 4}] - 
     44*II[{l2, l1, l1}, {s, 4}] + 41*II[{l2, l2, l0}, {s, 4}] + 
     98*II[{l2, l2, l2}, {s, 4}] - 3*II[{l4, l0, l1}, {s, 4}] + 
     9*II[{l4, l1, l0}, {s, 4}] + 18*II[{l4, l1, l2}, {s, 4}] - 
     (209*Pi^2*Log[2])/6 - (32*I)*Pi*II[{l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1}, {s, 4}]*Log[2] - (88*I)*Pi*II[{l2}, {s, 4}]*Log[2] + 
     14*II[{l0, l0}, {s, 4}]*Log[2] - 12*II[{l0, l1}, {s, 4}]*Log[2] + 
     34*II[{l0, l2}, {s, 4}]*Log[2] - 44*II[{l1, l1}, {s, 4}]*Log[2] + 
     34*II[{l2, l0}, {s, 4}]*Log[2] + 82*II[{l2, l2}, {s, 4}]*Log[2] + 
     18*II[{l4, l1}, {s, 4}]*Log[2] - (12*I)*Pi*Log[2]^2 + 
     14*II[{l0}, {s, 4}]*Log[2]^2 + 34*II[{l2}, {s, 4}]*Log[2]^2 + 
     (28*Log[2]^3)/3 + 212*Zeta[3], (128*Pi^4)/45 - 
     (18*I)*Pi^3*II[{l0}, {s, 4}] - ((29*I)/3)*Pi^3*II[{l1}, {s, 4}] - 
     ((305*I)/6)*Pi^3*II[{l2}, {s, 4}] + (275*Pi^2*II[{l0, l0}, {s, 4}])/12 - 
     32*Pi^2*II[{l0, l1}, {s, 4}] + (181*Pi^2*II[{l0, l2}, {s, 4}])/4 + 
     4*Pi^2*II[{l1, l0}, {s, 4}] - (344*Pi^2*II[{l1, l1}, {s, 4}])/3 + 
     16*Pi^2*II[{l1, l2}, {s, 4}] + (341*Pi^2*II[{l2, l0}, {s, 4}])/4 + 
     4*Pi^2*II[{l2, l1}, {s, 4}] + 118*Pi^2*II[{l2, l2}, {s, 4}] + 
     42*Pi^2*II[{l4, l1}, {s, 4}] + (12*I)*Pi*II[{l0, l0, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l0, l1}, {s, 4}] + (32*I)*Pi*II[{l0, l0, l2}, {s, 4}] - 
     (28*I)*Pi*II[{l0, l1, l0}, {s, 4}] - 
     (100*I)*Pi*II[{l0, l1, l1}, {s, 4}] - 
     (76*I)*Pi*II[{l0, l1, l2}, {s, 4}] + 
     (72*I)*Pi*II[{l0, l2, l0}, {s, 4}] - (4*I)*Pi*II[{l0, l2, l1}, {s, 4}] + 
     (36*I)*Pi*II[{l0, l2, l2}, {s, 4}] + 
     (54*I)*Pi*II[{l0, l4, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l0, l0}, {s, 4}] + 
     (52*I)*Pi*II[{l1, l0, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l0, l2}, {s, 4}] - 
     (100*I)*Pi*II[{l1, l1, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l1, l1}, {s, 4}] - 
     (268*I)*Pi*II[{l1, l1, l2}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l2, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l2, l1}, {s, 4}] + 
     (64*I)*Pi*II[{l1, l2, l2}, {s, 4}] + 
     (72*I)*Pi*II[{l1, l4, l1}, {s, 4}] + 
     (32*I)*Pi*II[{l2, l0, l0}, {s, 4}] - (4*I)*Pi*II[{l2, l0, l1}, {s, 4}] + 
     (196*I)*Pi*II[{l2, l0, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l1, l0}, {s, 4}] - (268*I)*Pi*
      II[{l2, l1, l1}, {s, 4}] + (16*I)*Pi*II[{l2, l1, l2}, {s, 4}] + 
     (196*I)*Pi*II[{l2, l2, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l2, l1}, {s, 4}] + (122*I)*Pi*
      II[{l2, l2, l2}, {s, 4}] - (12*I)*Pi*II[{l4, l0, l1}, {s, 4}] + 
     (36*I)*Pi*II[{l4, l1, l0}, {s, 4}] + 
     (90*I)*Pi*II[{l4, l1, l2}, {s, 4}] - 
     (36*I)*Pi*II[{l4, l4, l1}, {s, 4}] - 15*II[{l0, l0, l0, l0}, {s, 4}] - 
     12*II[{l0, l0, l0, l1}, {s, 4}] - 37*II[{l0, l0, l0, l2}, {s, 4}] + 
     42*II[{l0, l0, l1, l1}, {s, 4}] - 6*II[{l0, l0, l1, l2}, {s, 4}] - 
     37*II[{l0, l0, l2, l0}, {s, 4}] - 91*II[{l0, l0, l2, l2}, {s, 4}] + 
     18*II[{l0, l1, l0, l0}, {s, 4}] - 26*II[{l0, l1, l0, l1}, {s, 4}] + 
     42*II[{l0, l1, l0, l2}, {s, 4}] + 74*II[{l0, l1, l1, l0}, {s, 4}] - 
     24*II[{l0, l1, l1, l1}, {s, 4}] + 178*II[{l0, l1, l1, l2}, {s, 4}] + 
     42*II[{l0, l1, l2, l0}, {s, 4}] + 16*II[{l0, l1, l2, l1}, {s, 4}] + 
     96*II[{l0, l1, l2, l2}, {s, 4}] - 37*II[{l0, l2, l0, l0}, {s, 4}] - 
     20*II[{l0, l2, l0, l1}, {s, 4}] - 91*II[{l0, l2, l0, l2}, {s, 4}] + 
     4*II[{l0, l2, l1, l0}, {s, 4}] + 130*II[{l0, l2, l1, l1}, {s, 4}] + 
     12*II[{l0, l2, l1, l2}, {s, 4}] - 91*II[{l0, l2, l2, l0}, {s, 4}] + 
     16*II[{l0, l2, l2, l1}, {s, 4}] - 223*II[{l0, l2, l2, l2}, {s, 4}] + 
     9*II[{l0, l4, l0, l1}, {s, 4}] - 27*II[{l0, l4, l1, l0}, {s, 4}] - 
     54*II[{l0, l4, l1, l2}, {s, 4}] - 2*II[{l1, l0, l0, l1}, {s, 4}] - 
     30*II[{l1, l0, l1, l0}, {s, 4}] - 24*II[{l1, l0, l1, l1}, {s, 4}] - 
     70*II[{l1, l0, l1, l2}, {s, 4}] - 16*II[{l1, l0, l2, l1}, {s, 4}] + 
     66*II[{l1, l1, l0, l0}, {s, 4}] + 154*II[{l1, l1, l0, l2}, {s, 4}] + 
     24*II[{l1, l1, l1, l0}, {s, 4}] - 128*II[{l1, l1, l1, l1}, {s, 4}] + 
     72*II[{l1, l1, l1, l2}, {s, 4}] + 154*II[{l1, l1, l2, l0}, {s, 4}] + 
     48*II[{l1, l1, l2, l1}, {s, 4}] + 352*II[{l1, l1, l2, l2}, {s, 4}] - 
     16*II[{l1, l2, l0, l1}, {s, 4}] - 16*II[{l1, l2, l1, l0}, {s, 4}] + 
     24*II[{l1, l2, l1, l1}, {s, 4}] - 48*II[{l1, l2, l1, l2}, {s, 4}] - 
     64*II[{l1, l2, l2, l1}, {s, 4}] + 12*II[{l1, l4, l0, l1}, {s, 4}] - 
     36*II[{l1, l4, l1, l0}, {s, 4}] - 72*II[{l1, l4, l1, l2}, {s, 4}] - 
     37*II[{l2, l0, l0, l0}, {s, 4}] - 91*II[{l2, l0, l0, l2}, {s, 4}] - 
     16*II[{l2, l0, l1, l0}, {s, 4}] + 130*II[{l2, l0, l1, l1}, {s, 4}] - 
     48*II[{l2, l0, l1, l2}, {s, 4}] - 91*II[{l2, l0, l2, l0}, {s, 4}] - 
     64*II[{l2, l0, l2, l1}, {s, 4}] - 223*II[{l2, l0, l2, l2}, {s, 4}] - 
     62*II[{l2, l1, l0, l1}, {s, 4}] + 154*II[{l2, l1, l1, l0}, {s, 4}] + 
     96*II[{l2, l1, l1, l1}, {s, 4}] + 352*II[{l2, l1, l1, l2}, {s, 4}] - 
     16*II[{l2, l1, l2, l1}, {s, 4}] - 91*II[{l2, l2, l0, l0}, {s, 4}] - 
     64*II[{l2, l2, l0, l1}, {s, 4}] - 223*II[{l2, l2, l0, l2}, {s, 4}] + 
     288*II[{l2, l2, l1, l1}, {s, 4}] - 223*II[{l2, l2, l2, l0}, {s, 4}] - 
     544*II[{l2, l2, l2, l2}, {s, 4}] + 3*II[{l4, l0, l0, l1}, {s, 4}] + 
     9*II[{l4, l0, l1, l0}, {s, 4}] + 21*II[{l4, l0, l1, l2}, {s, 4}] - 
     27*II[{l4, l1, l0, l0}, {s, 4}] - 63*II[{l4, l1, l0, l2}, {s, 4}] + 
     72*II[{l4, l1, l1, l1}, {s, 4}] - 63*II[{l4, l1, l2, l0}, {s, 4}] - 
     144*II[{l4, l1, l2, l2}, {s, 4}] - 6*II[{l4, l4, l0, l1}, {s, 4}] + 
     18*II[{l4, l4, l1, l0}, {s, 4}] + 36*II[{l4, l4, l1, l2}, {s, 4}] - 
     ((193*I)/3)*Pi^3*Log[2] + (395*Pi^2*II[{l0}, {s, 4}]*Log[2])/6 + 
     8*Pi^2*II[{l1}, {s, 4}]*Log[2] + (341*Pi^2*II[{l2}, {s, 4}]*Log[2])/2 + 
     (44*I)*Pi*II[{l0, l0}, {s, 4}]*Log[2] - (56*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2] + (144*I)*Pi*II[{l0, l2}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2] - (200*I)*Pi*II[{l1, l1}, {s, 4}]*
      Log[2] + (32*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2] + 
     (64*I)*Pi*II[{l2, l0}, {s, 4}]*Log[2] + (8*I)*Pi*II[{l2, l1}, {s, 4}]*
      Log[2] + (392*I)*Pi*II[{l2, l2}, {s, 4}]*Log[2] + 
     (72*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2] - 30*II[{l0, l0, l0}, {s, 4}]*
      Log[2] - 74*II[{l0, l0, l2}, {s, 4}]*Log[2] + 
     36*II[{l0, l1, l0}, {s, 4}]*Log[2] + 148*II[{l0, l1, l1}, {s, 4}]*
      Log[2] + 84*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     74*II[{l0, l2, l0}, {s, 4}]*Log[2] + 8*II[{l0, l2, l1}, {s, 4}]*Log[2] - 
     182*II[{l0, l2, l2}, {s, 4}]*Log[2] - 54*II[{l0, l4, l1}, {s, 4}]*
      Log[2] - 60*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     132*II[{l1, l1, l0}, {s, 4}]*Log[2] + 48*II[{l1, l1, l1}, {s, 4}]*
      Log[2] + 308*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     32*II[{l1, l2, l1}, {s, 4}]*Log[2] - 72*II[{l1, l4, l1}, {s, 4}]*
      Log[2] - 74*II[{l2, l0, l0}, {s, 4}]*Log[2] - 
     32*II[{l2, l0, l1}, {s, 4}]*Log[2] - 182*II[{l2, l0, l2}, {s, 4}]*
      Log[2] + 308*II[{l2, l1, l1}, {s, 4}]*Log[2] - 
     182*II[{l2, l2, l0}, {s, 4}]*Log[2] - 446*II[{l2, l2, l2}, {s, 4}]*
      Log[2] + 18*II[{l4, l0, l1}, {s, 4}]*Log[2] - 
     54*II[{l4, l1, l0}, {s, 4}]*Log[2] - 126*II[{l4, l1, l2}, {s, 4}]*
      Log[2] + 36*II[{l4, l4, l1}, {s, 4}]*Log[2] + (275*Pi^2*Log[2]^2)/6 + 
     (24*I)*Pi*II[{l0}, {s, 4}]*Log[2]^2 + (8*I)*Pi*II[{l1}, {s, 4}]*
      Log[2]^2 + (64*I)*Pi*II[{l2}, {s, 4}]*Log[2]^2 - 
     30*II[{l0, l0}, {s, 4}]*Log[2]^2 + 36*II[{l0, l1}, {s, 4}]*Log[2]^2 - 
     74*II[{l0, l2}, {s, 4}]*Log[2]^2 + 132*II[{l1, l1}, {s, 4}]*Log[2]^2 - 
     74*II[{l2, l0}, {s, 4}]*Log[2]^2 - 182*II[{l2, l2}, {s, 4}]*Log[2]^2 - 
     54*II[{l4, l1}, {s, 4}]*Log[2]^2 + ((88*I)/3)*Pi*Log[2]^3 - 
     20*II[{l0}, {s, 4}]*Log[2]^3 - (148*II[{l2}, {s, 4}]*Log[2]^3)/3 - 
     10*Log[2]^4 + (588*I)*Pi*Zeta[3] - 487*II[{l0}, {s, 4}]*Zeta[3] - 
     1186*II[{l2}, {s, 4}]*Zeta[3] - 974*Log[2]*Zeta[3], 
    ((47*I)/2)*Pi^5 - (12799*Pi^4*II[{l0}, {s, 4}])/1440 + 
     (25*Pi^4*II[{l1}, {s, 4}])/3 - (3949*Pi^4*II[{l2}, {s, 4}])/240 + 
     ((85*I)/2)*Pi^3*II[{l0, l0}, {s, 4}] - ((224*I)/3)*Pi^3*
      II[{l0, l1}, {s, 4}] + ((281*I)/3)*Pi^3*II[{l0, l2}, {s, 4}] + 
     ((29*I)/3)*Pi^3*II[{l1, l0}, {s, 4}] - ((802*I)/3)*Pi^3*
      II[{l1, l1}, {s, 4}] + ((116*I)/3)*Pi^3*II[{l1, l2}, {s, 4}] + 
     ((451*I)/3)*Pi^3*II[{l2, l0}, {s, 4}] + ((29*I)/3)*Pi^3*
      II[{l2, l1}, {s, 4}] + ((515*I)/2)*Pi^3*II[{l2, l2}, {s, 4}] + 
     ((195*I)/2)*Pi^3*II[{l4, l1}, {s, 4}] - 
     (575*Pi^2*II[{l0, l0, l0}, {s, 4}])/12 + 
     (23*Pi^2*II[{l0, l0, l1}, {s, 4}])/2 - 
     (483*Pi^2*II[{l0, l0, l2}, {s, 4}])/4 + 
     (145*Pi^2*II[{l0, l1, l0}, {s, 4}])/2 + 
     (1679*Pi^2*II[{l0, l1, l1}, {s, 4}])/6 + 
     181*Pi^2*II[{l0, l1, l2}, {s, 4}] - (643*Pi^2*II[{l0, l2, l0}, {s, 4}])/
      4 + (37*Pi^2*II[{l0, l2, l1}, {s, 4}])/3 - 
     (1019*Pi^2*II[{l0, l2, l2}, {s, 4}])/4 - 
     126*Pi^2*II[{l0, l4, l1}, {s, 4}] - 4*Pi^2*II[{l1, l0, l0}, {s, 4}] - 
     (757*Pi^2*II[{l1, l0, l1}, {s, 4}])/6 - 
     16*Pi^2*II[{l1, l0, l2}, {s, 4}] + (1579*Pi^2*II[{l1, l1, l0}, {s, 4}])/
      6 + 74*Pi^2*II[{l1, l1, l1}, {s, 4}] + 
     653*Pi^2*II[{l1, l1, l2}, {s, 4}] - 16*Pi^2*II[{l1, l2, l0}, {s, 4}] - 
     (64*Pi^2*II[{l1, l2, l1}, {s, 4}])/3 - 
     64*Pi^2*II[{l1, l2, l2}, {s, 4}] - 168*Pi^2*II[{l1, l4, l1}, {s, 4}] - 
     (483*Pi^2*II[{l2, l0, l0}, {s, 4}])/4 - 
     (88*Pi^2*II[{l2, l0, l1}, {s, 4}])/3 - 
     (1659*Pi^2*II[{l2, l0, l2}, {s, 4}])/4 - 
     4*Pi^2*II[{l2, l1, l0}, {s, 4}] + 653*Pi^2*II[{l2, l1, l1}, {s, 4}] - 
     16*Pi^2*II[{l2, l1, l2}, {s, 4}] - (1659*Pi^2*II[{l2, l2, l0}, {s, 4}])/
      4 - 4*Pi^2*II[{l2, l2, l1}, {s, 4}] - 
     (1319*Pi^2*II[{l2, l2, l2}, {s, 4}])/2 + 
     (137*Pi^2*II[{l4, l0, l1}, {s, 4}])/4 - 
     (411*Pi^2*II[{l4, l1, l0}, {s, 4}])/4 - 
     (495*Pi^2*II[{l4, l1, l2}, {s, 4}])/2 + 
     84*Pi^2*II[{l4, l4, l1}, {s, 4}] - (30*I)*Pi*II[{l0, l0, l0, l0}, 
       {s, 4}] + (40*I)*Pi*II[{l0, l0, l0, l1}, {s, 4}] - 
     (64*I)*Pi*II[{l0, l0, l0, l2}, {s, 4}] + 
     (20*I)*Pi*II[{l0, l0, l1, l0}, {s, 4}] + 
     (188*I)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     (44*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] - 
     (104*I)*Pi*II[{l0, l0, l2, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l0, l2, l1}, {s, 4}] - 
     (168*I)*Pi*II[{l0, l0, l2, l2}, {s, 4}] - 
     (90*I)*Pi*II[{l0, l0, l4, l1}, {s, 4}] + 
     (52*I)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (92*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] + 
     (136*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (188*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] - 
     (288*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] + 
     (488*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] + 
     (136*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] + 
     (12*I)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (364*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (144*I)*Pi*II[{l0, l1, l4, l1}, {s, 4}] - 
     (64*I)*Pi*II[{l0, l2, l0, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l2, l0, l1}, {s, 4}] - 
     (328*I)*Pi*II[{l0, l2, l0, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l2, l1, l0}, {s, 4}] + 
     (488*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l1, l2}, {s, 4}] - 
     (328*I)*Pi*II[{l0, l2, l2, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l2, l2, l1}, {s, 4}] - 
     (244*I)*Pi*II[{l0, l2, l2, l2}, {s, 4}] + 
     (36*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] - 
     (108*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] - 
     (270*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] + 
     (108*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l0, l0, l0}, {s, 4}] + 
     (60*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l0, l0, l2}, {s, 4}] - 
     (92*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (248*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l0, l2, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l0, l2, l1}, {s, 4}] - 
     (64*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] + 
     (48*I)*Pi*II[{l1, l0, l4, l1}, {s, 4}] + 
     (188*I)*Pi*II[{l1, l1, l0, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (488*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] - 
     (1040*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (96*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (488*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] + 
     (1292*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l0, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l2, l0, l1}, {s, 4}] - 
     (64*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + 
     (96*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] + 
     (48*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] - 
     (64*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] - 
     (256*I)*Pi*II[{l1, l2, l2, l2}, {s, 4}] + 
     (48*I)*Pi*II[{l1, l4, l0, l1}, {s, 4}] - 
     (144*I)*Pi*II[{l1, l4, l1, l0}, {s, 4}] - 
     (360*I)*Pi*II[{l1, l4, l1, l2}, {s, 4}] + 
     (144*I)*Pi*II[{l1, l4, l4, l1}, {s, 4}] - 
     (104*I)*Pi*II[{l2, l0, l0, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - 
     (168*I)*Pi*II[{l2, l0, l0, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0, l1, l0}, {s, 4}] + 
     (488*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l0, l1, l2}, {s, 4}] - 
     (168*I)*Pi*II[{l2, l0, l2, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0, l2, l1}, {s, 4}] - 
     (884*I)*Pi*II[{l2, l0, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l1, l0, l0}, {s, 4}] - 
     (248*I)*Pi*II[{l2, l1, l0, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] + 
     (488*I)*Pi*II[{l2, l1, l1, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] + 
     (1292*I)*Pi*II[{l2, l1, l1, l2}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] + 
     (48*I)*Pi*II[{l2, l1, l2, l1}, {s, 4}] - 
     (64*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - 
     (360*I)*Pi*II[{l2, l1, l4, l1}, {s, 4}] - 
     (168*I)*Pi*II[{l2, l2, l0, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l2, l0, l1}, {s, 4}] - 
     (884*I)*Pi*II[{l2, l2, l0, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l2, l1, l0}, {s, 4}] + 
     (1292*I)*Pi*II[{l2, l2, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - 
     (884*I)*Pi*II[{l2, l2, l2, l0}, {s, 4}] - 
     (4*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] - 
     (738*I)*Pi*II[{l2, l2, l2, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l4, l0, l0, l1}, {s, 4}] + 
     (24*I)*Pi*II[{l4, l0, l1, l0}, {s, 4}] + 
     (60*I)*Pi*II[{l4, l0, l1, l2}, {s, 4}] - 
     (72*I)*Pi*II[{l4, l1, l0, l0}, {s, 4}] - 
     (180*I)*Pi*II[{l4, l1, l0, l2}, {s, 4}] + 
     (396*I)*Pi*II[{l4, l1, l1, l1}, {s, 4}] - 
     (180*I)*Pi*II[{l4, l1, l2, l0}, {s, 4}] - 
     (450*I)*Pi*II[{l4, l1, l2, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l4, l4, l0, l1}, {s, 4}] + 
     (72*I)*Pi*II[{l4, l4, l1, l0}, {s, 4}] + 
     (180*I)*Pi*II[{l4, l4, l1, l2}, {s, 4}] - 
     (72*I)*Pi*II[{l4, l4, l4, l1}, {s, 4}] + 
     31*II[{l0, l0, l0, l0, l0}, {s, 4}] + 
     30*II[{l0, l0, l0, l0, l1}, {s, 4}] + 
     77*II[{l0, l0, l0, l0, l2}, {s, 4}] - 
     6*II[{l0, l0, l0, l1, l0}, {s, 4}] - 
     114*II[{l0, l0, l0, l1, l1}, {s, 4}] + 
     77*II[{l0, l0, l0, l2, l0}, {s, 4}] - 
     4*II[{l0, l0, l0, l2, l1}, {s, 4}] + 
     191*II[{l0, l0, l0, l2, l2}, {s, 4}] - 
     12*II[{l0, l0, l1, l0, l0}, {s, 4}] + 
     58*II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     24*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     130*II[{l0, l0, l1, l1, l0}, {s, 4}] - 
     12*II[{l0, l0, l1, l1, l1}, {s, 4}] - 
     302*II[{l0, l0, l1, l1, l2}, {s, 4}] - 
     24*II[{l0, l0, l1, l2, l0}, {s, 4}] + 
     16*II[{l0, l0, l1, l2, l1}, {s, 4}] - 
     42*II[{l0, l0, l1, l2, l2}, {s, 4}] + 
     77*II[{l0, l0, l2, l0, l0}, {s, 4}] + 
     16*II[{l0, l0, l2, l0, l1}, {s, 4}] + 
     191*II[{l0, l0, l2, l0, l2}, {s, 4}] - 
     254*II[{l0, l0, l2, l1, l1}, {s, 4}] + 
     191*II[{l0, l0, l2, l2, l0}, {s, 4}] + 
     473*II[{l0, l0, l2, l2, l2}, {s, 4}] - 
     15*II[{l0, l0, l4, l0, l1}, {s, 4}] + 
     45*II[{l0, l0, l4, l1, l0}, {s, 4}] + 
     90*II[{l0, l0, l4, l1, l2}, {s, 4}] - 
     42*II[{l0, l1, l0, l0, l0}, {s, 4}] - 
     26*II[{l0, l1, l0, l0, l1}, {s, 4}] - 
     102*II[{l0, l1, l0, l0, l2}, {s, 4}] + 
     66*II[{l0, l1, l0, l1, l0}, {s, 4}] + 
     156*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     158*II[{l0, l1, l0, l1, l2}, {s, 4}] - 
     102*II[{l0, l1, l0, l2, l0}, {s, 4}] - 
     16*II[{l0, l1, l0, l2, l1}, {s, 4}] - 
     246*II[{l0, l1, l0, l2, l2}, {s, 4}] - 
     162*II[{l0, l1, l1, l0, l0}, {s, 4}] - 
     60*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     398*II[{l0, l1, l1, l0, l2}, {s, 4}] + 
     156*II[{l0, l1, l1, l1, l0}, {s, 4}] + 
     580*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     336*II[{l0, l1, l1, l1, l2}, {s, 4}] - 
     398*II[{l0, l1, l1, l2, l0}, {s, 4}] - 
     48*II[{l0, l1, l1, l2, l1}, {s, 4}] - 
     974*II[{l0, l1, l1, l2, l2}, {s, 4}] - 
     102*II[{l0, l1, l2, l0, l0}, {s, 4}] - 
     16*II[{l0, l1, l2, l0, l1}, {s, 4}] - 
     246*II[{l0, l1, l2, l0, l2}, {s, 4}] - 
     16*II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     288*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     48*II[{l0, l1, l2, l1, l2}, {s, 4}] - 
     246*II[{l0, l1, l2, l2, l0}, {s, 4}] - 
     64*II[{l0, l1, l2, l2, l1}, {s, 4}] - 
     588*II[{l0, l1, l2, l2, l2}, {s, 4}] - 
     24*II[{l0, l1, l4, l0, l1}, {s, 4}] + 
     72*II[{l0, l1, l4, l1, l0}, {s, 4}] + 
     144*II[{l0, l1, l4, l1, l2}, {s, 4}] + 
     77*II[{l0, l2, l0, l0, l0}, {s, 4}] - 
     4*II[{l0, l2, l0, l0, l1}, {s, 4}] + 
     191*II[{l0, l2, l0, l0, l2}, {s, 4}] + 
     20*II[{l0, l2, l0, l1, l0}, {s, 4}] - 
     254*II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     60*II[{l0, l2, l0, l1, l2}, {s, 4}] + 
     191*II[{l0, l2, l0, l2, l0}, {s, 4}] + 
     80*II[{l0, l2, l0, l2, l1}, {s, 4}] + 
     473*II[{l0, l2, l0, l2, l2}, {s, 4}] - 
     4*II[{l0, l2, l1, l0, l0}, {s, 4}] + 
     142*II[{l0, l2, l1, l0, l1}, {s, 4}] - 
     12*II[{l0, l2, l1, l0, l2}, {s, 4}] - 
     350*II[{l0, l2, l1, l1, l0}, {s, 4}] - 
     72*II[{l0, l2, l1, l1, l1}, {s, 4}] - 
     830*II[{l0, l2, l1, l1, l2}, {s, 4}] - 
     12*II[{l0, l2, l1, l2, l0}, {s, 4}] - 
     16*II[{l0, l2, l1, l2, l1}, {s, 4}] - 
     36*II[{l0, l2, l1, l2, l2}, {s, 4}] + 
     191*II[{l0, l2, l2, l0, l0}, {s, 4}] + 
     80*II[{l0, l2, l2, l0, l1}, {s, 4}] + 
     473*II[{l0, l2, l2, l0, l2}, {s, 4}] - 
     16*II[{l0, l2, l2, l1, l0}, {s, 4}] - 
     654*II[{l0, l2, l2, l1, l1}, {s, 4}] - 
     48*II[{l0, l2, l2, l1, l2}, {s, 4}] + 
     473*II[{l0, l2, l2, l2, l0}, {s, 4}] - 
     64*II[{l0, l2, l2, l2, l1}, {s, 4}] + 
     1169*II[{l0, l2, l2, l2, l2}, {s, 4}] - 
     9*II[{l0, l4, l0, l0, l1}, {s, 4}] - 
     27*II[{l0, l4, l0, l1, l0}, {s, 4}] - 
     63*II[{l0, l4, l0, l1, l2}, {s, 4}] + 
     81*II[{l0, l4, l1, l0, l0}, {s, 4}] + 
     189*II[{l0, l4, l1, l0, l2}, {s, 4}] - 
     216*II[{l0, l4, l1, l1, l1}, {s, 4}] + 
     189*II[{l0, l4, l1, l2, l0}, {s, 4}] + 
     432*II[{l0, l4, l1, l2, l2}, {s, 4}] + 
     18*II[{l0, l4, l4, l0, l1}, {s, 4}] - 
     54*II[{l0, l4, l4, l1, l0}, {s, 4}] - 
     108*II[{l0, l4, l4, l1, l2}, {s, 4}] + 
     14*II[{l1, l0, l0, l0, l1}, {s, 4}] - 
     22*II[{l1, l0, l0, l1, l0}, {s, 4}] - 
     24*II[{l1, l0, l0, l1, l1}, {s, 4}] - 
     42*II[{l1, l0, l0, l1, l2}, {s, 4}] + 
     16*II[{l1, l0, l0, l2, l1}, {s, 4}] + 
     70*II[{l1, l0, l1, l0, l0}, {s, 4}] + 
     170*II[{l1, l0, l1, l0, l2}, {s, 4}] + 
     24*II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     268*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     72*II[{l1, l0, l1, l1, l2}, {s, 4}] + 
     170*II[{l1, l0, l1, l2, l0}, {s, 4}] + 
     48*II[{l1, l0, l1, l2, l1}, {s, 4}] + 
     410*II[{l1, l0, l1, l2, l2}, {s, 4}] + 
     16*II[{l1, l0, l2, l0, l1}, {s, 4}] + 
     16*II[{l1, l0, l2, l1, l0}, {s, 4}] + 
     24*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     48*II[{l1, l0, l2, l1, l2}, {s, 4}] + 
     64*II[{l1, l0, l2, l2, l1}, {s, 4}] + 
     8*II[{l1, l0, l4, l0, l1}, {s, 4}] - 
     24*II[{l1, l0, l4, l1, l0}, {s, 4}] - 
     48*II[{l1, l0, l4, l1, l2}, {s, 4}] - 
     154*II[{l1, l1, l0, l0, l0}, {s, 4}] - 
     24*II[{l1, l1, l0, l0, l1}, {s, 4}] - 
     374*II[{l1, l1, l0, l0, l2}, {s, 4}] + 
     532*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     374*II[{l1, l1, l0, l2, l0}, {s, 4}] - 
     48*II[{l1, l1, l0, l2, l1}, {s, 4}] - 
     902*II[{l1, l1, l0, l2, l2}, {s, 4}] - 
     24*II[{l1, l1, l1, l0, l0}, {s, 4}] - 
     220*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     72*II[{l1, l1, l1, l0, l2}, {s, 4}] + 
     612*II[{l1, l1, l1, l1, l0}, {s, 4}] + 
     288*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     1352*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     72*II[{l1, l1, l1, l2, l0}, {s, 4}] - 
     96*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     216*II[{l1, l1, l1, l2, l2}, {s, 4}] - 
     374*II[{l1, l1, l2, l0, l0}, {s, 4}] - 
     48*II[{l1, l1, l2, l0, l1}, {s, 4}] - 
     902*II[{l1, l1, l2, l0, l2}, {s, 4}] - 
     48*II[{l1, l1, l2, l1, l0}, {s, 4}] + 
     1096*II[{l1, l1, l2, l1, l1}, {s, 4}] - 
     144*II[{l1, l1, l2, l1, l2}, {s, 4}] - 
     902*II[{l1, l1, l2, l2, l0}, {s, 4}] - 
     192*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     2156*II[{l1, l1, l2, l2, l2}, {s, 4}] + 
     16*II[{l1, l2, l0, l0, l1}, {s, 4}] + 
     16*II[{l1, l2, l0, l1, l0}, {s, 4}] + 
     24*II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     48*II[{l1, l2, l0, l1, l2}, {s, 4}] + 
     64*II[{l1, l2, l0, l2, l1}, {s, 4}] + 
     16*II[{l1, l2, l1, l0, l0}, {s, 4}] + 
     48*II[{l1, l2, l1, l0, l2}, {s, 4}] - 
     24*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     288*II[{l1, l2, l1, l1, l1}, {s, 4}] - 
     72*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     48*II[{l1, l2, l1, l2, l0}, {s, 4}] - 
     48*II[{l1, l2, l1, l2, l1}, {s, 4}] + 
     144*II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     64*II[{l1, l2, l2, l0, l1}, {s, 4}] + 
     64*II[{l1, l2, l2, l1, l0}, {s, 4}] - 
     24*II[{l1, l2, l2, l1, l1}, {s, 4}] + 
     192*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     256*II[{l1, l2, l2, l2, l1}, {s, 4}] - 
     12*II[{l1, l4, l0, l0, l1}, {s, 4}] - 
     36*II[{l1, l4, l0, l1, l0}, {s, 4}] - 
     84*II[{l1, l4, l0, l1, l2}, {s, 4}] + 
     108*II[{l1, l4, l1, l0, l0}, {s, 4}] + 
     252*II[{l1, l4, l1, l0, l2}, {s, 4}] - 
     288*II[{l1, l4, l1, l1, l1}, {s, 4}] + 
     252*II[{l1, l4, l1, l2, l0}, {s, 4}] + 
     576*II[{l1, l4, l1, l2, l2}, {s, 4}] + 
     24*II[{l1, l4, l4, l0, l1}, {s, 4}] - 
     72*II[{l1, l4, l4, l1, l0}, {s, 4}] - 
     144*II[{l1, l4, l4, l1, l2}, {s, 4}] + 
     77*II[{l2, l0, l0, l0, l0}, {s, 4}] + 
     16*II[{l2, l0, l0, l0, l1}, {s, 4}] + 
     191*II[{l2, l0, l0, l0, l2}, {s, 4}] - 
     254*II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     191*II[{l2, l0, l0, l2, l0}, {s, 4}] + 
     473*II[{l2, l0, l0, l2, l2}, {s, 4}] + 
     16*II[{l2, l0, l1, l0, l0}, {s, 4}] + 
     142*II[{l2, l0, l1, l0, l1}, {s, 4}] + 
     48*II[{l2, l0, l1, l0, l2}, {s, 4}] - 
     350*II[{l2, l0, l1, l1, l0}, {s, 4}] - 
     192*II[{l2, l0, l1, l1, l1}, {s, 4}] - 
     830*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     48*II[{l2, l0, l1, l2, l0}, {s, 4}] - 
     16*II[{l2, l0, l1, l2, l1}, {s, 4}] + 
     144*II[{l2, l0, l1, l2, l2}, {s, 4}] + 
     191*II[{l2, l0, l2, l0, l0}, {s, 4}] + 
     473*II[{l2, l0, l2, l0, l2}, {s, 4}] + 
     64*II[{l2, l0, l2, l1, l0}, {s, 4}] - 
     654*II[{l2, l0, l2, l1, l1}, {s, 4}] + 
     192*II[{l2, l0, l2, l1, l2}, {s, 4}] + 
     473*II[{l2, l0, l2, l2, l0}, {s, 4}] + 
     256*II[{l2, l0, l2, l2, l1}, {s, 4}] + 
     1169*II[{l2, l0, l2, l2, l2}, {s, 4}] - 
     34*II[{l2, l1, l0, l0, l1}, {s, 4}] + 
     162*II[{l2, l1, l0, l1, l0}, {s, 4}] + 
     96*II[{l2, l1, l0, l1, l1}, {s, 4}] + 
     386*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     16*II[{l2, l1, l0, l2, l1}, {s, 4}] - 
     374*II[{l2, l1, l1, l0, l0}, {s, 4}] - 
     902*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     96*II[{l2, l1, l1, l1, l0}, {s, 4}] + 
     1096*II[{l2, l1, l1, l1, l1}, {s, 4}] - 
     288*II[{l2, l1, l1, l1, l2}, {s, 4}] - 
     902*II[{l2, l1, l1, l2, l0}, {s, 4}] - 
     192*II[{l2, l1, l1, l2, l1}, {s, 4}] - 
     2156*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     16*II[{l2, l1, l2, l0, l1}, {s, 4}] + 
     16*II[{l2, l1, l2, l1, l0}, {s, 4}] - 
     96*II[{l2, l1, l2, l1, l1}, {s, 4}] + 
     48*II[{l2, l1, l2, l1, l2}, {s, 4}] + 
     64*II[{l2, l1, l2, l2, l1}, {s, 4}] - 
     60*II[{l2, l1, l4, l0, l1}, {s, 4}] + 
     180*II[{l2, l1, l4, l1, l0}, {s, 4}] + 
     360*II[{l2, l1, l4, l1, l2}, {s, 4}] + 
     191*II[{l2, l2, l0, l0, l0}, {s, 4}] + 
     473*II[{l2, l2, l0, l0, l2}, {s, 4}] + 
     64*II[{l2, l2, l0, l1, l0}, {s, 4}] - 
     654*II[{l2, l2, l0, l1, l1}, {s, 4}] + 
     192*II[{l2, l2, l0, l1, l2}, {s, 4}] + 
     473*II[{l2, l2, l0, l2, l0}, {s, 4}] + 
     256*II[{l2, l2, l0, l2, l1}, {s, 4}] + 
     1169*II[{l2, l2, l0, l2, l2}, {s, 4}] + 
     346*II[{l2, l2, l1, l0, l1}, {s, 4}] - 
     838*II[{l2, l2, l1, l1, l0}, {s, 4}] - 
     384*II[{l2, l2, l1, l1, l1}, {s, 4}] - 
     1964*II[{l2, l2, l1, l1, l2}, {s, 4}] + 
     16*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     473*II[{l2, l2, l2, l0, l0}, {s, 4}] + 
     256*II[{l2, l2, l2, l0, l1}, {s, 4}] + 
     1169*II[{l2, l2, l2, l0, l2}, {s, 4}] - 
     1580*II[{l2, l2, l2, l1, l1}, {s, 4}] + 
     1169*II[{l2, l2, l2, l2, l0}, {s, 4}] + 
     2882*II[{l2, l2, l2, l2, l2}, {s, 4}] - 
     9*II[{l4, l0, l0, l0, l1}, {s, 4}] + 
     9*II[{l4, l0, l0, l1, l0}, {s, 4}] + 
     15*II[{l4, l0, l0, l1, l2}, {s, 4}] - 
     21*II[{l4, l0, l1, l0, l0}, {s, 4}] - 
     51*II[{l4, l0, l1, l0, l2}, {s, 4}] + 
     66*II[{l4, l0, l1, l1, l1}, {s, 4}] - 
     51*II[{l4, l0, l1, l2, l0}, {s, 4}] - 
     123*II[{l4, l0, l1, l2, l2}, {s, 4}] + 
     63*II[{l4, l1, l0, l0, l0}, {s, 4}] + 
     153*II[{l4, l1, l0, l0, l2}, {s, 4}] - 
     198*II[{l4, l1, l0, l1, l1}, {s, 4}] + 
     153*II[{l4, l1, l0, l2, l0}, {s, 4}] + 
     369*II[{l4, l1, l0, l2, l2}, {s, 4}] + 
     90*II[{l4, l1, l1, l0, l1}, {s, 4}] - 
     270*II[{l4, l1, l1, l1, l0}, {s, 4}] - 
     612*II[{l4, l1, l1, l1, l2}, {s, 4}] + 
     153*II[{l4, l1, l2, l0, l0}, {s, 4}] + 
     369*II[{l4, l1, l2, l0, l2}, {s, 4}] - 
     468*II[{l4, l1, l2, l1, l1}, {s, 4}] + 
     369*II[{l4, l1, l2, l2, l0}, {s, 4}] + 
     882*II[{l4, l1, l2, l2, l2}, {s, 4}] + 
     6*II[{l4, l4, l0, l0, l1}, {s, 4}] + 
     18*II[{l4, l4, l0, l1, l0}, {s, 4}] + 
     42*II[{l4, l4, l0, l1, l2}, {s, 4}] - 
     54*II[{l4, l4, l1, l0, l0}, {s, 4}] - 
     126*II[{l4, l4, l1, l0, l2}, {s, 4}] + 
     144*II[{l4, l4, l1, l1, l1}, {s, 4}] - 
     126*II[{l4, l4, l1, l2, l0}, {s, 4}] - 
     288*II[{l4, l4, l1, l2, l2}, {s, 4}] - 
     12*II[{l4, l4, l4, l0, l1}, {s, 4}] + 
     36*II[{l4, l4, l4, l1, l0}, {s, 4}] + 
     72*II[{l4, l4, l4, l1, l2}, {s, 4}] + (2801*Pi^4*Log[2])/720 + 
     ((340*I)/3)*Pi^3*II[{l0}, {s, 4}]*Log[2] + ((58*I)/3)*Pi^3*
      II[{l1}, {s, 4}]*Log[2] + ((902*I)/3)*Pi^3*II[{l2}, {s, 4}]*Log[2] - 
     (695*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/6 + 145*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - (643*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/2 - 
     8*Pi^2*II[{l1, l0}, {s, 4}]*Log[2] + 
     (1579*Pi^2*II[{l1, l1}, {s, 4}]*Log[2])/3 - 32*Pi^2*II[{l1, l2}, {s, 4}]*
      Log[2] - (483*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/2 - 
     8*Pi^2*II[{l2, l1}, {s, 4}]*Log[2] - 
     (1659*Pi^2*II[{l2, l2}, {s, 4}]*Log[2])/2 - 
     (411*Pi^2*II[{l4, l1}, {s, 4}]*Log[2])/2 - 
     (80*I)*Pi*II[{l0, l0, l0}, {s, 4}]*Log[2] + 
     (40*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (208*I)*Pi*II[{l0, l0, l2}, {s, 4}]*Log[2] + 
     (104*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] + 
     (376*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     (272*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (128*I)*Pi*II[{l0, l2, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] - 
     (656*I)*Pi*II[{l0, l2, l2}, {s, 4}]*Log[2] - 
     (216*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1, l0, l0}, {s, 4}]*Log[2] - 
     (184*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l1, l0, l2}, {s, 4}]*Log[2] + 
     (376*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] + 
     (48*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] + 
     (976*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l1, l2, l0}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 
     (128*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] - 
     (288*I)*Pi*II[{l1, l4, l1}, {s, 4}]*Log[2] - 
     (208*I)*Pi*II[{l2, l0, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     (336*I)*Pi*II[{l2, l0, l2}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] + 
     (976*I)*Pi*II[{l2, l1, l1}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     (336*I)*Pi*II[{l2, l2, l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 
     (1768*I)*Pi*II[{l2, l2, l2}, {s, 4}]*Log[2] + 
     (48*I)*Pi*II[{l4, l0, l1}, {s, 4}]*Log[2] - 
     (144*I)*Pi*II[{l4, l1, l0}, {s, 4}]*Log[2] - 
     (360*I)*Pi*II[{l4, l1, l2}, {s, 4}]*Log[2] + 
     (144*I)*Pi*II[{l4, l4, l1}, {s, 4}]*Log[2] + 
     62*II[{l0, l0, l0, l0}, {s, 4}]*Log[2] - 12*II[{l0, l0, l0, l1}, {s, 4}]*
      Log[2] + 154*II[{l0, l0, l0, l2}, {s, 4}]*Log[2] - 
     24*II[{l0, l0, l1, l0}, {s, 4}]*Log[2] - 
     260*II[{l0, l0, l1, l1}, {s, 4}]*Log[2] - 
     48*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] + 
     154*II[{l0, l0, l2, l0}, {s, 4}]*Log[2] + 
     382*II[{l0, l0, l2, l2}, {s, 4}]*Log[2] + 
     90*II[{l0, l0, l4, l1}, {s, 4}]*Log[2] - 84*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] + 132*II[{l0, l1, l0, l1}, {s, 4}]*Log[2] - 
     204*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] - 
     324*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] + 
     312*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 
     796*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] - 
     204*II[{l0, l1, l2, l0}, {s, 4}]*Log[2] - 
     32*II[{l0, l1, l2, l1}, {s, 4}]*Log[2] - 
     492*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] + 
     144*II[{l0, l1, l4, l1}, {s, 4}]*Log[2] + 
     154*II[{l0, l2, l0, l0}, {s, 4}]*Log[2] + 
     40*II[{l0, l2, l0, l1}, {s, 4}]*Log[2] + 
     382*II[{l0, l2, l0, l2}, {s, 4}]*Log[2] - 8*II[{l0, l2, l1, l0}, {s, 4}]*
      Log[2] - 700*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] - 
     24*II[{l0, l2, l1, l2}, {s, 4}]*Log[2] + 
     382*II[{l0, l2, l2, l0}, {s, 4}]*Log[2] - 
     32*II[{l0, l2, l2, l1}, {s, 4}]*Log[2] + 
     946*II[{l0, l2, l2, l2}, {s, 4}]*Log[2] - 
     54*II[{l0, l4, l0, l1}, {s, 4}]*Log[2] + 
     162*II[{l0, l4, l1, l0}, {s, 4}]*Log[2] + 
     378*II[{l0, l4, l1, l2}, {s, 4}]*Log[2] - 
     108*II[{l0, l4, l4, l1}, {s, 4}]*Log[2] - 
     44*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] + 
     140*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] + 
     48*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] + 
     340*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] + 
     32*II[{l1, l0, l2, l1}, {s, 4}]*Log[2] - 48*II[{l1, l0, l4, l1}, {s, 4}]*
      Log[2] - 308*II[{l1, l1, l0, l0}, {s, 4}]*Log[2] - 
     748*II[{l1, l1, l0, l2}, {s, 4}]*Log[2] - 
     48*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] + 
     1224*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] - 
     144*II[{l1, l1, l1, l2}, {s, 4}]*Log[2] - 
     748*II[{l1, l1, l2, l0}, {s, 4}]*Log[2] - 
     96*II[{l1, l1, l2, l1}, {s, 4}]*Log[2] - 
     1804*II[{l1, l1, l2, l2}, {s, 4}]*Log[2] + 
     32*II[{l1, l2, l0, l1}, {s, 4}]*Log[2] + 32*II[{l1, l2, l1, l0}, {s, 4}]*
      Log[2] - 48*II[{l1, l2, l1, l1}, {s, 4}]*Log[2] + 
     96*II[{l1, l2, l1, l2}, {s, 4}]*Log[2] + 
     128*II[{l1, l2, l2, l1}, {s, 4}]*Log[2] - 
     72*II[{l1, l4, l0, l1}, {s, 4}]*Log[2] + 
     216*II[{l1, l4, l1, l0}, {s, 4}]*Log[2] + 
     504*II[{l1, l4, l1, l2}, {s, 4}]*Log[2] - 
     144*II[{l1, l4, l4, l1}, {s, 4}]*Log[2] + 
     154*II[{l2, l0, l0, l0}, {s, 4}]*Log[2] + 
     382*II[{l2, l0, l0, l2}, {s, 4}]*Log[2] + 
     32*II[{l2, l0, l1, l0}, {s, 4}]*Log[2] - 
     700*II[{l2, l0, l1, l1}, {s, 4}]*Log[2] + 
     96*II[{l2, l0, l1, l2}, {s, 4}]*Log[2] + 
     382*II[{l2, l0, l2, l0}, {s, 4}]*Log[2] + 
     128*II[{l2, l0, l2, l1}, {s, 4}]*Log[2] + 
     946*II[{l2, l0, l2, l2}, {s, 4}]*Log[2] + 
     324*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] - 
     748*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] - 
     192*II[{l2, l1, l1, l1}, {s, 4}]*Log[2] - 
     1804*II[{l2, l1, l1, l2}, {s, 4}]*Log[2] + 
     32*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] + 
     360*II[{l2, l1, l4, l1}, {s, 4}]*Log[2] + 
     382*II[{l2, l2, l0, l0}, {s, 4}]*Log[2] + 
     128*II[{l2, l2, l0, l1}, {s, 4}]*Log[2] + 
     946*II[{l2, l2, l0, l2}, {s, 4}]*Log[2] - 
     1676*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] + 
     946*II[{l2, l2, l2, l0}, {s, 4}]*Log[2] + 
     2338*II[{l2, l2, l2, l2}, {s, 4}]*Log[2] + 
     18*II[{l4, l0, l0, l1}, {s, 4}]*Log[2] - 42*II[{l4, l0, l1, l0}, {s, 4}]*
      Log[2] - 102*II[{l4, l0, l1, l2}, {s, 4}]*Log[2] + 
     126*II[{l4, l1, l0, l0}, {s, 4}]*Log[2] + 
     306*II[{l4, l1, l0, l2}, {s, 4}]*Log[2] - 
     540*II[{l4, l1, l1, l1}, {s, 4}]*Log[2] + 
     306*II[{l4, l1, l2, l0}, {s, 4}]*Log[2] + 
     738*II[{l4, l1, l2, l2}, {s, 4}]*Log[2] + 
     36*II[{l4, l4, l0, l1}, {s, 4}]*Log[2] - 
     108*II[{l4, l4, l1, l0}, {s, 4}]*Log[2] - 
     252*II[{l4, l4, l1, l2}, {s, 4}]*Log[2] + 
     72*II[{l4, l4, l4, l1}, {s, 4}]*Log[2] + (85*I)*Pi^3*Log[2]^2 - 
     (575*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/6 - 8*Pi^2*II[{l1}, {s, 4}]*
      Log[2]^2 - (483*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/2 - 
     (60*I)*Pi*II[{l0, l0}, {s, 4}]*Log[2]^2 + 
     (104*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2]^2 - 
     (128*I)*Pi*II[{l0, l2}, {s, 4}]*Log[2]^2 - (8*I)*Pi*II[{l1, l0}, {s, 4}]*
      Log[2]^2 + (376*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 - 
     (32*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2]^2 - 
     (208*I)*Pi*II[{l2, l0}, {s, 4}]*Log[2]^2 - (8*I)*Pi*II[{l2, l1}, {s, 4}]*
      Log[2]^2 - (336*I)*Pi*II[{l2, l2}, {s, 4}]*Log[2]^2 - 
     (144*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2]^2 + 62*II[{l0, l0, l0}, {s, 4}]*
      Log[2]^2 - 24*II[{l0, l0, l1}, {s, 4}]*Log[2]^2 + 
     154*II[{l0, l0, l2}, {s, 4}]*Log[2]^2 - 84*II[{l0, l1, l0}, {s, 4}]*
      Log[2]^2 - 324*II[{l0, l1, l1}, {s, 4}]*Log[2]^2 - 
     204*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 + 154*II[{l0, l2, l0}, {s, 4}]*
      Log[2]^2 - 8*II[{l0, l2, l1}, {s, 4}]*Log[2]^2 + 
     382*II[{l0, l2, l2}, {s, 4}]*Log[2]^2 + 162*II[{l0, l4, l1}, {s, 4}]*
      Log[2]^2 + 140*II[{l1, l0, l1}, {s, 4}]*Log[2]^2 - 
     308*II[{l1, l1, l0}, {s, 4}]*Log[2]^2 - 48*II[{l1, l1, l1}, {s, 4}]*
      Log[2]^2 - 748*II[{l1, l1, l2}, {s, 4}]*Log[2]^2 + 
     32*II[{l1, l2, l1}, {s, 4}]*Log[2]^2 + 216*II[{l1, l4, l1}, {s, 4}]*
      Log[2]^2 + 154*II[{l2, l0, l0}, {s, 4}]*Log[2]^2 + 
     32*II[{l2, l0, l1}, {s, 4}]*Log[2]^2 + 382*II[{l2, l0, l2}, {s, 4}]*
      Log[2]^2 - 748*II[{l2, l1, l1}, {s, 4}]*Log[2]^2 + 
     382*II[{l2, l2, l0}, {s, 4}]*Log[2]^2 + 946*II[{l2, l2, l2}, {s, 4}]*
      Log[2]^2 - 42*II[{l4, l0, l1}, {s, 4}]*Log[2]^2 + 
     126*II[{l4, l1, l0}, {s, 4}]*Log[2]^2 + 306*II[{l4, l1, l2}, {s, 4}]*
      Log[2]^2 - 108*II[{l4, l4, l1}, {s, 4}]*Log[2]^2 - 
     (695*Pi^2*Log[2]^3)/9 - ((160*I)/3)*Pi*II[{l0}, {s, 4}]*Log[2]^3 - 
     ((16*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 - ((416*I)/3)*Pi*
      II[{l2}, {s, 4}]*Log[2]^3 + (124*II[{l0, l0}, {s, 4}]*Log[2]^3)/3 - 
     56*II[{l0, l1}, {s, 4}]*Log[2]^3 + (308*II[{l0, l2}, {s, 4}]*Log[2]^3)/
      3 - (616*II[{l1, l1}, {s, 4}]*Log[2]^3)/3 + 
     (308*II[{l2, l0}, {s, 4}]*Log[2]^3)/3 + 
     (764*II[{l2, l2}, {s, 4}]*Log[2]^3)/3 + 84*II[{l4, l1}, {s, 4}]*
      Log[2]^3 - (20*I)*Pi*Log[2]^4 + (62*II[{l0}, {s, 4}]*Log[2]^4)/3 + 
     (154*II[{l2}, {s, 4}]*Log[2]^4)/3 + (124*Log[2]^5)/15 - 
     1763*Pi^2*Zeta[3] - (1092*I)*Pi*II[{l0}, {s, 4}]*Zeta[3] - 
     (260*I)*Pi*II[{l1}, {s, 4}]*Zeta[3] - (2902*I)*Pi*II[{l2}, {s, 4}]*
      Zeta[3] + 1037*II[{l0, l0}, {s, 4}]*Zeta[3] - 
     1272*II[{l0, l1}, {s, 4}]*Zeta[3] + 2561*II[{l0, l2}, {s, 4}]*Zeta[3] - 
     4664*II[{l1, l1}, {s, 4}]*Zeta[3] + 2561*II[{l2, l0}, {s, 4}]*Zeta[3] + 
     6308*II[{l2, l2}, {s, 4}]*Zeta[3] + 1908*II[{l4, l1}, {s, 4}]*Zeta[3] - 
     (2644*I)*Pi*Log[2]*Zeta[3] + 2074*II[{l0}, {s, 4}]*Log[2]*Zeta[3] + 
     5122*II[{l2}, {s, 4}]*Log[2]*Zeta[3] + 2074*Log[2]^2*Zeta[3] + 
     17676*Zeta[5]}, 1, 6, 1], cut21`J06[s] -> SeriesData[\[Epsilon], 0, 
   {I*Pi, -Pi^2 - (4*I)*Pi*II[{l2}, {s, 4}] + (6*I)*Pi*Log[2], 
    ((-5*I)/12)*Pi^3 + 4*Pi^2*II[{l2}, {s, 4}] + I*Pi*II[{l0, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l1}, {s, 4}] + (6*I)*Pi*II[{l1, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l0}, {s, 4}] + (16*I)*Pi*II[{l2, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l4, l1}, {s, 4}] + II[{l0, l0, l1}, {s, 4}] - 
     II[{l0, l1, l0}, {s, 4}] - 2*II[{l0, l1, l2}, {s, 4}] + 
     2*II[{l0, l2, l1}, {s, 4}] - 12*II[{l1, l1, l1}, {s, 4}] + 
     8*II[{l2, l0, l1}, {s, 4}] - II[{l4, l0, l1}, {s, 4}]/2 + 
     (3*II[{l4, l1, l0}, {s, 4}])/2 + 3*II[{l4, l1, l2}, {s, 4}] - 
     6*Pi^2*Log[2] - (4*I)*Pi*II[{l0}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l2}, {s, 4}]*Log[2] - 2*II[{l0, l1}, {s, 4}]*Log[2] + 
     3*II[{l4, l1}, {s, 4}]*Log[2] + (2*I)*Pi*Log[2]^2, 
    Pi^4/12 - I*Pi^3*II[{l0}, {s, 4}] + ((5*I)/3)*Pi^3*II[{l2}, {s, 4}] - 
     Pi^2*II[{l0, l0}, {s, 4}] - (14*Pi^2*II[{l0, l1}, {s, 4}])/3 - 
     6*Pi^2*II[{l1, l1}, {s, 4}] + 12*Pi^2*II[{l2, l0}, {s, 4}] - 
     16*Pi^2*II[{l2, l2}, {s, 4}] + 7*Pi^2*II[{l4, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l0, l1}, {s, 4}] - (4*I)*Pi*II[{l0, l0, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l0}, {s, 4}] - (6*I)*Pi*II[{l0, l1, l1}, {s, 4}] - 
     (10*I)*Pi*II[{l0, l1, l2}, {s, 4}] + (8*I)*Pi*II[{l0, l2, l0}, {s, 4}] + 
     (9*I)*Pi*II[{l0, l4, l1}, {s, 4}] + (6*I)*Pi*II[{l1, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l0}, {s, 4}] - (24*I)*Pi*II[{l1, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l2, l1}, {s, 4}] - (4*I)*Pi*II[{l2, l0, l0}, {s, 4}] + 
     (48*I)*Pi*II[{l2, l0, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l2, l1, l1}, {s, 4}] + 
     (48*I)*Pi*II[{l2, l2, l0}, {s, 4}] - 
     (64*I)*Pi*II[{l2, l2, l2}, {s, 4}] - (2*I)*Pi*II[{l4, l0, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l4, l1, l0}, {s, 4}] + (15*I)*Pi*II[{l4, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l4, l4, l1}, {s, 4}] - 2*II[{l0, l0, l0, l1}, {s, 4}] - 
     II[{l0, l0, l1, l2}, {s, 4}] + 3*II[{l0, l1, l0, l0}, {s, 4}] + 
     7*II[{l0, l1, l0, l2}, {s, 4}] + 4*II[{l0, l1, l1, l1}, {s, 4}] + 
     7*II[{l0, l1, l2, l0}, {s, 4}] + 16*II[{l0, l1, l2, l2}, {s, 4}] - 
     6*II[{l0, l2, l0, l1}, {s, 4}] - 2*II[{l0, l2, l1, l0}, {s, 4}] - 
     6*II[{l0, l2, l1, l2}, {s, 4}] - 8*II[{l0, l2, l2, l1}, {s, 4}] + 
     (3*II[{l0, l4, l0, l1}, {s, 4}])/2 - (9*II[{l0, l4, l1, l0}, {s, 4}])/
      2 - 9*II[{l0, l4, l1, l2}, {s, 4}] - 12*II[{l1, l0, l1, l1}, {s, 4}] + 
     12*II[{l1, l1, l1, l0}, {s, 4}] + 36*II[{l1, l1, l1, l2}, {s, 4}] + 
     24*II[{l1, l1, l2, l1}, {s, 4}] + 12*II[{l1, l2, l1, l1}, {s, 4}] - 
     8*II[{l2, l0, l1, l0}, {s, 4}] - 24*II[{l2, l0, l1, l2}, {s, 4}] - 
     32*II[{l2, l0, l2, l1}, {s, 4}] + 48*II[{l2, l1, l1, l1}, {s, 4}] - 
     32*II[{l2, l2, l0, l1}, {s, 4}] + II[{l4, l0, l0, l1}, {s, 4}]/2 + 
     (3*II[{l4, l0, l1, l0}, {s, 4}])/2 + (7*II[{l4, l0, l1, l2}, {s, 4}])/
      2 - (9*II[{l4, l1, l0, l0}, {s, 4}])/2 - 
     (21*II[{l4, l1, l0, l2}, {s, 4}])/2 + 12*II[{l4, l1, l1, l1}, {s, 4}] - 
     (21*II[{l4, l1, l2, l0}, {s, 4}])/2 - 24*II[{l4, l1, l2, l2}, {s, 4}] - 
     II[{l4, l4, l0, l1}, {s, 4}] + 3*II[{l4, l4, l1, l0}, {s, 4}] + 
     6*II[{l4, l4, l1, l2}, {s, 4}] - ((21*I)/2)*Pi^3*Log[2] + 
     4*Pi^2*II[{l0}, {s, 4}]*Log[2] + 24*Pi^2*II[{l2}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l0, l0}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2] + (16*I)*Pi*II[{l0, l2}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l2, l0}, {s, 4}]*
      Log[2] + (96*I)*Pi*II[{l2, l2}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2] + 6*II[{l0, l1, l0}, {s, 4}]*
      Log[2] + 14*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     4*II[{l0, l2, l1}, {s, 4}]*Log[2] - 9*II[{l0, l4, l1}, {s, 4}]*Log[2] + 
     24*II[{l1, l1, l1}, {s, 4}]*Log[2] - 16*II[{l2, l0, l1}, {s, 4}]*
      Log[2] + 3*II[{l4, l0, l1}, {s, 4}]*Log[2] - 9*II[{l4, l1, l0}, {s, 4}]*
      Log[2] - 21*II[{l4, l1, l2}, {s, 4}]*Log[2] + 
     6*II[{l4, l4, l1}, {s, 4}]*Log[2] - 2*Pi^2*Log[2]^2 - 
     (8*I)*Pi*II[{l2}, {s, 4}]*Log[2]^2 + 6*II[{l0, l1}, {s, 4}]*Log[2]^2 - 
     9*II[{l4, l1}, {s, 4}]*Log[2]^2 + (4*I)*Pi*Log[2]^3 + (19*I)*Pi*Zeta[3], 
    ((161*I)/160)*Pi^5 + Pi^4*II[{l0}, {s, 4}] - (Pi^4*II[{l2}, {s, 4}])/3 - 
     ((5*I)/12)*Pi^3*II[{l0, l0}, {s, 4}] - ((65*I)/6)*Pi^3*
      II[{l0, l1}, {s, 4}] + (4*I)*Pi^3*II[{l0, l2}, {s, 4}] - 
     ((29*I)/2)*Pi^3*II[{l1, l1}, {s, 4}] + 
     (21*I)*Pi^3*II[{l2, l0}, {s, 4}] - ((20*I)/3)*Pi^3*
      II[{l2, l2}, {s, 4}] + ((65*I)/4)*Pi^3*II[{l4, l1}, {s, 4}] + 
     (31*Pi^2*II[{l0, l0, l1}, {s, 4}])/12 + 
     4*Pi^2*II[{l0, l0, l2}, {s, 4}] + (137*Pi^2*II[{l0, l1, l0}, {s, 4}])/
      12 + 6*Pi^2*II[{l0, l1, l1}, {s, 4}] + 
     (55*Pi^2*II[{l0, l1, l2}, {s, 4}])/2 - 8*Pi^2*II[{l0, l2, l0}, {s, 4}] - 
     (25*Pi^2*II[{l0, l2, l1}, {s, 4}])/6 - 
     21*Pi^2*II[{l0, l4, l1}, {s, 4}] - 6*Pi^2*II[{l1, l0, l1}, {s, 4}] + 
     6*Pi^2*II[{l1, l1, l0}, {s, 4}] + 25*Pi^2*II[{l1, l1, l1}, {s, 4}] + 
     24*Pi^2*II[{l1, l1, l2}, {s, 4}] + 6*Pi^2*II[{l1, l2, l1}, {s, 4}] + 
     4*Pi^2*II[{l2, l0, l0}, {s, 4}] - (50*Pi^2*II[{l2, l0, l1}, {s, 4}])/3 - 
     48*Pi^2*II[{l2, l0, l2}, {s, 4}] + 24*Pi^2*II[{l2, l1, l1}, {s, 4}] - 
     48*Pi^2*II[{l2, l2, l0}, {s, 4}] + 64*Pi^2*II[{l2, l2, l2}, {s, 4}] + 
     (137*Pi^2*II[{l4, l0, l1}, {s, 4}])/24 - 
     (137*Pi^2*II[{l4, l1, l0}, {s, 4}])/8 - 
     (165*Pi^2*II[{l4, l1, l2}, {s, 4}])/4 + 
     14*Pi^2*II[{l4, l4, l1}, {s, 4}] + I*Pi*II[{l0, l0, l0, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l0, l0, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l0, l1, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     (10*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l0, l0, l2, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l0, l2, l2}, {s, 4}] - 
     (15*I)*Pi*II[{l0, l0, l4, l1}, {s, 4}] + 
     (8*I)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] + 
     (20*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] - 
     (44*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] + 
     (24*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] + 
     (20*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (50*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (32*I)*Pi*II[{l0, l2, l0, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] - 
     (32*I)*Pi*II[{l0, l2, l2, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] - 
     (18*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] - 
     (45*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] + 
     (18*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] - 
     (24*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l2, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l0, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] - 
     (36*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] + 
     (96*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l2, l0, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l0, l0, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l0, l0, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l0, l2, l0}, {s, 4}] - 
     (192*I)*Pi*II[{l2, l0, l2, l2}, {s, 4}] - 
     (24*I)*Pi*II[{l2, l1, l0, l1}, {s, 4}] + 
     (24*I)*Pi*II[{l2, l1, l1, l0}, {s, 4}] + 
     (96*I)*Pi*II[{l2, l1, l1, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l2, l1, l2, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l2, l2, l0, l0}, {s, 4}] - 
     (192*I)*Pi*II[{l2, l2, l0, l2}, {s, 4}] + 
     (96*I)*Pi*II[{l2, l2, l1, l1}, {s, 4}] - 
     (192*I)*Pi*II[{l2, l2, l2, l0}, {s, 4}] + 
     (256*I)*Pi*II[{l2, l2, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l4, l0, l0, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l4, l0, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l4, l0, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l1, l0, l0}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l1, l0, l2}, {s, 4}] + 
     (66*I)*Pi*II[{l4, l1, l1, l1}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l1, l2, l0}, {s, 4}] - 
     (75*I)*Pi*II[{l4, l1, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l4, l4, l0, l1}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l4, l1, l0}, {s, 4}] + 
     (30*I)*Pi*II[{l4, l4, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l4, l4, l1}, {s, 4}] + 
     5*II[{l0, l0, l0, l0, l1}, {s, 4}] - II[{l0, l0, l0, l1, l0}, {s, 4}] + 
     2*II[{l0, l0, l0, l2, l1}, {s, 4}] - 
     2*II[{l0, l0, l1, l0, l0}, {s, 4}] - 
     4*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     10*II[{l0, l0, l1, l1, l1}, {s, 4}] - 
     4*II[{l0, l0, l1, l2, l0}, {s, 4}] - 
     7*II[{l0, l0, l1, l2, l2}, {s, 4}] + 
     8*II[{l0, l0, l2, l0, l1}, {s, 4}] - 
     (5*II[{l0, l0, l4, l0, l1}, {s, 4}])/2 + 
     (15*II[{l0, l0, l4, l1, l0}, {s, 4}])/2 + 
     15*II[{l0, l0, l4, l1, l2}, {s, 4}] - 
     7*II[{l0, l1, l0, l0, l0}, {s, 4}] - 
     17*II[{l0, l1, l0, l0, l2}, {s, 4}] + 
     34*II[{l0, l1, l0, l1, l1}, {s, 4}] - 
     17*II[{l0, l1, l0, l2, l0}, {s, 4}] - 
     41*II[{l0, l1, l0, l2, l2}, {s, 4}] - 
     10*II[{l0, l1, l1, l0, l1}, {s, 4}] + 
     18*II[{l0, l1, l1, l1, l0}, {s, 4}] + 
     32*II[{l0, l1, l1, l1, l2}, {s, 4}] - 
     24*II[{l0, l1, l1, l2, l1}, {s, 4}] - 
     17*II[{l0, l1, l2, l0, l0}, {s, 4}] - 
     41*II[{l0, l1, l2, l0, l2}, {s, 4}] + 
     40*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     41*II[{l0, l1, l2, l2, l0}, {s, 4}] - 
     98*II[{l0, l1, l2, l2, l2}, {s, 4}] + 
     2*II[{l0, l2, l0, l0, l1}, {s, 4}] + 
     6*II[{l0, l2, l0, l1, l0}, {s, 4}] + 
     18*II[{l0, l2, l0, l1, l2}, {s, 4}] + 
     24*II[{l0, l2, l0, l2, l1}, {s, 4}] + 
     2*II[{l0, l2, l1, l0, l0}, {s, 4}] + 
     6*II[{l0, l2, l1, l0, l2}, {s, 4}] - 
     60*II[{l0, l2, l1, l1, l1}, {s, 4}] + 
     6*II[{l0, l2, l1, l2, l0}, {s, 4}] + 
     18*II[{l0, l2, l1, l2, l2}, {s, 4}] + 
     24*II[{l0, l2, l2, l0, l1}, {s, 4}] + 
     8*II[{l0, l2, l2, l1, l0}, {s, 4}] + 
     24*II[{l0, l2, l2, l1, l2}, {s, 4}] + 
     32*II[{l0, l2, l2, l2, l1}, {s, 4}] - 
     (3*II[{l0, l4, l0, l0, l1}, {s, 4}])/2 - 
     (9*II[{l0, l4, l0, l1, l0}, {s, 4}])/2 - 
     (21*II[{l0, l4, l0, l1, l2}, {s, 4}])/2 + 
     (27*II[{l0, l4, l1, l0, l0}, {s, 4}])/2 + 
     (63*II[{l0, l4, l1, l0, l2}, {s, 4}])/2 - 
     36*II[{l0, l4, l1, l1, l1}, {s, 4}] + 
     (63*II[{l0, l4, l1, l2, l0}, {s, 4}])/2 + 
     72*II[{l0, l4, l1, l2, l2}, {s, 4}] + 
     3*II[{l0, l4, l4, l0, l1}, {s, 4}] - 
     9*II[{l0, l4, l4, l1, l0}, {s, 4}] - 
     18*II[{l0, l4, l4, l1, l2}, {s, 4}] - 
     12*II[{l1, l0, l0, l1, l1}, {s, 4}] + 
     12*II[{l1, l0, l1, l1, l0}, {s, 4}] + 
     36*II[{l1, l0, l1, l1, l2}, {s, 4}] + 
     24*II[{l1, l0, l1, l2, l1}, {s, 4}] + 
     12*II[{l1, l0, l2, l1, l1}, {s, 4}] - 
     12*II[{l1, l1, l0, l0, l1}, {s, 4}] - 
     24*II[{l1, l1, l0, l2, l1}, {s, 4}] - 
     12*II[{l1, l1, l1, l0, l0}, {s, 4}] - 
     36*II[{l1, l1, l1, l0, l2}, {s, 4}] + 
     144*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     36*II[{l1, l1, l1, l2, l0}, {s, 4}] - 
     108*II[{l1, l1, l1, l2, l2}, {s, 4}] - 
     24*II[{l1, l1, l2, l0, l1}, {s, 4}] - 
     24*II[{l1, l1, l2, l1, l0}, {s, 4}] - 
     72*II[{l1, l1, l2, l1, l2}, {s, 4}] - 
     96*II[{l1, l1, l2, l2, l1}, {s, 4}] + 
     12*II[{l1, l2, l0, l1, l1}, {s, 4}] - 
     12*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     36*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     24*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     12*II[{l1, l2, l2, l1, l1}, {s, 4}] + 
     8*II[{l2, l0, l0, l0, l1}, {s, 4}] + 
     8*II[{l2, l0, l1, l0, l0}, {s, 4}] + 
     24*II[{l2, l0, l1, l0, l2}, {s, 4}] - 
     96*II[{l2, l0, l1, l1, l1}, {s, 4}] + 
     24*II[{l2, l0, l1, l2, l0}, {s, 4}] + 
     72*II[{l2, l0, l1, l2, l2}, {s, 4}] + 
     32*II[{l2, l0, l2, l1, l0}, {s, 4}] + 
     96*II[{l2, l0, l2, l1, l2}, {s, 4}] + 
     128*II[{l2, l0, l2, l2, l1}, {s, 4}] + 
     48*II[{l2, l1, l0, l1, l1}, {s, 4}] - 
     48*II[{l2, l1, l1, l1, l0}, {s, 4}] - 
     144*II[{l2, l1, l1, l1, l2}, {s, 4}] - 
     96*II[{l2, l1, l1, l2, l1}, {s, 4}] - 
     48*II[{l2, l1, l2, l1, l1}, {s, 4}] + 
     32*II[{l2, l2, l0, l1, l0}, {s, 4}] + 
     96*II[{l2, l2, l0, l1, l2}, {s, 4}] + 
     128*II[{l2, l2, l0, l2, l1}, {s, 4}] - 
     192*II[{l2, l2, l1, l1, l1}, {s, 4}] + 
     128*II[{l2, l2, l2, l0, l1}, {s, 4}] - 
     (3*II[{l4, l0, l0, l0, l1}, {s, 4}])/2 + 
     (3*II[{l4, l0, l0, l1, l0}, {s, 4}])/2 + 
     (5*II[{l4, l0, l0, l1, l2}, {s, 4}])/2 - 
     (7*II[{l4, l0, l1, l0, l0}, {s, 4}])/2 - 
     (17*II[{l4, l0, l1, l0, l2}, {s, 4}])/2 + 
     11*II[{l4, l0, l1, l1, l1}, {s, 4}] - 
     (17*II[{l4, l0, l1, l2, l0}, {s, 4}])/2 - 
     (41*II[{l4, l0, l1, l2, l2}, {s, 4}])/2 + 
     (21*II[{l4, l1, l0, l0, l0}, {s, 4}])/2 + 
     (51*II[{l4, l1, l0, l0, l2}, {s, 4}])/2 - 
     33*II[{l4, l1, l0, l1, l1}, {s, 4}] + 
     (51*II[{l4, l1, l0, l2, l0}, {s, 4}])/2 + 
     (123*II[{l4, l1, l0, l2, l2}, {s, 4}])/2 + 
     15*II[{l4, l1, l1, l0, l1}, {s, 4}] - 
     45*II[{l4, l1, l1, l1, l0}, {s, 4}] - 
     102*II[{l4, l1, l1, l1, l2}, {s, 4}] + 
     (51*II[{l4, l1, l2, l0, l0}, {s, 4}])/2 + 
     (123*II[{l4, l1, l2, l0, l2}, {s, 4}])/2 - 
     78*II[{l4, l1, l2, l1, l1}, {s, 4}] + 
     (123*II[{l4, l1, l2, l2, l0}, {s, 4}])/2 + 
     147*II[{l4, l1, l2, l2, l2}, {s, 4}] + II[{l4, l4, l0, l0, l1}, 
      {s, 4}] + 3*II[{l4, l4, l0, l1, l0}, {s, 4}] + 
     7*II[{l4, l4, l0, l1, l2}, {s, 4}] - 
     9*II[{l4, l4, l1, l0, l0}, {s, 4}] - 
     21*II[{l4, l4, l1, l0, l2}, {s, 4}] + 
     24*II[{l4, l4, l1, l1, l1}, {s, 4}] - 
     21*II[{l4, l4, l1, l2, l0}, {s, 4}] - 
     48*II[{l4, l4, l1, l2, l2}, {s, 4}] - 
     2*II[{l4, l4, l4, l0, l1}, {s, 4}] + 
     6*II[{l4, l4, l4, l1, l0}, {s, 4}] + 
     12*II[{l4, l4, l4, l1, l2}, {s, 4}] + (17*Pi^4*Log[2])/2 + 
     ((23*I)/3)*Pi^3*II[{l0}, {s, 4}]*Log[2] + (42*I)*Pi^3*II[{l2}, {s, 4}]*
      Log[2] - 6*Pi^2*II[{l0, l0}, {s, 4}]*Log[2] + 
     (137*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/6 - 16*Pi^2*II[{l0, l2}, {s, 4}]*
      Log[2] + 12*Pi^2*II[{l1, l1}, {s, 4}]*Log[2] + 
     8*Pi^2*II[{l2, l0}, {s, 4}]*Log[2] - 96*Pi^2*II[{l2, l2}, {s, 4}]*
      Log[2] - (137*Pi^2*II[{l4, l1}, {s, 4}]*Log[2])/4 - 
     (4*I)*Pi*II[{l0, l0, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l0, l0, l2}, {s, 4}]*Log[2] + 
     (16*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     (40*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (64*I)*Pi*II[{l0, l2, l2}, {s, 4}]*Log[2] - 
     (36*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] + 
     (48*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l2, l0, l0}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l2, l0, l2}, {s, 4}]*Log[2] + 
     (48*I)*Pi*II[{l2, l1, l1}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l2, l2, l0}, {s, 4}]*Log[2] - 
     (384*I)*Pi*II[{l2, l2, l2}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l4, l0, l1}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l4, l1, l0}, {s, 4}]*Log[2] - 
     (60*I)*Pi*II[{l4, l1, l2}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l4, l4, l1}, {s, 4}]*Log[2] - 
     2*II[{l0, l0, l0, l1}, {s, 4}]*Log[2] - 4*II[{l0, l0, l1, l0}, {s, 4}]*
      Log[2] - 8*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] + 
     15*II[{l0, l0, l4, l1}, {s, 4}]*Log[2] - 14*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] - 34*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] + 
     36*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 34*II[{l0, l1, l2, l0}, {s, 4}]*
      Log[2] - 82*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] + 
     12*II[{l0, l2, l0, l1}, {s, 4}]*Log[2] + 4*II[{l0, l2, l1, l0}, {s, 4}]*
      Log[2] + 12*II[{l0, l2, l1, l2}, {s, 4}]*Log[2] + 
     16*II[{l0, l2, l2, l1}, {s, 4}]*Log[2] - 9*II[{l0, l4, l0, l1}, {s, 4}]*
      Log[2] + 27*II[{l0, l4, l1, l0}, {s, 4}]*Log[2] + 
     63*II[{l0, l4, l1, l2}, {s, 4}]*Log[2] - 18*II[{l0, l4, l4, l1}, {s, 4}]*
      Log[2] + 24*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] - 
     24*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] - 72*II[{l1, l1, l1, l2}, {s, 4}]*
      Log[2] - 48*II[{l1, l1, l2, l1}, {s, 4}]*Log[2] - 
     24*II[{l1, l2, l1, l1}, {s, 4}]*Log[2] + 16*II[{l2, l0, l1, l0}, {s, 4}]*
      Log[2] + 48*II[{l2, l0, l1, l2}, {s, 4}]*Log[2] + 
     64*II[{l2, l0, l2, l1}, {s, 4}]*Log[2] - 96*II[{l2, l1, l1, l1}, {s, 4}]*
      Log[2] + 64*II[{l2, l2, l0, l1}, {s, 4}]*Log[2] + 
     3*II[{l4, l0, l0, l1}, {s, 4}]*Log[2] - 7*II[{l4, l0, l1, l0}, {s, 4}]*
      Log[2] - 17*II[{l4, l0, l1, l2}, {s, 4}]*Log[2] + 
     21*II[{l4, l1, l0, l0}, {s, 4}]*Log[2] + 51*II[{l4, l1, l0, l2}, {s, 4}]*
      Log[2] - 90*II[{l4, l1, l1, l1}, {s, 4}]*Log[2] + 
     51*II[{l4, l1, l2, l0}, {s, 4}]*Log[2] + 
     123*II[{l4, l1, l2, l2}, {s, 4}]*Log[2] + 6*II[{l4, l4, l0, l1}, {s, 4}]*
      Log[2] - 18*II[{l4, l4, l1, l0}, {s, 4}]*Log[2] - 
     42*II[{l4, l4, l1, l2}, {s, 4}]*Log[2] + 12*II[{l4, l4, l4, l1}, {s, 4}]*
      Log[2] - ((5*I)/6)*Pi^3*Log[2]^2 + 8*Pi^2*II[{l2}, {s, 4}]*Log[2]^2 + 
     (2*I)*Pi*II[{l0, l0}, {s, 4}]*Log[2]^2 + (16*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 + (12*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 - 
     (24*I)*Pi*II[{l2, l0}, {s, 4}]*Log[2]^2 + (32*I)*Pi*II[{l2, l2}, {s, 4}]*
      Log[2]^2 - (24*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2]^2 - 
     4*II[{l0, l0, l1}, {s, 4}]*Log[2]^2 - 14*II[{l0, l1, l0}, {s, 4}]*
      Log[2]^2 - 34*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 + 
     4*II[{l0, l2, l1}, {s, 4}]*Log[2]^2 + 27*II[{l0, l4, l1}, {s, 4}]*
      Log[2]^2 - 24*II[{l1, l1, l1}, {s, 4}]*Log[2]^2 + 
     16*II[{l2, l0, l1}, {s, 4}]*Log[2]^2 - 7*II[{l4, l0, l1}, {s, 4}]*
      Log[2]^2 + 21*II[{l4, l1, l0}, {s, 4}]*Log[2]^2 + 
     51*II[{l4, l1, l2}, {s, 4}]*Log[2]^2 - 18*II[{l4, l4, l1}, {s, 4}]*
      Log[2]^2 - 4*Pi^2*Log[2]^3 - ((8*I)/3)*Pi*II[{l0}, {s, 4}]*Log[2]^3 - 
     (16*I)*Pi*II[{l2}, {s, 4}]*Log[2]^3 - (28*II[{l0, l1}, {s, 4}]*Log[2]^3)/
      3 + 14*II[{l4, l1}, {s, 4}]*Log[2]^3 + ((2*I)/3)*Pi*Log[2]^4 - 
     19*Pi^2*Zeta[3] - (42*I)*Pi*II[{l0}, {s, 4}]*Zeta[3] - 
     (76*I)*Pi*II[{l2}, {s, 4}]*Zeta[3] - 212*II[{l0, l1}, {s, 4}]*Zeta[3] + 
     318*II[{l4, l1}, {s, 4}]*Zeta[3] - (222*I)*Pi*Log[2]*Zeta[3]}, 1, 6, 1], 
 cut21`J07[s] -> SeriesData[\[Epsilon], 0, {I*Pi*II[{l0}, {s, 4}], 
    -(Pi^2*II[{l0}, {s, 4}]) - (2*I)*Pi*II[{l0, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l2}, {s, 4}] + (3*I)*Pi*II[{l4, l1}, {s, 4}] - 
     II[{l0, l0, l1}, {s, 4}] + II[{l0, l1, l0}, {s, 4}] + 
     2*II[{l0, l1, l2}, {s, 4}] + 2*II[{l0, l2, l1}, {s, 4}] + 
     II[{l4, l0, l1}, {s, 4}]/2 - (3*II[{l4, l1, l0}, {s, 4}])/2 - 
     3*II[{l4, l1, l2}, {s, 4}] + (2*I)*Pi*II[{l0}, {s, 4}]*Log[2] + 
     2*II[{l0, l1}, {s, 4}]*Log[2] - 3*II[{l4, l1}, {s, 4}]*Log[2], 
    ((-17*I)/12)*Pi^3*II[{l0}, {s, 4}] + (14*Pi^2*II[{l0, l1}, {s, 4}])/3 + 
     4*Pi^2*II[{l0, l2}, {s, 4}] - 7*Pi^2*II[{l4, l1}, {s, 4}] + 
     I*Pi*II[{l0, l0, l0}, {s, 4}] + (2*I)*Pi*II[{l0, l0, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l1, l0}, {s, 4}] + (10*I)*Pi*II[{l0, l1, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l2, l0}, {s, 4}] + (16*I)*Pi*II[{l0, l2, l2}, {s, 4}] - 
     (9*I)*Pi*II[{l0, l4, l1}, {s, 4}] + (2*I)*Pi*II[{l4, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l4, l1, l0}, {s, 4}] - (15*I)*Pi*II[{l4, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l4, l4, l1}, {s, 4}] + 2*II[{l0, l0, l0, l1}, {s, 4}] + 
     II[{l0, l0, l1, l2}, {s, 4}] - 3*II[{l0, l1, l0, l0}, {s, 4}] - 
     7*II[{l0, l1, l0, l2}, {s, 4}] + 8*II[{l0, l1, l1, l1}, {s, 4}] - 
     7*II[{l0, l1, l2, l0}, {s, 4}] - 16*II[{l0, l1, l2, l2}, {s, 4}] + 
     2*II[{l0, l2, l0, l1}, {s, 4}] - 2*II[{l0, l2, l1, l0}, {s, 4}] - 
     6*II[{l0, l2, l1, l2}, {s, 4}] - 8*II[{l0, l2, l2, l1}, {s, 4}] - 
     (3*II[{l0, l4, l0, l1}, {s, 4}])/2 + (9*II[{l0, l4, l1, l0}, {s, 4}])/
      2 + 9*II[{l0, l4, l1, l2}, {s, 4}] - II[{l4, l0, l0, l1}, {s, 4}]/2 - 
     (3*II[{l4, l0, l1, l0}, {s, 4}])/2 - (7*II[{l4, l0, l1, l2}, {s, 4}])/
      2 + (9*II[{l4, l1, l0, l0}, {s, 4}])/2 + 
     (21*II[{l4, l1, l0, l2}, {s, 4}])/2 - 12*II[{l4, l1, l1, l1}, {s, 4}] + 
     (21*II[{l4, l1, l2, l0}, {s, 4}])/2 + 24*II[{l4, l1, l2, l2}, {s, 4}] + 
     II[{l4, l4, l0, l1}, {s, 4}] - 3*II[{l4, l4, l1, l0}, {s, 4}] - 
     6*II[{l4, l4, l1, l2}, {s, 4}] - 2*Pi^2*II[{l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l0, l2}, {s, 4}]*
      Log[2] - (12*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2] - 
     6*II[{l0, l1, l0}, {s, 4}]*Log[2] - 14*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     4*II[{l0, l2, l1}, {s, 4}]*Log[2] + 9*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     3*II[{l4, l0, l1}, {s, 4}]*Log[2] + 9*II[{l4, l1, l0}, {s, 4}]*Log[2] + 
     21*II[{l4, l1, l2}, {s, 4}]*Log[2] - 6*II[{l4, l4, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l0}, {s, 4}]*Log[2]^2 - 6*II[{l0, l1}, {s, 4}]*Log[2]^2 + 
     9*II[{l4, l1}, {s, 4}]*Log[2]^2, (13*Pi^4*II[{l0}, {s, 4}])/12 + 
     ((65*I)/6)*Pi^3*II[{l0, l1}, {s, 4}] + ((17*I)/3)*Pi^3*
      II[{l0, l2}, {s, 4}] - ((65*I)/4)*Pi^3*II[{l4, l1}, {s, 4}] - 
     Pi^2*II[{l0, l0, l0}, {s, 4}] - (31*Pi^2*II[{l0, l0, l1}, {s, 4}])/12 - 
     (137*Pi^2*II[{l0, l1, l0}, {s, 4}])/12 - 
     (55*Pi^2*II[{l0, l1, l2}, {s, 4}])/2 + 4*Pi^2*II[{l0, l2, l0}, {s, 4}] - 
     (25*Pi^2*II[{l0, l2, l1}, {s, 4}])/6 - 
     16*Pi^2*II[{l0, l2, l2}, {s, 4}] + 21*Pi^2*II[{l0, l4, l1}, {s, 4}] - 
     (137*Pi^2*II[{l4, l0, l1}, {s, 4}])/24 + 
     (137*Pi^2*II[{l4, l1, l0}, {s, 4}])/8 + 
     (165*Pi^2*II[{l4, l1, l2}, {s, 4}])/4 - 
     14*Pi^2*II[{l4, l4, l1}, {s, 4}] - (6*I)*Pi*II[{l0, l0, l0, l1}, 
       {s, 4}] - (4*I)*Pi*II[{l0, l0, l0, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l0, l1, l0}, {s, 4}] - 
     (10*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] + 
     (15*I)*Pi*II[{l0, l0, l4, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (44*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (50*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l2, l0, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l0, l2}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l2, l0}, {s, 4}] - 
     (64*I)*Pi*II[{l0, l2, l2, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] + 
     (18*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] + 
     (45*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] - 
     (18*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l4, l0, l0, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l4, l0, l1, l0}, {s, 4}] - 
     (10*I)*Pi*II[{l4, l0, l1, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l1, l0, l0}, {s, 4}] + 
     (30*I)*Pi*II[{l4, l1, l0, l2}, {s, 4}] - 
     (66*I)*Pi*II[{l4, l1, l1, l1}, {s, 4}] + 
     (30*I)*Pi*II[{l4, l1, l2, l0}, {s, 4}] + 
     (75*I)*Pi*II[{l4, l1, l2, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l4, l4, l0, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l4, l1, l0}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l4, l1, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l4, l4, l1}, {s, 4}] - 
     5*II[{l0, l0, l0, l0, l1}, {s, 4}] + II[{l0, l0, l0, l1, l0}, {s, 4}] + 
     2*II[{l0, l0, l0, l2, l1}, {s, 4}] + 
     2*II[{l0, l0, l1, l0, l0}, {s, 4}] + 
     4*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     2*II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     4*II[{l0, l0, l1, l2, l0}, {s, 4}] + 
     7*II[{l0, l0, l1, l2, l2}, {s, 4}] + 
     (5*II[{l0, l0, l4, l0, l1}, {s, 4}])/2 - 
     (15*II[{l0, l0, l4, l1, l0}, {s, 4}])/2 - 
     15*II[{l0, l0, l4, l1, l2}, {s, 4}] + 
     7*II[{l0, l1, l0, l0, l0}, {s, 4}] + 
     17*II[{l0, l1, l0, l0, l2}, {s, 4}] - 
     22*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     17*II[{l0, l1, l0, l2, l0}, {s, 4}] + 
     41*II[{l0, l1, l0, l2, l2}, {s, 4}] + 
     10*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     30*II[{l0, l1, l1, l1, l0}, {s, 4}] - 
     68*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     17*II[{l0, l1, l2, l0, l0}, {s, 4}] + 
     41*II[{l0, l1, l2, l0, l2}, {s, 4}] - 
     52*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     41*II[{l0, l1, l2, l2, l0}, {s, 4}] + 
     98*II[{l0, l1, l2, l2, l2}, {s, 4}] + 
     2*II[{l0, l2, l0, l0, l1}, {s, 4}] - 
     2*II[{l0, l2, l0, l1, l0}, {s, 4}] - 
     6*II[{l0, l2, l0, l1, l2}, {s, 4}] - 
     8*II[{l0, l2, l0, l2, l1}, {s, 4}] + 
     2*II[{l0, l2, l1, l0, l0}, {s, 4}] + 
     6*II[{l0, l2, l1, l0, l2}, {s, 4}] - 
     12*II[{l0, l2, l1, l1, l1}, {s, 4}] + 
     6*II[{l0, l2, l1, l2, l0}, {s, 4}] + 
     18*II[{l0, l2, l1, l2, l2}, {s, 4}] - 
     8*II[{l0, l2, l2, l0, l1}, {s, 4}] + 
     8*II[{l0, l2, l2, l1, l0}, {s, 4}] + 
     24*II[{l0, l2, l2, l1, l2}, {s, 4}] + 
     32*II[{l0, l2, l2, l2, l1}, {s, 4}] + 
     (3*II[{l0, l4, l0, l0, l1}, {s, 4}])/2 + 
     (9*II[{l0, l4, l0, l1, l0}, {s, 4}])/2 + 
     (21*II[{l0, l4, l0, l1, l2}, {s, 4}])/2 - 
     (27*II[{l0, l4, l1, l0, l0}, {s, 4}])/2 - 
     (63*II[{l0, l4, l1, l0, l2}, {s, 4}])/2 + 
     36*II[{l0, l4, l1, l1, l1}, {s, 4}] - 
     (63*II[{l0, l4, l1, l2, l0}, {s, 4}])/2 - 
     72*II[{l0, l4, l1, l2, l2}, {s, 4}] - 
     3*II[{l0, l4, l4, l0, l1}, {s, 4}] + 
     9*II[{l0, l4, l4, l1, l0}, {s, 4}] + 
     18*II[{l0, l4, l4, l1, l2}, {s, 4}] + 
     (3*II[{l4, l0, l0, l0, l1}, {s, 4}])/2 - 
     (3*II[{l4, l0, l0, l1, l0}, {s, 4}])/2 - 
     (5*II[{l4, l0, l0, l1, l2}, {s, 4}])/2 + 
     (7*II[{l4, l0, l1, l0, l0}, {s, 4}])/2 + 
     (17*II[{l4, l0, l1, l0, l2}, {s, 4}])/2 - 
     11*II[{l4, l0, l1, l1, l1}, {s, 4}] + 
     (17*II[{l4, l0, l1, l2, l0}, {s, 4}])/2 + 
     (41*II[{l4, l0, l1, l2, l2}, {s, 4}])/2 - 
     (21*II[{l4, l1, l0, l0, l0}, {s, 4}])/2 - 
     (51*II[{l4, l1, l0, l0, l2}, {s, 4}])/2 + 
     33*II[{l4, l1, l0, l1, l1}, {s, 4}] - 
     (51*II[{l4, l1, l0, l2, l0}, {s, 4}])/2 - 
     (123*II[{l4, l1, l0, l2, l2}, {s, 4}])/2 - 
     15*II[{l4, l1, l1, l0, l1}, {s, 4}] + 
     45*II[{l4, l1, l1, l1, l0}, {s, 4}] + 
     102*II[{l4, l1, l1, l1, l2}, {s, 4}] - 
     (51*II[{l4, l1, l2, l0, l0}, {s, 4}])/2 - 
     (123*II[{l4, l1, l2, l0, l2}, {s, 4}])/2 + 
     78*II[{l4, l1, l2, l1, l1}, {s, 4}] - 
     (123*II[{l4, l1, l2, l2, l0}, {s, 4}])/2 - 
     147*II[{l4, l1, l2, l2, l2}, {s, 4}] - II[{l4, l4, l0, l0, l1}, 
      {s, 4}] - 3*II[{l4, l4, l0, l1, l0}, {s, 4}] - 
     7*II[{l4, l4, l0, l1, l2}, {s, 4}] + 
     9*II[{l4, l4, l1, l0, l0}, {s, 4}] + 
     21*II[{l4, l4, l1, l0, l2}, {s, 4}] - 
     24*II[{l4, l4, l1, l1, l1}, {s, 4}] + 
     21*II[{l4, l4, l1, l2, l0}, {s, 4}] + 
     48*II[{l4, l4, l1, l2, l2}, {s, 4}] + 
     2*II[{l4, l4, l4, l0, l1}, {s, 4}] - 
     6*II[{l4, l4, l4, l1, l0}, {s, 4}] - 
     12*II[{l4, l4, l4, l1, l2}, {s, 4}] - ((17*I)/6)*Pi^3*II[{l0}, {s, 4}]*
      Log[2] - (137*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/6 + 
     8*Pi^2*II[{l0, l2}, {s, 4}]*Log[2] + 
     (137*Pi^2*II[{l4, l1}, {s, 4}]*Log[2])/4 + 
     (2*I)*Pi*II[{l0, l0, l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (16*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     (40*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l0, l2, l0}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l0, l2, l2}, {s, 4}]*Log[2] + 
     (36*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l4, l0, l1}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l4, l1, l0}, {s, 4}]*Log[2] + 
     (60*I)*Pi*II[{l4, l1, l2}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l4, l4, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l0, l0, l1}, {s, 4}]*Log[2] + 4*II[{l0, l0, l1, l0}, {s, 4}]*
      Log[2] + 8*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] - 
     15*II[{l0, l0, l4, l1}, {s, 4}]*Log[2] + 14*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] + 34*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] - 
     60*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] + 34*II[{l0, l1, l2, l0}, {s, 4}]*
      Log[2] + 82*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] - 
     4*II[{l0, l2, l0, l1}, {s, 4}]*Log[2] + 4*II[{l0, l2, l1, l0}, {s, 4}]*
      Log[2] + 12*II[{l0, l2, l1, l2}, {s, 4}]*Log[2] + 
     16*II[{l0, l2, l2, l1}, {s, 4}]*Log[2] + 9*II[{l0, l4, l0, l1}, {s, 4}]*
      Log[2] - 27*II[{l0, l4, l1, l0}, {s, 4}]*Log[2] - 
     63*II[{l0, l4, l1, l2}, {s, 4}]*Log[2] + 18*II[{l0, l4, l4, l1}, {s, 4}]*
      Log[2] - 3*II[{l4, l0, l0, l1}, {s, 4}]*Log[2] + 
     7*II[{l4, l0, l1, l0}, {s, 4}]*Log[2] + 17*II[{l4, l0, l1, l2}, {s, 4}]*
      Log[2] - 21*II[{l4, l1, l0, l0}, {s, 4}]*Log[2] - 
     51*II[{l4, l1, l0, l2}, {s, 4}]*Log[2] + 90*II[{l4, l1, l1, l1}, {s, 4}]*
      Log[2] - 51*II[{l4, l1, l2, l0}, {s, 4}]*Log[2] - 
     123*II[{l4, l1, l2, l2}, {s, 4}]*Log[2] - 6*II[{l4, l4, l0, l1}, {s, 4}]*
      Log[2] + 18*II[{l4, l4, l1, l0}, {s, 4}]*Log[2] + 
     42*II[{l4, l4, l1, l2}, {s, 4}]*Log[2] - 12*II[{l4, l4, l4, l1}, {s, 4}]*
      Log[2] - 2*Pi^2*II[{l0}, {s, 4}]*Log[2]^2 - 
     (16*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2]^2 - (8*I)*Pi*II[{l0, l2}, {s, 4}]*
      Log[2]^2 + (24*I)*Pi*II[{l4, l1}, {s, 4}]*Log[2]^2 + 
     4*II[{l0, l0, l1}, {s, 4}]*Log[2]^2 + 14*II[{l0, l1, l0}, {s, 4}]*
      Log[2]^2 + 34*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 + 
     4*II[{l0, l2, l1}, {s, 4}]*Log[2]^2 - 27*II[{l0, l4, l1}, {s, 4}]*
      Log[2]^2 + 7*II[{l4, l0, l1}, {s, 4}]*Log[2]^2 - 
     21*II[{l4, l1, l0}, {s, 4}]*Log[2]^2 - 51*II[{l4, l1, l2}, {s, 4}]*
      Log[2]^2 + 18*II[{l4, l4, l1}, {s, 4}]*Log[2]^2 + 
     ((4*I)/3)*Pi*II[{l0}, {s, 4}]*Log[2]^3 + 
     (28*II[{l0, l1}, {s, 4}]*Log[2]^3)/3 - 14*II[{l4, l1}, {s, 4}]*
      Log[2]^3 - (23*I)*Pi*II[{l0}, {s, 4}]*Zeta[3] + 
     212*II[{l0, l1}, {s, 4}]*Zeta[3] - 318*II[{l4, l1}, {s, 4}]*Zeta[3]}, 2, 
   6, 1], cut21`J08[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l1}, {s, 4}] + II[{l1, l1}, {s, 4}], 
    (Pi^2*II[{l1}, {s, 4}])/2 - (I/2)*Pi*II[{l0, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l1, l0}, {s, 4}] + (2*I)*Pi*II[{l1, l2}, {s, 4}] + 
     (I/2)*Pi*II[{l2, l1}, {s, 4}] + II[{l0, l1, l1}, {s, 4}] - 
     II[{l1, l1, l0}, {s, 4}] - 3*II[{l1, l1, l2}, {s, 4}] - 
     2*II[{l1, l2, l1}, {s, 4}] - II[{l2, l1, l1}, {s, 4}] + 
     I*Pi*II[{l1}, {s, 4}]*Log[2] - 2*II[{l1, l1}, {s, 4}]*Log[2], 
    ((29*I)/24)*Pi^3*II[{l1}, {s, 4}] + (Pi^2*II[{l0, l1}, {s, 4}])/2 - 
     (Pi^2*II[{l1, l0}, {s, 4}])/2 - (25*Pi^2*II[{l1, l1}, {s, 4}])/12 - 
     2*Pi^2*II[{l1, l2}, {s, 4}] - (Pi^2*II[{l2, l1}, {s, 4}])/2 - 
     (I/2)*Pi*II[{l0, l0, l1}, {s, 4}] + (I/2)*Pi*II[{l0, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l1, l2}, {s, 4}] + (I/2)*Pi*II[{l0, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l1, l0, l0}, {s, 4}] - (2*I)*Pi*II[{l1, l0, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l1, l1}, {s, 4}] - (2*I)*Pi*II[{l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l2, l2}, {s, 4}] + (I/2)*Pi*II[{l2, l0, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l1, l0}, {s, 4}] - (2*I)*Pi*II[{l2, l1, l2}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l2, l1}, {s, 4}] + II[{l0, l0, l1, l1}, {s, 4}] - 
     II[{l0, l1, l1, l0}, {s, 4}] - 3*II[{l0, l1, l1, l2}, {s, 4}] - 
     2*II[{l0, l1, l2, l1}, {s, 4}] - II[{l0, l2, l1, l1}, {s, 4}] + 
     II[{l1, l0, l0, l1}, {s, 4}] + 2*II[{l1, l0, l2, l1}, {s, 4}] + 
     II[{l1, l1, l0, l0}, {s, 4}] + 3*II[{l1, l1, l0, l2}, {s, 4}] - 
     12*II[{l1, l1, l1, l1}, {s, 4}] + 3*II[{l1, l1, l2, l0}, {s, 4}] + 
     9*II[{l1, l1, l2, l2}, {s, 4}] + 2*II[{l1, l2, l0, l1}, {s, 4}] + 
     2*II[{l1, l2, l1, l0}, {s, 4}] + 6*II[{l1, l2, l1, l2}, {s, 4}] + 
     8*II[{l1, l2, l2, l1}, {s, 4}] - II[{l2, l0, l1, l1}, {s, 4}] + 
     II[{l2, l1, l1, l0}, {s, 4}] + 3*II[{l2, l1, l1, l2}, {s, 4}] + 
     2*II[{l2, l1, l2, l1}, {s, 4}] + II[{l2, l2, l1, l1}, {s, 4}] - 
     Pi^2*II[{l1}, {s, 4}]*Log[2] + I*Pi*II[{l0, l1}, {s, 4}]*Log[2] - 
     I*Pi*II[{l1, l0}, {s, 4}]*Log[2] - (4*I)*Pi*II[{l1, l2}, {s, 4}]*
      Log[2] - I*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 2*II[{l0, l1, l1}, {s, 4}]*
      Log[2] + 2*II[{l1, l1, l0}, {s, 4}]*Log[2] + 6*II[{l1, l1, l2}, {s, 4}]*
      Log[2] + 4*II[{l1, l2, l1}, {s, 4}]*Log[2] + 2*II[{l2, l1, l1}, {s, 4}]*
      Log[2] - I*Pi*II[{l1}, {s, 4}]*Log[2]^2 + 2*II[{l1, l1}, {s, 4}]*
      Log[2]^2, (-25*Pi^4*II[{l1}, {s, 4}])/24 + ((29*I)/24)*Pi^3*
      II[{l0, l1}, {s, 4}] - ((29*I)/24)*Pi^3*II[{l1, l0}, {s, 4}] - 
     ((29*I)/6)*Pi^3*II[{l1, l2}, {s, 4}] - ((29*I)/24)*Pi^3*
      II[{l2, l1}, {s, 4}] + (Pi^2*II[{l0, l0, l1}, {s, 4}])/2 - 
     (Pi^2*II[{l0, l1, l0}, {s, 4}])/2 - (25*Pi^2*II[{l0, l1, l1}, {s, 4}])/
      12 - 2*Pi^2*II[{l0, l1, l2}, {s, 4}] - (Pi^2*II[{l0, l2, l1}, {s, 4}])/
      2 + (Pi^2*II[{l1, l0, l0}, {s, 4}])/2 + 
     2*Pi^2*II[{l1, l0, l2}, {s, 4}] + (25*Pi^2*II[{l1, l1, l0}, {s, 4}])/
      12 - 3*Pi^2*II[{l1, l1, l1}, {s, 4}] + 
     (25*Pi^2*II[{l1, l1, l2}, {s, 4}])/4 + 2*Pi^2*II[{l1, l2, l0}, {s, 4}] + 
     (25*Pi^2*II[{l1, l2, l1}, {s, 4}])/6 + 8*Pi^2*II[{l1, l2, l2}, {s, 4}] - 
     (Pi^2*II[{l2, l0, l1}, {s, 4}])/2 + (Pi^2*II[{l2, l1, l0}, {s, 4}])/2 + 
     (25*Pi^2*II[{l2, l1, l1}, {s, 4}])/12 + 
     2*Pi^2*II[{l2, l1, l2}, {s, 4}] + (Pi^2*II[{l2, l2, l1}, {s, 4}])/2 - 
     (I/2)*Pi*II[{l0, l0, l0, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l0, l0, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] + 
     (I/2)*Pi*II[{l0, l0, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] + 
     (I/2)*Pi*II[{l0, l2, l0, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l2, l1, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l2, l1, l2}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l2, l2, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l1, l0, l0, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l0, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l2, l0}, {s, 4}] + 
     (8*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l2, l0, l0}, {s, 4}] + 
     (8*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] + 
     (8*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] + 
     (32*I)*Pi*II[{l1, l2, l2, l2}, {s, 4}] + 
     (I/2)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l2, l0, l1, l2}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l0, l2, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l2, l1, l0, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] + 
     (8*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l2, l0, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l2, l2, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] + 
     (I/2)*Pi*II[{l2, l2, l2, l1}, {s, 4}] + II[{l0, l0, l0, l1, l1}, 
      {s, 4}] - II[{l0, l0, l1, l1, l0}, {s, 4}] - 
     3*II[{l0, l0, l1, l1, l2}, {s, 4}] - 
     2*II[{l0, l0, l1, l2, l1}, {s, 4}] - II[{l0, l0, l2, l1, l1}, {s, 4}] + 
     II[{l0, l1, l0, l0, l1}, {s, 4}] + 2*II[{l0, l1, l0, l2, l1}, {s, 4}] + 
     II[{l0, l1, l1, l0, l0}, {s, 4}] + 3*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     12*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     3*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     9*II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     2*II[{l0, l1, l2, l0, l1}, {s, 4}] + 
     2*II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     6*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     8*II[{l0, l1, l2, l2, l1}, {s, 4}] - II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     II[{l0, l2, l1, l1, l0}, {s, 4}] + 3*II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     2*II[{l0, l2, l1, l2, l1}, {s, 4}] + II[{l0, l2, l2, l1, l1}, {s, 4}] - 
     II[{l1, l0, l0, l1, l0}, {s, 4}] - 3*II[{l1, l0, l0, l1, l2}, {s, 4}] - 
     2*II[{l1, l0, l0, l2, l1}, {s, 4}] + 
     6*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l0, l2, l0, l1}, {s, 4}] - 
     2*II[{l1, l0, l2, l1, l0}, {s, 4}] - 
     6*II[{l1, l0, l2, l1, l2}, {s, 4}] - 
     8*II[{l1, l0, l2, l2, l1}, {s, 4}] - II[{l1, l1, l0, l0, l0}, {s, 4}] - 
     3*II[{l1, l1, l0, l0, l2}, {s, 4}] - 
     3*II[{l1, l1, l0, l2, l0}, {s, 4}] - 
     9*II[{l1, l1, l0, l2, l2}, {s, 4}] - 
     6*II[{l1, l1, l1, l0, l1}, {s, 4}] + 
     12*II[{l1, l1, l1, l1, l0}, {s, 4}] + 
     36*II[{l1, l1, l1, l1, l2}, {s, 4}] + 
     12*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     3*II[{l1, l1, l2, l0, l0}, {s, 4}] - 
     9*II[{l1, l1, l2, l0, l2}, {s, 4}] + 
     24*II[{l1, l1, l2, l1, l1}, {s, 4}] - 
     9*II[{l1, l1, l2, l2, l0}, {s, 4}] - 
     27*II[{l1, l1, l2, l2, l2}, {s, 4}] - 
     2*II[{l1, l2, l0, l0, l1}, {s, 4}] - 
     2*II[{l1, l2, l0, l1, l0}, {s, 4}] - 
     6*II[{l1, l2, l0, l1, l2}, {s, 4}] - 
     8*II[{l1, l2, l0, l2, l1}, {s, 4}] - 
     2*II[{l1, l2, l1, l0, l0}, {s, 4}] - 
     6*II[{l1, l2, l1, l0, l2}, {s, 4}] + 
     36*II[{l1, l2, l1, l1, l1}, {s, 4}] - 
     6*II[{l1, l2, l1, l2, l0}, {s, 4}] - 
     18*II[{l1, l2, l1, l2, l2}, {s, 4}] - 
     8*II[{l1, l2, l2, l0, l1}, {s, 4}] - 
     8*II[{l1, l2, l2, l1, l0}, {s, 4}] - 
     24*II[{l1, l2, l2, l1, l2}, {s, 4}] - 
     32*II[{l1, l2, l2, l2, l1}, {s, 4}] - II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     II[{l2, l0, l1, l1, l0}, {s, 4}] + 3*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     2*II[{l2, l0, l1, l2, l1}, {s, 4}] + II[{l2, l0, l2, l1, l1}, {s, 4}] - 
     II[{l2, l1, l0, l0, l1}, {s, 4}] - 2*II[{l2, l1, l0, l2, l1}, {s, 4}] - 
     II[{l2, l1, l1, l0, l0}, {s, 4}] - 3*II[{l2, l1, l1, l0, l2}, {s, 4}] + 
     12*II[{l2, l1, l1, l1, l1}, {s, 4}] - 
     3*II[{l2, l1, l1, l2, l0}, {s, 4}] - 
     9*II[{l2, l1, l1, l2, l2}, {s, 4}] - 
     2*II[{l2, l1, l2, l0, l1}, {s, 4}] - 
     2*II[{l2, l1, l2, l1, l0}, {s, 4}] - 
     6*II[{l2, l1, l2, l1, l2}, {s, 4}] - 
     8*II[{l2, l1, l2, l2, l1}, {s, 4}] + II[{l2, l2, l0, l1, l1}, {s, 4}] - 
     II[{l2, l2, l1, l1, l0}, {s, 4}] - 3*II[{l2, l2, l1, l1, l2}, {s, 4}] - 
     2*II[{l2, l2, l1, l2, l1}, {s, 4}] - II[{l2, l2, l2, l1, l1}, {s, 4}] - 
     ((29*I)/12)*Pi^3*II[{l1}, {s, 4}]*Log[2] - Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] + Pi^2*II[{l1, l0}, {s, 4}]*Log[2] + 
     (25*Pi^2*II[{l1, l1}, {s, 4}]*Log[2])/6 + 4*Pi^2*II[{l1, l2}, {s, 4}]*
      Log[2] + Pi^2*II[{l2, l1}, {s, 4}]*Log[2] + 
     I*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - I*Pi*II[{l0, l1, l0}, {s, 4}]*
      Log[2] - (4*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     I*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + I*Pi*II[{l1, l0, l0}, {s, 4}]*
      Log[2] + (4*I)*Pi*II[{l1, l0, l2}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l2, l0}, {s, 4}]*Log[2] + 
     (16*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] - 
     I*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] + I*Pi*II[{l2, l1, l0}, {s, 4}]*
      Log[2] + (4*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] + 
     I*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 2*II[{l0, l0, l1, l1}, {s, 4}]*
      Log[2] + 2*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] + 
     6*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] + 4*II[{l0, l1, l2, l1}, {s, 4}]*
      Log[2] + 2*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] - 
     2*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] - 4*II[{l1, l0, l2, l1}, {s, 4}]*
      Log[2] - 2*II[{l1, l1, l0, l0}, {s, 4}]*Log[2] - 
     6*II[{l1, l1, l0, l2}, {s, 4}]*Log[2] + 24*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2] - 6*II[{l1, l1, l2, l0}, {s, 4}]*Log[2] - 
     18*II[{l1, l1, l2, l2}, {s, 4}]*Log[2] - 4*II[{l1, l2, l0, l1}, {s, 4}]*
      Log[2] - 4*II[{l1, l2, l1, l0}, {s, 4}]*Log[2] - 
     12*II[{l1, l2, l1, l2}, {s, 4}]*Log[2] - 16*II[{l1, l2, l2, l1}, {s, 4}]*
      Log[2] + 2*II[{l2, l0, l1, l1}, {s, 4}]*Log[2] - 
     2*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] - 6*II[{l2, l1, l1, l2}, {s, 4}]*
      Log[2] - 4*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] + Pi^2*II[{l1}, {s, 4}]*Log[2]^2 - 
     I*Pi*II[{l0, l1}, {s, 4}]*Log[2]^2 + I*Pi*II[{l1, l0}, {s, 4}]*
      Log[2]^2 + (4*I)*Pi*II[{l1, l2}, {s, 4}]*Log[2]^2 + 
     I*Pi*II[{l2, l1}, {s, 4}]*Log[2]^2 + 2*II[{l0, l1, l1}, {s, 4}]*
      Log[2]^2 - 2*II[{l1, l1, l0}, {s, 4}]*Log[2]^2 - 
     6*II[{l1, l1, l2}, {s, 4}]*Log[2]^2 - 4*II[{l1, l2, l1}, {s, 4}]*
      Log[2]^2 - 2*II[{l2, l1, l1}, {s, 4}]*Log[2]^2 + 
     ((2*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 - 
     (4*II[{l1, l1}, {s, 4}]*Log[2]^3)/3 + ((65*I)/2)*Pi*II[{l1}, {s, 4}]*
      Zeta[3] - 63*II[{l1, l1}, {s, 4}]*Zeta[3]}, 2, 6, 1], 
 cut21`J09[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l2, l1}, {s, 4}] - (2*I)*Pi*Log[2], (-I/2)*Pi^3 - 
     (3*I)*Pi*II[{l1, l1}, {s, 4}] + (4*I)*Pi*II[{l2, l0}, {s, 4}] - 
     II[{l0, l2, l1}, {s, 4}] + 6*II[{l1, l1, l1}, {s, 4}] - 
     3*II[{l2, l0, l1}, {s, 4}] - II[{l2, l1, l0}, {s, 4}] - 
     3*II[{l2, l1, l2}, {s, 4}] - 4*II[{l2, l2, l1}, {s, 4}] + 
     2*Pi^2*Log[2] + (2*I)*Pi*II[{l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l2}, {s, 4}]*Log[2] - 2*II[{l2, l1}, {s, 4}]*Log[2], 
    Pi^4/2 + (I/2)*Pi^3*II[{l0}, {s, 4}] + (2*I)*Pi^3*II[{l2}, {s, 4}] + 
     3*Pi^2*II[{l1, l1}, {s, 4}] - 4*Pi^2*II[{l2, l0}, {s, 4}] - 
     (25*Pi^2*II[{l2, l1}, {s, 4}])/12 + (3*I)*Pi*II[{l0, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l2, l0}, {s, 4}] - (3*I)*Pi*II[{l1, l0, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l1, l0}, {s, 4}] + (12*I)*Pi*II[{l1, l1, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l2, l1}, {s, 4}] - (16*I)*Pi*II[{l2, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l2, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l2, l0}, {s, 4}] + II[{l0, l0, l2, l1}, {s, 4}] - 
     6*II[{l0, l1, l1, l1}, {s, 4}] + 3*II[{l0, l2, l0, l1}, {s, 4}] + 
     II[{l0, l2, l1, l0}, {s, 4}] + 3*II[{l0, l2, l1, l2}, {s, 4}] + 
     4*II[{l0, l2, l2, l1}, {s, 4}] + 6*II[{l1, l0, l1, l1}, {s, 4}] - 
     6*II[{l1, l1, l1, l0}, {s, 4}] - 18*II[{l1, l1, l1, l2}, {s, 4}] - 
     12*II[{l1, l1, l2, l1}, {s, 4}] - 6*II[{l1, l2, l1, l1}, {s, 4}] + 
     II[{l2, l0, l0, l1}, {s, 4}] + 3*II[{l2, l0, l1, l0}, {s, 4}] + 
     9*II[{l2, l0, l1, l2}, {s, 4}] + 12*II[{l2, l0, l2, l1}, {s, 4}] + 
     II[{l2, l1, l0, l0}, {s, 4}] + 3*II[{l2, l1, l0, l2}, {s, 4}] - 
     30*II[{l2, l1, l1, l1}, {s, 4}] + 3*II[{l2, l1, l2, l0}, {s, 4}] + 
     9*II[{l2, l1, l2, l2}, {s, 4}] + 12*II[{l2, l2, l0, l1}, {s, 4}] + 
     4*II[{l2, l2, l1, l0}, {s, 4}] + 12*II[{l2, l2, l1, l2}, {s, 4}] + 
     16*II[{l2, l2, l2, l1}, {s, 4}] + ((23*I)/6)*Pi^3*Log[2] - 
     2*Pi^2*II[{l0}, {s, 4}]*Log[2] - 8*Pi^2*II[{l2}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l0, l0}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l0, l2}, {s, 4}]*
      Log[2] + (6*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l2, l2}, {s, 4}]*Log[2] + 2*II[{l0, l2, l1}, {s, 4}]*
      Log[2] - 12*II[{l1, l1, l1}, {s, 4}]*Log[2] + 
     6*II[{l2, l0, l1}, {s, 4}]*Log[2] + 2*II[{l2, l1, l0}, {s, 4}]*Log[2] + 
     6*II[{l2, l1, l2}, {s, 4}]*Log[2] + 8*II[{l2, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l2, l1}, {s, 4}]*Log[2]^2 - ((4*I)/3)*Pi*Log[2]^3 - 
     (21*I)*Pi*Zeta[3], ((-3*I)/8)*Pi^5 - (Pi^4*II[{l0}, {s, 4}])/2 - 
     2*Pi^4*II[{l2}, {s, 4}] - (I/2)*Pi^3*II[{l0, l0}, {s, 4}] - 
     (2*I)*Pi^3*II[{l0, l2}, {s, 4}] + ((29*I)/4)*Pi^3*II[{l1, l1}, {s, 4}] - 
     ((23*I)/3)*Pi^3*II[{l2, l0}, {s, 4}] - (8*I)*Pi^3*II[{l2, l2}, {s, 4}] - 
     3*Pi^2*II[{l0, l1, l1}, {s, 4}] + 4*Pi^2*II[{l0, l2, l0}, {s, 4}] + 
     (25*Pi^2*II[{l0, l2, l1}, {s, 4}])/12 + 
     3*Pi^2*II[{l1, l0, l1}, {s, 4}] - 3*Pi^2*II[{l1, l1, l0}, {s, 4}] - 
     (25*Pi^2*II[{l1, l1, l1}, {s, 4}])/2 - 
     12*Pi^2*II[{l1, l1, l2}, {s, 4}] - 3*Pi^2*II[{l1, l2, l1}, {s, 4}] + 
     (25*Pi^2*II[{l2, l0, l1}, {s, 4}])/4 + 
     16*Pi^2*II[{l2, l0, l2}, {s, 4}] + (25*Pi^2*II[{l2, l1, l0}, {s, 4}])/
      12 - 12*Pi^2*II[{l2, l1, l1}, {s, 4}] + 
     (25*Pi^2*II[{l2, l1, l2}, {s, 4}])/4 + 
     16*Pi^2*II[{l2, l2, l0}, {s, 4}] + (25*Pi^2*II[{l2, l2, l1}, {s, 4}])/
      3 - (3*I)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l0, l2, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l0, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] + 
     (16*I)*Pi*II[{l0, l2, l2, l0}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l0, l2, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l0, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] + 
     (18*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] - 
     (48*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l2, l0, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l2, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0, l0, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] + 
     (64*I)*Pi*II[{l2, l0, l2, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l2, l1, l0, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l1, l1, l0}, {s, 4}] - 
     (48*I)*Pi*II[{l2, l1, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l1, l2, l1}, {s, 4}] + 
     (64*I)*Pi*II[{l2, l2, l0, l2}, {s, 4}] - 
     (48*I)*Pi*II[{l2, l2, l1, l1}, {s, 4}] + 
     (64*I)*Pi*II[{l2, l2, l2, l0}, {s, 4}] - II[{l0, l0, l0, l2, l1}, 
      {s, 4}] + 6*II[{l0, l0, l1, l1, l1}, {s, 4}] - 
     3*II[{l0, l0, l2, l0, l1}, {s, 4}] - II[{l0, l0, l2, l1, l0}, {s, 4}] - 
     3*II[{l0, l0, l2, l1, l2}, {s, 4}] - 
     4*II[{l0, l0, l2, l2, l1}, {s, 4}] - 
     6*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     6*II[{l0, l1, l1, l1, l0}, {s, 4}] + 
     18*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     12*II[{l0, l1, l1, l2, l1}, {s, 4}] + 
     6*II[{l0, l1, l2, l1, l1}, {s, 4}] - II[{l0, l2, l0, l0, l1}, {s, 4}] - 
     3*II[{l0, l2, l0, l1, l0}, {s, 4}] - 
     9*II[{l0, l2, l0, l1, l2}, {s, 4}] - 
     12*II[{l0, l2, l0, l2, l1}, {s, 4}] - II[{l0, l2, l1, l0, l0}, {s, 4}] - 
     3*II[{l0, l2, l1, l0, l2}, {s, 4}] + 
     30*II[{l0, l2, l1, l1, l1}, {s, 4}] - 
     3*II[{l0, l2, l1, l2, l0}, {s, 4}] - 
     9*II[{l0, l2, l1, l2, l2}, {s, 4}] - 
     12*II[{l0, l2, l2, l0, l1}, {s, 4}] - 
     4*II[{l0, l2, l2, l1, l0}, {s, 4}] - 
     12*II[{l0, l2, l2, l1, l2}, {s, 4}] - 
     16*II[{l0, l2, l2, l2, l1}, {s, 4}] + 
     6*II[{l1, l0, l0, l1, l1}, {s, 4}] - 
     6*II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     18*II[{l1, l0, l1, l1, l2}, {s, 4}] - 
     12*II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     6*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l0, l0, l1}, {s, 4}] + 
     12*II[{l1, l1, l0, l2, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l0, l0}, {s, 4}] + 
     18*II[{l1, l1, l1, l0, l2}, {s, 4}] - 
     72*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     18*II[{l1, l1, l1, l2, l0}, {s, 4}] + 
     54*II[{l1, l1, l1, l2, l2}, {s, 4}] + 
     12*II[{l1, l1, l2, l0, l1}, {s, 4}] + 
     12*II[{l1, l1, l2, l1, l0}, {s, 4}] + 
     36*II[{l1, l1, l2, l1, l2}, {s, 4}] + 
     48*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     6*II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     6*II[{l1, l2, l1, l1, l0}, {s, 4}] + 
     18*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     12*II[{l1, l2, l1, l2, l1}, {s, 4}] + 
     6*II[{l1, l2, l2, l1, l1}, {s, 4}] - 
     3*II[{l2, l0, l0, l0, l1}, {s, 4}] - II[{l2, l0, l0, l1, l0}, {s, 4}] - 
     3*II[{l2, l0, l0, l1, l2}, {s, 4}] - 
     4*II[{l2, l0, l0, l2, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l0, l0}, {s, 4}] - 
     9*II[{l2, l0, l1, l0, l2}, {s, 4}] + 
     42*II[{l2, l0, l1, l1, l1}, {s, 4}] - 
     9*II[{l2, l0, l1, l2, l0}, {s, 4}] - 
     27*II[{l2, l0, l1, l2, l2}, {s, 4}] - 
     4*II[{l2, l0, l2, l0, l1}, {s, 4}] - 
     12*II[{l2, l0, l2, l1, l0}, {s, 4}] - 
     36*II[{l2, l0, l2, l1, l2}, {s, 4}] - 
     48*II[{l2, l0, l2, l2, l1}, {s, 4}] - II[{l2, l1, l0, l0, l0}, {s, 4}] - 
     3*II[{l2, l1, l0, l0, l2}, {s, 4}] - 
     18*II[{l2, l1, l0, l1, l1}, {s, 4}] - 
     3*II[{l2, l1, l0, l2, l0}, {s, 4}] - 
     9*II[{l2, l1, l0, l2, l2}, {s, 4}] - 
     6*II[{l2, l1, l1, l0, l1}, {s, 4}] + 
     30*II[{l2, l1, l1, l1, l0}, {s, 4}] + 
     90*II[{l2, l1, l1, l1, l2}, {s, 4}] + 
     48*II[{l2, l1, l1, l2, l1}, {s, 4}] - 
     3*II[{l2, l1, l2, l0, l0}, {s, 4}] - 
     9*II[{l2, l1, l2, l0, l2}, {s, 4}] + 
     42*II[{l2, l1, l2, l1, l1}, {s, 4}] - 
     9*II[{l2, l1, l2, l2, l0}, {s, 4}] - 
     27*II[{l2, l1, l2, l2, l2}, {s, 4}] - 
     4*II[{l2, l2, l0, l0, l1}, {s, 4}] - 
     12*II[{l2, l2, l0, l1, l0}, {s, 4}] - 
     36*II[{l2, l2, l0, l1, l2}, {s, 4}] - 
     48*II[{l2, l2, l0, l2, l1}, {s, 4}] - 
     4*II[{l2, l2, l1, l0, l0}, {s, 4}] - 
     12*II[{l2, l2, l1, l0, l2}, {s, 4}] + 
     120*II[{l2, l2, l1, l1, l1}, {s, 4}] - 
     12*II[{l2, l2, l1, l2, l0}, {s, 4}] - 
     36*II[{l2, l2, l1, l2, l2}, {s, 4}] - 
     48*II[{l2, l2, l2, l0, l1}, {s, 4}] - 
     16*II[{l2, l2, l2, l1, l0}, {s, 4}] - 
     48*II[{l2, l2, l2, l1, l2}, {s, 4}] - 
     64*II[{l2, l2, l2, l2, l1}, {s, 4}] - (19*Pi^4*Log[2])/6 - 
     ((23*I)/6)*Pi^3*II[{l0}, {s, 4}]*Log[2] - ((46*I)/3)*Pi^3*
      II[{l2}, {s, 4}]*Log[2] + 2*Pi^2*II[{l0, l0}, {s, 4}]*Log[2] + 
     8*Pi^2*II[{l0, l2}, {s, 4}]*Log[2] - 6*Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] + (25*Pi^2*II[{l2, l1}, {s, 4}]*Log[2])/6 + 
     32*Pi^2*II[{l2, l2}, {s, 4}]*Log[2] + (2*I)*Pi*II[{l0, l0, l0}, {s, 4}]*
      Log[2] + (8*I)*Pi*II[{l0, l0, l2}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     (32*I)*Pi*II[{l0, l2, l2}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l2, l0, l0}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l2, l1, l1}, {s, 4}]*Log[2] + 
     (128*I)*Pi*II[{l2, l2, l2}, {s, 4}]*Log[2] - 
     2*II[{l0, l0, l2, l1}, {s, 4}]*Log[2] + 12*II[{l0, l1, l1, l1}, {s, 4}]*
      Log[2] - 6*II[{l0, l2, l0, l1}, {s, 4}]*Log[2] - 
     2*II[{l0, l2, l1, l0}, {s, 4}]*Log[2] - 6*II[{l0, l2, l1, l2}, {s, 4}]*
      Log[2] - 8*II[{l0, l2, l2, l1}, {s, 4}]*Log[2] - 
     12*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] + 12*II[{l1, l1, l1, l0}, {s, 4}]*
      Log[2] + 36*II[{l1, l1, l1, l2}, {s, 4}]*Log[2] + 
     24*II[{l1, l1, l2, l1}, {s, 4}]*Log[2] + 12*II[{l1, l2, l1, l1}, {s, 4}]*
      Log[2] - 2*II[{l2, l0, l0, l1}, {s, 4}]*Log[2] - 
     6*II[{l2, l0, l1, l0}, {s, 4}]*Log[2] - 18*II[{l2, l0, l1, l2}, {s, 4}]*
      Log[2] - 24*II[{l2, l0, l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l2, l1, l0, l0}, {s, 4}]*Log[2] - 6*II[{l2, l1, l0, l2}, {s, 4}]*
      Log[2] + 60*II[{l2, l1, l1, l1}, {s, 4}]*Log[2] - 
     6*II[{l2, l1, l2, l0}, {s, 4}]*Log[2] - 18*II[{l2, l1, l2, l2}, {s, 4}]*
      Log[2] - 24*II[{l2, l2, l0, l1}, {s, 4}]*Log[2] - 
     8*II[{l2, l2, l1, l0}, {s, 4}]*Log[2] - 24*II[{l2, l2, l1, l2}, {s, 4}]*
      Log[2] - 32*II[{l2, l2, l2, l1}, {s, 4}]*Log[2] - I*Pi^3*Log[2]^2 - 
     (6*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 + (8*I)*Pi*II[{l2, l0}, {s, 4}]*
      Log[2]^2 - 2*II[{l0, l2, l1}, {s, 4}]*Log[2]^2 + 
     12*II[{l1, l1, l1}, {s, 4}]*Log[2]^2 - 6*II[{l2, l0, l1}, {s, 4}]*
      Log[2]^2 - 2*II[{l2, l1, l0}, {s, 4}]*Log[2]^2 - 
     6*II[{l2, l1, l2}, {s, 4}]*Log[2]^2 - 8*II[{l2, l2, l1}, {s, 4}]*
      Log[2]^2 + (4*Pi^2*Log[2]^3)/3 + ((4*I)/3)*Pi*II[{l0}, {s, 4}]*
      Log[2]^3 + ((16*I)/3)*Pi*II[{l2}, {s, 4}]*Log[2]^3 - 
     (4*II[{l2, l1}, {s, 4}]*Log[2]^3)/3 + 21*Pi^2*Zeta[3] + 
     (21*I)*Pi*II[{l0}, {s, 4}]*Zeta[3] + (84*I)*Pi*II[{l2}, {s, 4}]*
      Zeta[3] - 63*II[{l2, l1}, {s, 4}]*Zeta[3] + (88*I)*Pi*Log[2]*Zeta[3]}, 
   2, 6, 1], cut21`J10[s] -> SeriesData[\[Epsilon], 0, 
   {(6*I)*Pi*II[{l4, l1}, {s, 4}] + II[{l4, l0, l1}, {s, 4}] - 
     3*II[{l4, l1, l0}, {s, 4}] - 6*II[{l4, l1, l2}, {s, 4}] - 
     6*II[{l4, l1}, {s, 4}]*Log[2], -14*Pi^2*II[{l4, l1}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l4, l1}, {s, 4}] + (4*I)*Pi*II[{l4, l0, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l4, l1, l0}, {s, 4}] - 
     (30*I)*Pi*II[{l4, l1, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l4, l4, l1}, {s, 4}] + II[{l0, l4, l0, l1}, {s, 4}] - 
     3*II[{l0, l4, l1, l0}, {s, 4}] - 6*II[{l0, l4, l1, l2}, {s, 4}] - 
     II[{l4, l0, l0, l1}, {s, 4}] - 3*II[{l4, l0, l1, l0}, {s, 4}] - 
     7*II[{l4, l0, l1, l2}, {s, 4}] + 9*II[{l4, l1, l0, l0}, {s, 4}] + 
     21*II[{l4, l1, l0, l2}, {s, 4}] - 24*II[{l4, l1, l1, l1}, {s, 4}] + 
     21*II[{l4, l1, l2, l0}, {s, 4}] + 48*II[{l4, l1, l2, l2}, {s, 4}] + 
     2*II[{l4, l4, l0, l1}, {s, 4}] - 6*II[{l4, l4, l1, l0}, {s, 4}] - 
     12*II[{l4, l4, l1, l2}, {s, 4}] - (24*I)*Pi*II[{l4, l1}, {s, 4}]*
      Log[2] - 6*II[{l0, l4, l1}, {s, 4}]*Log[2] - 6*II[{l4, l0, l1}, {s, 4}]*
      Log[2] + 18*II[{l4, l1, l0}, {s, 4}]*Log[2] + 
     42*II[{l4, l1, l2}, {s, 4}]*Log[2] - 12*II[{l4, l4, l1}, {s, 4}]*
      Log[2] + 18*II[{l4, l1}, {s, 4}]*Log[2]^2, 
    ((-65*I)/2)*Pi^3*II[{l4, l1}, {s, 4}] - 
     14*Pi^2*II[{l0, l4, l1}, {s, 4}] - (137*Pi^2*II[{l4, l0, l1}, {s, 4}])/
      12 + (137*Pi^2*II[{l4, l1, l0}, {s, 4}])/4 + 
     (165*Pi^2*II[{l4, l1, l2}, {s, 4}])/2 - 
     28*Pi^2*II[{l4, l4, l1}, {s, 4}] + (6*I)*Pi*II[{l0, l0, l4, l1}, 
       {s, 4}] + (4*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] - 
     (30*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + 
     (8*I)*Pi*II[{l4, l0, l0, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l4, l0, l1, l0}, {s, 4}] - 
     (20*I)*Pi*II[{l4, l0, l1, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l4, l1, l0, l0}, {s, 4}] + 
     (60*I)*Pi*II[{l4, l1, l0, l2}, {s, 4}] - 
     (132*I)*Pi*II[{l4, l1, l1, l1}, {s, 4}] + 
     (60*I)*Pi*II[{l4, l1, l2, l0}, {s, 4}] + 
     (150*I)*Pi*II[{l4, l1, l2, l2}, {s, 4}] + 
     (8*I)*Pi*II[{l4, l4, l0, l1}, {s, 4}] - 
     (24*I)*Pi*II[{l4, l4, l1, l0}, {s, 4}] - 
     (60*I)*Pi*II[{l4, l4, l1, l2}, {s, 4}] + 
     (24*I)*Pi*II[{l4, l4, l4, l1}, {s, 4}] + II[{l0, l0, l4, l0, l1}, 
      {s, 4}] - 3*II[{l0, l0, l4, l1, l0}, {s, 4}] - 
     6*II[{l0, l0, l4, l1, l2}, {s, 4}] - II[{l0, l4, l0, l0, l1}, {s, 4}] - 
     3*II[{l0, l4, l0, l1, l0}, {s, 4}] - 
     7*II[{l0, l4, l0, l1, l2}, {s, 4}] + 
     9*II[{l0, l4, l1, l0, l0}, {s, 4}] + 
     21*II[{l0, l4, l1, l0, l2}, {s, 4}] - 
     24*II[{l0, l4, l1, l1, l1}, {s, 4}] + 
     21*II[{l0, l4, l1, l2, l0}, {s, 4}] + 
     48*II[{l0, l4, l1, l2, l2}, {s, 4}] + 
     2*II[{l0, l4, l4, l0, l1}, {s, 4}] - 
     6*II[{l0, l4, l4, l1, l0}, {s, 4}] - 
     12*II[{l0, l4, l4, l1, l2}, {s, 4}] + 
     3*II[{l4, l0, l0, l0, l1}, {s, 4}] - 
     3*II[{l4, l0, l0, l1, l0}, {s, 4}] - 
     5*II[{l4, l0, l0, l1, l2}, {s, 4}] + 
     7*II[{l4, l0, l1, l0, l0}, {s, 4}] + 
     17*II[{l4, l0, l1, l0, l2}, {s, 4}] - 
     22*II[{l4, l0, l1, l1, l1}, {s, 4}] + 
     17*II[{l4, l0, l1, l2, l0}, {s, 4}] + 
     41*II[{l4, l0, l1, l2, l2}, {s, 4}] - 
     21*II[{l4, l1, l0, l0, l0}, {s, 4}] - 
     51*II[{l4, l1, l0, l0, l2}, {s, 4}] + 
     66*II[{l4, l1, l0, l1, l1}, {s, 4}] - 
     51*II[{l4, l1, l0, l2, l0}, {s, 4}] - 
     123*II[{l4, l1, l0, l2, l2}, {s, 4}] - 
     30*II[{l4, l1, l1, l0, l1}, {s, 4}] + 
     90*II[{l4, l1, l1, l1, l0}, {s, 4}] + 
     204*II[{l4, l1, l1, l1, l2}, {s, 4}] - 
     51*II[{l4, l1, l2, l0, l0}, {s, 4}] - 
     123*II[{l4, l1, l2, l0, l2}, {s, 4}] + 
     156*II[{l4, l1, l2, l1, l1}, {s, 4}] - 
     123*II[{l4, l1, l2, l2, l0}, {s, 4}] - 
     294*II[{l4, l1, l2, l2, l2}, {s, 4}] - 
     2*II[{l4, l4, l0, l0, l1}, {s, 4}] - 
     6*II[{l4, l4, l0, l1, l0}, {s, 4}] - 
     14*II[{l4, l4, l0, l1, l2}, {s, 4}] + 
     18*II[{l4, l4, l1, l0, l0}, {s, 4}] + 
     42*II[{l4, l4, l1, l0, l2}, {s, 4}] - 
     48*II[{l4, l4, l1, l1, l1}, {s, 4}] + 
     42*II[{l4, l4, l1, l2, l0}, {s, 4}] + 
     96*II[{l4, l4, l1, l2, l2}, {s, 4}] + 
     4*II[{l4, l4, l4, l0, l1}, {s, 4}] - 
     12*II[{l4, l4, l4, l1, l0}, {s, 4}] - 
     24*II[{l4, l4, l4, l1, l2}, {s, 4}] + 
     (137*Pi^2*II[{l4, l1}, {s, 4}]*Log[2])/2 - 
     (24*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     (16*I)*Pi*II[{l4, l0, l1}, {s, 4}]*Log[2] + 
     (48*I)*Pi*II[{l4, l1, l0}, {s, 4}]*Log[2] + 
     (120*I)*Pi*II[{l4, l1, l2}, {s, 4}]*Log[2] - 
     (48*I)*Pi*II[{l4, l4, l1}, {s, 4}]*Log[2] - 
     6*II[{l0, l0, l4, l1}, {s, 4}]*Log[2] - 6*II[{l0, l4, l0, l1}, {s, 4}]*
      Log[2] + 18*II[{l0, l4, l1, l0}, {s, 4}]*Log[2] + 
     42*II[{l0, l4, l1, l2}, {s, 4}]*Log[2] - 12*II[{l0, l4, l4, l1}, {s, 4}]*
      Log[2] - 6*II[{l4, l0, l0, l1}, {s, 4}]*Log[2] + 
     14*II[{l4, l0, l1, l0}, {s, 4}]*Log[2] + 34*II[{l4, l0, l1, l2}, {s, 4}]*
      Log[2] - 42*II[{l4, l1, l0, l0}, {s, 4}]*Log[2] - 
     102*II[{l4, l1, l0, l2}, {s, 4}]*Log[2] + 
     180*II[{l4, l1, l1, l1}, {s, 4}]*Log[2] - 
     102*II[{l4, l1, l2, l0}, {s, 4}]*Log[2] - 
     246*II[{l4, l1, l2, l2}, {s, 4}]*Log[2] - 
     12*II[{l4, l4, l0, l1}, {s, 4}]*Log[2] + 36*II[{l4, l4, l1, l0}, {s, 4}]*
      Log[2] + 84*II[{l4, l4, l1, l2}, {s, 4}]*Log[2] - 
     24*II[{l4, l4, l4, l1}, {s, 4}]*Log[2] + (48*I)*Pi*II[{l4, l1}, {s, 4}]*
      Log[2]^2 + 18*II[{l0, l4, l1}, {s, 4}]*Log[2]^2 + 
     14*II[{l4, l0, l1}, {s, 4}]*Log[2]^2 - 42*II[{l4, l1, l0}, {s, 4}]*
      Log[2]^2 - 102*II[{l4, l1, l2}, {s, 4}]*Log[2]^2 + 
     36*II[{l4, l4, l1}, {s, 4}]*Log[2]^2 - 28*II[{l4, l1}, {s, 4}]*
      Log[2]^3 - 636*II[{l4, l1}, {s, 4}]*Zeta[3]}, 3, 6, 1], 
 cut21`J11[s] -> SeriesData[\[Epsilon], 0, 
   {(-2*I)*Pi*II[{l0, l1}, {s, 4}] + II[{l0, l1, l0}, {s, 4}] + 
     2*II[{l0, l1, l2}, {s, 4}] + 2*II[{l0, l1}, {s, 4}]*Log[2], 
    (14*Pi^2*II[{l0, l1}, {s, 4}])/3 + (4*I)*Pi*II[{l0, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l0, l1, l2}, {s, 4}] - (6*I)*Pi*II[{l0, l4, l1}, {s, 4}] - 
     3*II[{l0, l1, l0, l0}, {s, 4}] - 7*II[{l0, l1, l0, l2}, {s, 4}] + 
     8*II[{l0, l1, l1, l1}, {s, 4}] - 7*II[{l0, l1, l2, l0}, {s, 4}] - 
     16*II[{l0, l1, l2, l2}, {s, 4}] - II[{l0, l4, l0, l1}, {s, 4}] + 
     3*II[{l0, l4, l1, l0}, {s, 4}] + 6*II[{l0, l4, l1, l2}, {s, 4}] + 
     (8*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] - 6*II[{l0, l1, l0}, {s, 4}]*
      Log[2] - 14*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     6*II[{l0, l4, l1}, {s, 4}]*Log[2] - 6*II[{l0, l1}, {s, 4}]*Log[2]^2, 
    ((65*I)/6)*Pi^3*II[{l0, l1}, {s, 4}] - 
     (137*Pi^2*II[{l0, l1, l0}, {s, 4}])/12 - 
     (55*Pi^2*II[{l0, l1, l2}, {s, 4}])/2 + 
     14*Pi^2*II[{l0, l4, l1}, {s, 4}] - (2*I)*Pi*II[{l0, l0, l0, l1}, 
       {s, 4}] - (8*I)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (44*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (50*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l4, l0, l1}, {s, 4}] + 
     (12*I)*Pi*II[{l0, l4, l1, l0}, {s, 4}] + 
     (30*I)*Pi*II[{l0, l4, l1, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + II[{l0, l0, l0, l1, l0}, 
      {s, 4}] + 2*II[{l0, l0, l0, l1, l2}, {s, 4}] + 
     7*II[{l0, l1, l0, l0, l0}, {s, 4}] + 
     17*II[{l0, l1, l0, l0, l2}, {s, 4}] - 
     22*II[{l0, l1, l0, l1, l1}, {s, 4}] + 
     17*II[{l0, l1, l0, l2, l0}, {s, 4}] + 
     41*II[{l0, l1, l0, l2, l2}, {s, 4}] + 
     10*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     30*II[{l0, l1, l1, l1, l0}, {s, 4}] - 
     68*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     17*II[{l0, l1, l2, l0, l0}, {s, 4}] + 
     41*II[{l0, l1, l2, l0, l2}, {s, 4}] - 
     52*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     41*II[{l0, l1, l2, l2, l0}, {s, 4}] + 
     98*II[{l0, l1, l2, l2, l2}, {s, 4}] + II[{l0, l4, l0, l0, l1}, {s, 4}] + 
     3*II[{l0, l4, l0, l1, l0}, {s, 4}] + 
     7*II[{l0, l4, l0, l1, l2}, {s, 4}] - 
     9*II[{l0, l4, l1, l0, l0}, {s, 4}] - 
     21*II[{l0, l4, l1, l0, l2}, {s, 4}] + 
     24*II[{l0, l4, l1, l1, l1}, {s, 4}] - 
     21*II[{l0, l4, l1, l2, l0}, {s, 4}] - 
     48*II[{l0, l4, l1, l2, l2}, {s, 4}] - 
     2*II[{l0, l4, l4, l0, l1}, {s, 4}] + 
     6*II[{l0, l4, l4, l1, l0}, {s, 4}] + 
     12*II[{l0, l4, l4, l1, l2}, {s, 4}] - 
     (137*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/6 - 
     (16*I)*Pi*II[{l0, l1, l0}, {s, 4}]*Log[2] - 
     (40*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l0, l0, l1}, {s, 4}]*Log[2] + 14*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] + 34*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] - 
     60*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] + 34*II[{l0, l1, l2, l0}, {s, 4}]*
      Log[2] + 82*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] + 
     6*II[{l0, l4, l0, l1}, {s, 4}]*Log[2] - 18*II[{l0, l4, l1, l0}, {s, 4}]*
      Log[2] - 42*II[{l0, l4, l1, l2}, {s, 4}]*Log[2] + 
     12*II[{l0, l4, l4, l1}, {s, 4}]*Log[2] - (16*I)*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 + 14*II[{l0, l1, l0}, {s, 4}]*Log[2]^2 + 
     34*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 - 18*II[{l0, l4, l1}, {s, 4}]*
      Log[2]^2 + (28*II[{l0, l1}, {s, 4}]*Log[2]^3)/3 + 
     212*II[{l0, l1}, {s, 4}]*Zeta[3]}, 3, 6, 1], 
 cut21`J12[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*II[{l1, l1, l0}, {s, 4}] + II[{l1, l1, l0, l1}, {s, 4}] + 
     II[{l1, l1, l2, l1}, {s, 4}] - (2*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2], 
    (-I/2)*Pi^3*II[{l1, l1}, {s, 4}] + Pi^2*II[{l1, l1, l0}, {s, 4}] - 
     I*Pi*II[{l0, l1, l1, l0}, {s, 4}] + I*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + II[{l0, l1, l1, l0, l1}, 
      {s, 4}] + II[{l0, l1, l1, l2, l1}, {s, 4}] - II[{l1, l0, l1, l0, l1}, 
      {s, 4}] - II[{l1, l0, l1, l2, l1}, {s, 4}] - II[{l1, l1, l0, l1, l0}, 
      {s, 4}] - 3*II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     3*II[{l1, l1, l0, l2, l1}, {s, 4}] + 
     12*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     3*II[{l1, l1, l2, l0, l1}, {s, 4}] - II[{l1, l1, l2, l1, l0}, {s, 4}] - 
     3*II[{l1, l1, l2, l1, l2}, {s, 4}] - 
     4*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     3*II[{l1, l2, l1, l0, l1}, {s, 4}] - 
     3*II[{l1, l2, l1, l2, l1}, {s, 4}] + 2*Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] - (2*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 2*II[{l1, l1, l2, l1}, {s, 4}]*
      Log[2]}, 4, 6, 1], cut21`J13[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*II[{l1, l0}, {s, 4}] + II[{l1, l0, l1}, {s, 4}] + 
     II[{l1, l2, l1}, {s, 4}] - (2*I)*Pi*II[{l1}, {s, 4}]*Log[2], 
    (-I/2)*Pi^3*II[{l1}, {s, 4}] + Pi^2*II[{l1, l0}, {s, 4}] + 
     I*Pi*II[{l0, l1, l0}, {s, 4}] + (4*I)*Pi*II[{l1, l0, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l1, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l2, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l2, l1, l0}, {s, 4}] - II[{l0, l1, l0, l1}, {s, 4}] - 
     II[{l0, l1, l2, l1}, {s, 4}] - II[{l1, l0, l1, l0}, {s, 4}] - 
     3*II[{l1, l0, l1, l2}, {s, 4}] - 3*II[{l1, l0, l2, l1}, {s, 4}] + 
     12*II[{l1, l1, l1, l1}, {s, 4}] - 3*II[{l1, l2, l0, l1}, {s, 4}] - 
     II[{l1, l2, l1, l0}, {s, 4}] - 3*II[{l1, l2, l1, l2}, {s, 4}] - 
     4*II[{l1, l2, l2, l1}, {s, 4}] - 3*II[{l2, l1, l0, l1}, {s, 4}] - 
     3*II[{l2, l1, l2, l1}, {s, 4}] + 2*Pi^2*II[{l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] + (8*I)*Pi*II[{l1, l2}, {s, 4}]*
      Log[2] + (6*I)*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l1, l0, l1}, {s, 4}]*Log[2] - 2*II[{l1, l2, l1}, {s, 4}]*Log[2], 
    (Pi^4*II[{l1}, {s, 4}])/2 + (I/2)*Pi^3*II[{l0, l1}, {s, 4}] + 
     ((23*I)/12)*Pi^3*II[{l1, l0}, {s, 4}] + 
     (2*I)*Pi^3*II[{l1, l2}, {s, 4}] + ((3*I)/2)*Pi^3*II[{l2, l1}, {s, 4}] - 
     Pi^2*II[{l0, l1, l0}, {s, 4}] - (25*Pi^2*II[{l1, l0, l1}, {s, 4}])/12 - 
     4*Pi^2*II[{l1, l0, l2}, {s, 4}] + 6*Pi^2*II[{l1, l1, l1}, {s, 4}] - 
     4*Pi^2*II[{l1, l2, l0}, {s, 4}] - (25*Pi^2*II[{l1, l2, l1}, {s, 4}])/
      12 - 3*Pi^2*II[{l2, l1, l0}, {s, 4}] - 
     I*Pi*II[{l0, l0, l1, l0}, {s, 4}] - (4*I)*Pi*II[{l0, l1, l0, l2}, 
       {s, 4}] + (6*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (3*I)*Pi*II[{l0, l2, l1, l0}, {s, 4}] - 
     I*Pi*II[{l1, l0, l0, l0}, {s, 4}] - (16*I)*Pi*II[{l1, l0, l2, l2}, 
       {s, 4}] - (6*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (24*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] - 
     (3*I)*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] + 
     (18*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] - 
     (9*I)*Pi*II[{l2, l2, l1, l0}, {s, 4}] + II[{l0, l0, l1, l0, l1}, 
      {s, 4}] + II[{l0, l0, l1, l2, l1}, {s, 4}] + II[{l0, l1, l0, l1, l0}, 
      {s, 4}] + 3*II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     3*II[{l0, l1, l0, l2, l1}, {s, 4}] - 
     12*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     3*II[{l0, l1, l2, l0, l1}, {s, 4}] + II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     3*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     4*II[{l0, l1, l2, l2, l1}, {s, 4}] + 
     3*II[{l0, l2, l1, l0, l1}, {s, 4}] + 
     3*II[{l0, l2, l1, l2, l1}, {s, 4}] + II[{l1, l0, l0, l0, l1}, {s, 4}] + 
     II[{l1, l0, l0, l2, l1}, {s, 4}] + II[{l1, l0, l1, l0, l0}, {s, 4}] + 
     3*II[{l1, l0, l1, l0, l2}, {s, 4}] - 
     6*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     3*II[{l1, l0, l1, l2, l0}, {s, 4}] + 
     9*II[{l1, l0, l1, l2, l2}, {s, 4}] + II[{l1, l0, l2, l0, l1}, {s, 4}] + 
     3*II[{l1, l0, l2, l1, l0}, {s, 4}] + 
     9*II[{l1, l0, l2, l1, l2}, {s, 4}] + 
     12*II[{l1, l0, l2, l2, l1}, {s, 4}] + 
     12*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     6*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     12*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     36*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     30*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     12*II[{l1, l1, l2, l1, l1}, {s, 4}] + II[{l1, l2, l0, l0, l1}, {s, 4}] + 
     3*II[{l1, l2, l0, l1, l0}, {s, 4}] + 
     9*II[{l1, l2, l0, l1, l2}, {s, 4}] + 
     12*II[{l1, l2, l0, l2, l1}, {s, 4}] + II[{l1, l2, l1, l0, l0}, {s, 4}] + 
     3*II[{l1, l2, l1, l0, l2}, {s, 4}] - 
     30*II[{l1, l2, l1, l1, l1}, {s, 4}] + 
     3*II[{l1, l2, l1, l2, l0}, {s, 4}] + 
     9*II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     12*II[{l1, l2, l2, l0, l1}, {s, 4}] + 
     4*II[{l1, l2, l2, l1, l0}, {s, 4}] + 
     12*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     16*II[{l1, l2, l2, l2, l1}, {s, 4}] + 
     3*II[{l2, l0, l1, l0, l1}, {s, 4}] + 
     3*II[{l2, l0, l1, l2, l1}, {s, 4}] + 
     3*II[{l2, l1, l0, l1, l0}, {s, 4}] + 
     9*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     9*II[{l2, l1, l0, l2, l1}, {s, 4}] - 
     36*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     9*II[{l2, l1, l2, l0, l1}, {s, 4}] + 
     3*II[{l2, l1, l2, l1, l0}, {s, 4}] + 
     9*II[{l2, l1, l2, l1, l2}, {s, 4}] + 
     12*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     9*II[{l2, l2, l1, l0, l1}, {s, 4}] + 
     9*II[{l2, l2, l1, l2, l1}, {s, 4}] + ((23*I)/6)*Pi^3*II[{l1}, {s, 4}]*
      Log[2] - 2*Pi^2*II[{l0, l1}, {s, 4}]*Log[2] - 
     8*Pi^2*II[{l1, l2}, {s, 4}]*Log[2] - 6*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] - (2*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l0, l0}, {s, 4}]*Log[2] + 
     (24*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     (18*I)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l1, l0, l1}, {s, 4}]*Log[2] + 2*II[{l0, l1, l2, l1}, {s, 4}]*
      Log[2] + 2*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] + 
     6*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] + 6*II[{l1, l0, l2, l1}, {s, 4}]*
      Log[2] - 24*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] + 
     6*II[{l1, l2, l0, l1}, {s, 4}]*Log[2] + 2*II[{l1, l2, l1, l0}, {s, 4}]*
      Log[2] + 6*II[{l1, l2, l1, l2}, {s, 4}]*Log[2] + 
     8*II[{l1, l2, l2, l1}, {s, 4}]*Log[2] + 6*II[{l2, l1, l0, l1}, {s, 4}]*
      Log[2] + 6*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2]^2 + 2*II[{l1, l0, l1}, {s, 4}]*
      Log[2]^2 + 2*II[{l1, l2, l1}, {s, 4}]*Log[2]^2 - 
     ((4*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 - (21*I)*Pi*II[{l1}, {s, 4}]*
      Zeta[3]}, 3, 6, 1], cut21`J14[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l1, l1}, {s, 4}] + II[{l1, l1, l1}, {s, 4}], 
    (Pi^2*II[{l1, l1}, {s, 4}])/2 - (I/2)*Pi*II[{l0, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l1, l1}, {s, 4}] + (2*I)*Pi*II[{l1, l1, l2}, {s, 4}] + 
     I*Pi*II[{l1, l2, l1}, {s, 4}] + II[{l0, l1, l1, l1}, {s, 4}] - 
     II[{l1, l1, l1, l2}, {s, 4}] - (3*II[{l1, l1, l2, l1}, {s, 4}])/2 - 
     2*II[{l1, l2, l1, l1}, {s, 4}], ((23*I)/24)*Pi^3*II[{l1, l1}, {s, 4}] + 
     (Pi^2*II[{l0, l1, l1}, {s, 4}])/2 + (31*Pi^2*II[{l1, l1, l1}, {s, 4}])/
      12 - 2*Pi^2*II[{l1, l1, l2}, {s, 4}] - Pi^2*II[{l1, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l0, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] + 
     I*Pi*II[{l0, l1, l2, l1}, {s, 4}] - (I/2)*Pi*II[{l1, l0, l0, l1}, 
       {s, 4}] + (I/2)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l1, l0, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l1, l1, l0, l0}, {s, 4}] - 
     I*Pi*II[{l1, l1, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l1, l1, l0}, 
       {s, 4}] + (3*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (10*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l1, l4, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l1, l2, l0, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] - ((5*I)/2)*Pi*
      II[{l1, l2, l2, l1}, {s, 4}] + II[{l0, l0, l1, l1, l1}, {s, 4}] - 
     II[{l0, l1, l1, l1, l2}, {s, 4}] - (3*II[{l0, l1, l1, l2, l1}, {s, 4}])/
      2 - 2*II[{l0, l1, l2, l1, l1}, {s, 4}] + II[{l1, l0, l0, l1, l1}, 
      {s, 4}] - II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     2*II[{l1, l0, l1, l1, l2}, {s, 4}] - II[{l1, l0, l1, l2, l1}, {s, 4}]/
      2 + II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     (3*II[{l1, l1, l0, l0, l1}, {s, 4}])/2 + 
     II[{l1, l1, l0, l1, l0}, {s, 4}]/2 + II[{l1, l1, l0, l1, l2}, {s, 4}] + 
     II[{l1, l1, l0, l2, l1}, {s, 4}]/2 - 
     2*II[{l1, l1, l1, l0, l0}, {s, 4}] - 
     4*II[{l1, l1, l1, l0, l2}, {s, 4}] - 
     4*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     4*II[{l1, l1, l1, l2, l0}, {s, 4}] - 
     7*II[{l1, l1, l1, l2, l2}, {s, 4}] + II[{l1, l1, l2, l0, l1}, {s, 4}]/
      2 + (3*II[{l1, l1, l2, l1, l0}, {s, 4}])/2 + 
     (9*II[{l1, l1, l2, l1, l2}, {s, 4}])/2 + 
     6*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     (3*II[{l1, l1, l4, l0, l1}, {s, 4}])/2 + 
     (9*II[{l1, l1, l4, l1, l0}, {s, 4}])/2 + 
     9*II[{l1, l1, l4, l1, l2}, {s, 4}] + II[{l1, l2, l0, l1, l1}, {s, 4}] - 
     II[{l1, l2, l1, l1, l0}, {s, 4}] + (5*II[{l1, l2, l1, l2, l1}, {s, 4}])/
      2 + 5*II[{l1, l2, l2, l1, l1}, {s, 4}] + I*Pi*II[{l1, l0, l1}, {s, 4}]*
      Log[2] - I*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] + I*Pi*II[{l1, l2, l1}, {s, 4}]*
      Log[2] - 2*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] + 
     II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 4*II[{l1, l1, l1, l0}, {s, 4}]*
      Log[2] - 8*II[{l1, l1, l1, l2}, {s, 4}]*Log[2] + 
     3*II[{l1, l1, l2, l1}, {s, 4}]*Log[2] + 9*II[{l1, l1, l4, l1}, {s, 4}]*
      Log[2] - 2*II[{l1, l2, l1, l1}, {s, 4}]*Log[2] - 
     I*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 - 4*II[{l1, l1, l1}, {s, 4}]*
      Log[2]^2}, 3, 6, 1], cut21`J15[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l0, l1}, {s, 4}] - (I/2)*Pi*II[{l2, l1}, {s, 4}] + 
     II[{l0, l1, l1}, {s, 4}] + II[{l2, l1, l1}, {s, 4}], 
    (Pi^2*II[{l0, l1}, {s, 4}])/2 + (Pi^2*II[{l2, l1}, {s, 4}])/2 + 
     (I/2)*Pi*II[{l0, l1, l0}, {s, 4}] + (2*I)*Pi*II[{l0, l1, l2}, {s, 4}] + 
     I*Pi*II[{l0, l2, l1}, {s, 4}] - (3*I)*Pi*II[{l1, l1, l1}, {s, 4}] + 
     I*Pi*II[{l2, l0, l1}, {s, 4}] + (I/2)*Pi*II[{l2, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l1, l2}, {s, 4}] + (2*I)*Pi*II[{l2, l2, l1}, {s, 4}] - 
     II[{l0, l1, l1, l0}, {s, 4}] - 3*II[{l0, l1, l1, l2}, {s, 4}] - 
     2*II[{l0, l1, l2, l1}, {s, 4}] - 2*II[{l0, l2, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l1}, {s, 4}] - 2*II[{l2, l0, l1, l1}, {s, 4}] - 
     II[{l2, l1, l1, l0}, {s, 4}] - 3*II[{l2, l1, l1, l2}, {s, 4}] - 
     2*II[{l2, l1, l2, l1}, {s, 4}] - 4*II[{l2, l2, l1, l1}, {s, 4}] + 
     I*Pi*II[{l0, l1}, {s, 4}]*Log[2] + I*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l0, l1, l1}, {s, 4}]*Log[2] - 2*II[{l2, l1, l1}, {s, 4}]*Log[2], 
    ((29*I)/24)*Pi^3*II[{l0, l1}, {s, 4}] + ((29*I)/24)*Pi^3*
      II[{l2, l1}, {s, 4}] - (Pi^2*II[{l0, l1, l0}, {s, 4}])/2 - 
     (25*Pi^2*II[{l0, l1, l1}, {s, 4}])/12 - 
     2*Pi^2*II[{l0, l1, l2}, {s, 4}] - Pi^2*II[{l0, l2, l1}, {s, 4}] + 
     3*Pi^2*II[{l1, l1, l1}, {s, 4}] - Pi^2*II[{l2, l0, l1}, {s, 4}] - 
     (Pi^2*II[{l2, l1, l0}, {s, 4}])/2 - (25*Pi^2*II[{l2, l1, l1}, {s, 4}])/
      12 - 2*Pi^2*II[{l2, l1, l2}, {s, 4}] - 
     2*Pi^2*II[{l2, l2, l1}, {s, 4}] - (I/2)*Pi*II[{l0, l0, l0, l1}, 
       {s, 4}] - (I/2)*Pi*II[{l0, l0, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l1, l0, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l2, l2}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l2, l0, l1}, {s, 4}] - 
     I*Pi*II[{l0, l2, l1, l0}, {s, 4}] - (4*I)*Pi*II[{l0, l2, l1, l2}, 
       {s, 4}] - ((5*I)/2)*Pi*II[{l0, l2, l2, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - 
     I*Pi*II[{l2, l0, l1, l0}, {s, 4}] - (4*I)*Pi*II[{l2, l0, l1, l2}, 
       {s, 4}] - ((5*I)/2)*Pi*II[{l2, l0, l2, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l2, l1, l0, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] - ((5*I)/2)*Pi*
      II[{l2, l2, l0, l1}, {s, 4}] - (2*I)*Pi*II[{l2, l2, l1, l0}, {s, 4}] - 
     (8*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - ((13*I)/2)*Pi*
      II[{l2, l2, l2, l1}, {s, 4}] + II[{l0, l0, l0, l1, l1}, {s, 4}] + 
     II[{l0, l0, l2, l1, l1}, {s, 4}] + II[{l0, l1, l0, l0, l1}, {s, 4}] + 
     2*II[{l0, l1, l0, l2, l1}, {s, 4}] + II[{l0, l1, l1, l0, l0}, {s, 4}] + 
     3*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     18*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     3*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     9*II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     2*II[{l0, l1, l2, l0, l1}, {s, 4}] + 
     2*II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     6*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     8*II[{l0, l1, l2, l2, l1}, {s, 4}] + II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     2*II[{l0, l2, l1, l1, l0}, {s, 4}] + 
     6*II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     4*II[{l0, l2, l1, l2, l1}, {s, 4}] + 
     5*II[{l0, l2, l2, l1, l1}, {s, 4}] + 
     6*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     6*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     18*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     12*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     12*II[{l1, l1, l2, l1, l1}, {s, 4}] + II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     2*II[{l2, l0, l1, l1, l0}, {s, 4}] + 
     6*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     4*II[{l2, l0, l1, l2, l1}, {s, 4}] + 
     5*II[{l2, l0, l2, l1, l1}, {s, 4}] + II[{l2, l1, l0, l0, l1}, {s, 4}] + 
     2*II[{l2, l1, l0, l2, l1}, {s, 4}] + II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     3*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     30*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     3*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     9*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     2*II[{l2, l1, l2, l0, l1}, {s, 4}] + 
     2*II[{l2, l1, l2, l1, l0}, {s, 4}] + 
     6*II[{l2, l1, l2, l1, l2}, {s, 4}] + 
     8*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     5*II[{l2, l2, l0, l1, l1}, {s, 4}] + 
     4*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     12*II[{l2, l2, l1, l1, l2}, {s, 4}] + 
     8*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     13*II[{l2, l2, l2, l1, l1}, {s, 4}] - Pi^2*II[{l0, l1}, {s, 4}]*Log[2] - 
     Pi^2*II[{l2, l1}, {s, 4}]*Log[2] - I*Pi*II[{l0, l1, l0}, {s, 4}]*
      Log[2] - (4*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - I*Pi*II[{l2, l1, l0}, {s, 4}]*
      Log[2] - (4*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     (4*I)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] + 6*II[{l0, l1, l1, l2}, {s, 4}]*
      Log[2] + 4*II[{l0, l1, l2, l1}, {s, 4}]*Log[2] + 
     4*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] - 12*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2] + 4*II[{l2, l0, l1, l1}, {s, 4}]*Log[2] + 
     2*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] + 6*II[{l2, l1, l1, l2}, {s, 4}]*
      Log[2] + 4*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] + 
     8*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] - I*Pi*II[{l0, l1}, {s, 4}]*
      Log[2]^2 - I*Pi*II[{l2, l1}, {s, 4}]*Log[2]^2 + 
     2*II[{l0, l1, l1}, {s, 4}]*Log[2]^2 + 2*II[{l2, l1, l1}, {s, 4}]*
      Log[2]^2}, 3, 6, 1], cut21`J16[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l1, l0, l1}, {s, 4}] - (I/2)*Pi*II[{l1, l2, l1}, {s, 4}] + 
     II[{l1, l0, l1, l1}, {s, 4}] + II[{l1, l2, l1, l1}, {s, 4}], 
    (Pi^2*II[{l1, l0, l1}, {s, 4}])/2 + (Pi^2*II[{l1, l2, l1}, {s, 4}])/2 - 
     (I/2)*Pi*II[{l0, l1, l0, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] + 
     I*Pi*II[{l1, l0, l2, l1}, {s, 4}] - (3*I)*Pi*II[{l1, l1, l1, l1}, 
       {s, 4}] + I*Pi*II[{l1, l2, l0, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l1, l2, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + II[{l0, l1, l0, l1, l1}, 
      {s, 4}] + II[{l0, l1, l2, l1, l1}, {s, 4}] - II[{l1, l0, l1, l1, l0}, 
      {s, 4}] - 3*II[{l1, l0, l1, l1, l2}, {s, 4}] - 
     2*II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     2*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     6*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l2, l0, l1, l1}, {s, 4}] - II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     3*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     2*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     4*II[{l1, l2, l2, l1, l1}, {s, 4}] + I*Pi*II[{l1, l0, l1}, {s, 4}]*
      Log[2] + I*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] - 2*II[{l1, l2, l1, l1}, {s, 4}]*
      Log[2]}, 4, 6, 1], cut21`J17[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l1, l1, l0}, {s, 4}] - (2*I)*Pi*II[{l1, l1, l1}, {s, 4}] + 
     II[{l1, l1, l1, l0}, {s, 4}] + 2*II[{l1, l1, l1, l2}, {s, 4}] + 
     II[{l1, l1, l2, l1}, {s, 4}]/2 - I*Pi*II[{l1, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l1, l1}, {s, 4}]*Log[2], (-I/4)*Pi^3*II[{l1, l1}, {s, 4}] + 
     (Pi^2*II[{l1, l1, l0}, {s, 4}])/2 + (14*Pi^2*II[{l1, l1, l1}, {s, 4}])/
      3 - (I/2)*Pi*II[{l0, l1, l1, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     I*Pi*II[{l1, l1, l0, l1}, {s, 4}] + (2*I)*Pi*II[{l1, l1, l0, l2}, 
       {s, 4}] + (4*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (10*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l1, l4, l1}, {s, 4}] + ((3*I)/2)*Pi*
      II[{l1, l2, l1, l0}, {s, 4}] + (6*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] + 
     II[{l0, l1, l1, l1, l0}, {s, 4}] + 2*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     II[{l0, l1, l1, l2, l1}, {s, 4}]/2 - II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     2*II[{l1, l0, l1, l1, l2}, {s, 4}] - II[{l1, l0, l1, l2, l1}, {s, 4}]/
      2 + II[{l1, l1, l0, l0, l1}, {s, 4}]/2 + 
     II[{l1, l1, l0, l1, l0}, {s, 4}]/2 + II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     (3*II[{l1, l1, l0, l2, l1}, {s, 4}])/2 - 
     3*II[{l1, l1, l1, l0, l0}, {s, 4}] - 
     7*II[{l1, l1, l1, l0, l2}, {s, 4}] + 
     14*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     7*II[{l1, l1, l1, l2, l0}, {s, 4}] - 
     16*II[{l1, l1, l1, l2, l2}, {s, 4}] - 
     (3*II[{l1, l1, l2, l0, l1}, {s, 4}])/2 - 
     II[{l1, l1, l2, l1, l0}, {s, 4}]/2 - 
     (3*II[{l1, l1, l2, l1, l2}, {s, 4}])/2 - 
     2*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     (3*II[{l1, l1, l4, l0, l1}, {s, 4}])/2 + 
     (9*II[{l1, l1, l4, l1, l0}, {s, 4}])/2 + 
     9*II[{l1, l1, l4, l1, l2}, {s, 4}] - 
     3*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     6*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     (3*II[{l1, l2, l1, l2, l1}, {s, 4}])/2 + Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] - I*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     I*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + (8*I)*Pi*II[{l1, l1, l1}, {s, 4}]*
      Log[2] + (4*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] + 
     (3*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 2*II[{l1, l0, l1, l1}, {s, 4}]*
      Log[2] + II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 
     6*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] - 14*II[{l1, l1, l1, l2}, {s, 4}]*
      Log[2] - II[{l1, l1, l2, l1}, {s, 4}]*Log[2] + 
     9*II[{l1, l1, l4, l1}, {s, 4}]*Log[2] - 6*II[{l1, l2, l1, l1}, {s, 4}]*
      Log[2] - 6*II[{l1, l1, l1}, {s, 4}]*Log[2]^2}, 4, 6, 1], 
 cut21`J18[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l1, l0}, {s, 4}] - (2*I)*Pi*II[{l1, l1}, {s, 4}] + 
     II[{l1, l1, l0}, {s, 4}] + 2*II[{l1, l1, l2}, {s, 4}] + 
     II[{l1, l2, l1}, {s, 4}]/2 - I*Pi*II[{l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l1}, {s, 4}]*Log[2], (-I/4)*Pi^3*II[{l1}, {s, 4}] + 
     (Pi^2*II[{l1, l0}, {s, 4}])/2 + (14*Pi^2*II[{l1, l1}, {s, 4}])/3 + 
     (I/2)*Pi*II[{l0, l1, l0}, {s, 4}] + (2*I)*Pi*II[{l0, l1, l1}, {s, 4}] - 
     I*Pi*II[{l1, l0, l1}, {s, 4}] + (2*I)*Pi*II[{l1, l0, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l0}, {s, 4}] - (3*I)*Pi*II[{l1, l1, l1}, {s, 4}] + 
     (10*I)*Pi*II[{l1, l1, l2}, {s, 4}] + (2*I)*Pi*II[{l1, l2, l0}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l4, l1}, {s, 4}] + ((3*I)/2)*Pi*
      II[{l2, l1, l0}, {s, 4}] + (6*I)*Pi*II[{l2, l1, l1}, {s, 4}] - 
     II[{l0, l1, l1, l0}, {s, 4}] - 2*II[{l0, l1, l1, l2}, {s, 4}] - 
     II[{l0, l1, l2, l1}, {s, 4}]/2 + II[{l1, l0, l0, l1}, {s, 4}]/2 + 
     II[{l1, l0, l1, l0}, {s, 4}]/2 + II[{l1, l0, l1, l2}, {s, 4}] - 
     (3*II[{l1, l0, l2, l1}, {s, 4}])/2 - 3*II[{l1, l1, l0, l0}, {s, 4}] - 
     7*II[{l1, l1, l0, l2}, {s, 4}] + 14*II[{l1, l1, l1, l1}, {s, 4}] - 
     7*II[{l1, l1, l2, l0}, {s, 4}] - 16*II[{l1, l1, l2, l2}, {s, 4}] - 
     (3*II[{l1, l2, l0, l1}, {s, 4}])/2 - II[{l1, l2, l1, l0}, {s, 4}]/2 - 
     (3*II[{l1, l2, l1, l2}, {s, 4}])/2 - 2*II[{l1, l2, l2, l1}, {s, 4}] - 
     (3*II[{l1, l4, l0, l1}, {s, 4}])/2 + (9*II[{l1, l4, l1, l0}, {s, 4}])/
      2 + 9*II[{l1, l4, l1, l2}, {s, 4}] - 3*II[{l2, l1, l1, l0}, {s, 4}] - 
     6*II[{l2, l1, l1, l2}, {s, 4}] - (3*II[{l2, l1, l2, l1}, {s, 4}])/2 + 
     Pi^2*II[{l1}, {s, 4}]*Log[2] + I*Pi*II[{l0, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2] + (4*I)*Pi*II[{l1, l2}, {s, 4}]*
      Log[2] + (3*I)*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l0, l1, l1}, {s, 4}]*Log[2] + II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     6*II[{l1, l1, l0}, {s, 4}]*Log[2] - 14*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     II[{l1, l2, l1}, {s, 4}]*Log[2] + 9*II[{l1, l4, l1}, {s, 4}]*Log[2] - 
     6*II[{l2, l1, l1}, {s, 4}]*Log[2] - 6*II[{l1, l1}, {s, 4}]*Log[2]^2, 
    (Pi^4*II[{l1}, {s, 4}])/4 + (I/4)*Pi^3*II[{l0, l1}, {s, 4}] + 
     ((23*I)/24)*Pi^3*II[{l1, l0}, {s, 4}] + ((65*I)/6)*Pi^3*
      II[{l1, l1}, {s, 4}] + I*Pi^3*II[{l1, l2}, {s, 4}] + 
     ((3*I)/4)*Pi^3*II[{l2, l1}, {s, 4}] - (Pi^2*II[{l0, l1, l0}, {s, 4}])/
      2 - (14*Pi^2*II[{l0, l1, l1}, {s, 4}])/3 + 
     (7*Pi^2*II[{l1, l0, l1}, {s, 4}])/3 - 2*Pi^2*II[{l1, l0, l2}, {s, 4}] - 
     (137*Pi^2*II[{l1, l1, l0}, {s, 4}])/12 + 
     3*Pi^2*II[{l1, l1, l1}, {s, 4}] - (55*Pi^2*II[{l1, l1, l2}, {s, 4}])/2 - 
     2*Pi^2*II[{l1, l2, l0}, {s, 4}] - (25*Pi^2*II[{l1, l2, l1}, {s, 4}])/
      24 + 21*Pi^2*II[{l1, l4, l1}, {s, 4}] - 
     (3*Pi^2*II[{l2, l1, l0}, {s, 4}])/2 - 14*Pi^2*II[{l2, l1, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l0, l0, l1, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     I*Pi*II[{l0, l1, l0, l1}, {s, 4}] - (2*I)*Pi*II[{l0, l1, l0, l2}, 
       {s, 4}] - (4*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l0, l1, l1, l1}, {s, 4}] - 
     (10*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] + 
     (9*I)*Pi*II[{l0, l1, l4, l1}, {s, 4}] - ((3*I)/2)*Pi*
      II[{l0, l2, l1, l0}, {s, 4}] - (6*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] - 
     (I/2)*Pi*II[{l1, l0, l0, l0}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (5*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l0, l4, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l1, l0, l0}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] - 
     (20*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (56*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] - 
     (20*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (50*I)*Pi*II[{l1, l1, l2, l2}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l4, l0, l1}, {s, 4}] + 
     (18*I)*Pi*II[{l1, l4, l1, l0}, {s, 4}] + 
     (45*I)*Pi*II[{l1, l4, l1, l2}, {s, 4}] - 
     (18*I)*Pi*II[{l1, l4, l4, l1}, {s, 4}] - 
     ((3*I)/2)*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     (6*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l2, l1, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l1, l1, l0}, {s, 4}] + 
     (9*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     (30*I)*Pi*II[{l2, l1, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] + 
     (27*I)*Pi*II[{l2, l1, l4, l1}, {s, 4}] - 
     ((9*I)/2)*Pi*II[{l2, l2, l1, l0}, {s, 4}] - 
     (18*I)*Pi*II[{l2, l2, l1, l1}, {s, 4}] + II[{l0, l0, l1, l1, l0}, 
      {s, 4}] + 2*II[{l0, l0, l1, l1, l2}, {s, 4}] + 
     II[{l0, l0, l1, l2, l1}, {s, 4}]/2 - II[{l0, l1, l0, l0, l1}, {s, 4}]/
      2 - II[{l0, l1, l0, l1, l0}, {s, 4}]/2 - II[{l0, l1, l0, l1, l2}, 
      {s, 4}] + (3*II[{l0, l1, l0, l2, l1}, {s, 4}])/2 + 
     3*II[{l0, l1, l1, l0, l0}, {s, 4}] + 
     7*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     14*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     7*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     16*II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     (3*II[{l0, l1, l2, l0, l1}, {s, 4}])/2 + 
     II[{l0, l1, l2, l1, l0}, {s, 4}]/2 + 
     (3*II[{l0, l1, l2, l1, l2}, {s, 4}])/2 + 
     2*II[{l0, l1, l2, l2, l1}, {s, 4}] + 
     (3*II[{l0, l1, l4, l0, l1}, {s, 4}])/2 - 
     (9*II[{l0, l1, l4, l1, l0}, {s, 4}])/2 - 
     9*II[{l0, l1, l4, l1, l2}, {s, 4}] + 
     3*II[{l0, l2, l1, l1, l0}, {s, 4}] + 
     6*II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     (3*II[{l0, l2, l1, l2, l1}, {s, 4}])/2 - II[{l1, l0, l0, l0, l1}, 
      {s, 4}] + II[{l1, l0, l0, l1, l0}, {s, 4}] + 
     (3*II[{l1, l0, l0, l1, l2}, {s, 4}])/2 + 
     II[{l1, l0, l0, l2, l1}, {s, 4}]/2 - 
     (3*II[{l1, l0, l1, l0, l0}, {s, 4}])/2 - 
     (7*II[{l1, l0, l1, l0, l2}, {s, 4}])/2 + 
     4*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     (7*II[{l1, l0, l1, l2, l0}, {s, 4}])/2 - 
     8*II[{l1, l0, l1, l2, l2}, {s, 4}] + II[{l1, l0, l2, l0, l1}, {s, 4}]/
      2 + (3*II[{l1, l0, l2, l1, l0}, {s, 4}])/2 + 
     (9*II[{l1, l0, l2, l1, l2}, {s, 4}])/2 + 
     6*II[{l1, l0, l2, l2, l1}, {s, 4}] - II[{l1, l0, l4, l0, l1}, {s, 4}]/
      2 + (3*II[{l1, l0, l4, l1, l0}, {s, 4}])/2 + 
     3*II[{l1, l0, l4, l1, l2}, {s, 4}] + 
     7*II[{l1, l1, l0, l0, l0}, {s, 4}] + 
     17*II[{l1, l1, l0, l0, l2}, {s, 4}] - 
     16*II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     17*II[{l1, l1, l0, l2, l0}, {s, 4}] + 
     41*II[{l1, l1, l0, l2, l2}, {s, 4}] + 
     10*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     42*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     98*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     15*II[{l1, l1, l1, l2, l1}, {s, 4}] + 
     17*II[{l1, l1, l2, l0, l0}, {s, 4}] + 
     41*II[{l1, l1, l2, l0, l2}, {s, 4}] - 
     58*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     41*II[{l1, l1, l2, l2, l0}, {s, 4}] + 
     98*II[{l1, l1, l2, l2, l2}, {s, 4}] + II[{l1, l2, l0, l0, l1}, {s, 4}]/
      2 + (3*II[{l1, l2, l0, l1, l0}, {s, 4}])/2 + 
     (9*II[{l1, l2, l0, l1, l2}, {s, 4}])/2 + 
     6*II[{l1, l2, l0, l2, l1}, {s, 4}] + II[{l1, l2, l1, l0, l0}, {s, 4}]/
      2 + (3*II[{l1, l2, l1, l0, l2}, {s, 4}])/2 - 
     15*II[{l1, l2, l1, l1, l1}, {s, 4}] + 
     (3*II[{l1, l2, l1, l2, l0}, {s, 4}])/2 + 
     (9*II[{l1, l2, l1, l2, l2}, {s, 4}])/2 + 
     6*II[{l1, l2, l2, l0, l1}, {s, 4}] + 
     2*II[{l1, l2, l2, l1, l0}, {s, 4}] + 
     6*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     8*II[{l1, l2, l2, l2, l1}, {s, 4}] + 
     (3*II[{l1, l4, l0, l0, l1}, {s, 4}])/2 + 
     (9*II[{l1, l4, l0, l1, l0}, {s, 4}])/2 + 
     (21*II[{l1, l4, l0, l1, l2}, {s, 4}])/2 - 
     (27*II[{l1, l4, l1, l0, l0}, {s, 4}])/2 - 
     (63*II[{l1, l4, l1, l0, l2}, {s, 4}])/2 + 
     36*II[{l1, l4, l1, l1, l1}, {s, 4}] - 
     (63*II[{l1, l4, l1, l2, l0}, {s, 4}])/2 - 
     72*II[{l1, l4, l1, l2, l2}, {s, 4}] - 
     3*II[{l1, l4, l4, l0, l1}, {s, 4}] + 
     9*II[{l1, l4, l4, l1, l0}, {s, 4}] + 
     18*II[{l1, l4, l4, l1, l2}, {s, 4}] + 
     3*II[{l2, l0, l1, l1, l0}, {s, 4}] + 
     6*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     (3*II[{l2, l0, l1, l2, l1}, {s, 4}])/2 - 
     (3*II[{l2, l1, l0, l0, l1}, {s, 4}])/2 - 
     (3*II[{l2, l1, l0, l1, l0}, {s, 4}])/2 - 
     3*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     (9*II[{l2, l1, l0, l2, l1}, {s, 4}])/2 + 
     9*II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     21*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     42*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     21*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     48*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     (9*II[{l2, l1, l2, l0, l1}, {s, 4}])/2 + 
     (3*II[{l2, l1, l2, l1, l0}, {s, 4}])/2 + 
     (9*II[{l2, l1, l2, l1, l2}, {s, 4}])/2 + 
     6*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     (9*II[{l2, l1, l4, l0, l1}, {s, 4}])/2 - 
     (27*II[{l2, l1, l4, l1, l0}, {s, 4}])/2 - 
     27*II[{l2, l1, l4, l1, l2}, {s, 4}] + 
     9*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     18*II[{l2, l2, l1, l1, l2}, {s, 4}] + 
     (9*II[{l2, l2, l1, l2, l1}, {s, 4}])/2 + ((23*I)/12)*Pi^3*
      II[{l1}, {s, 4}]*Log[2] - Pi^2*II[{l0, l1}, {s, 4}]*Log[2] - 
     (137*Pi^2*II[{l1, l1}, {s, 4}]*Log[2])/6 - 4*Pi^2*II[{l1, l2}, {s, 4}]*
      Log[2] - 3*Pi^2*II[{l2, l1}, {s, 4}]*Log[2] - 
     I*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] - (8*I)*Pi*II[{l0, l1, l1}, {s, 4}]*
      Log[2] - (4*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (3*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] - I*Pi*II[{l1, l0, l0}, {s, 4}]*
      Log[2] + (4*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     (16*I)*Pi*II[{l1, l1, l0}, {s, 4}]*Log[2] + 
     (12*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     (40*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     (16*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] + 
     (36*I)*Pi*II[{l1, l4, l1}, {s, 4}]*Log[2] - 
     (3*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     (24*I)*Pi*II[{l2, l1, l1}, {s, 4}]*Log[2] - 
     (12*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     (9*I)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l0, l0, l1, l1}, {s, 4}]*Log[2] - II[{l0, l1, l0, l1}, {s, 4}]*
      Log[2] + 6*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] + 
     14*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] + II[{l0, l1, l2, l1}, {s, 4}]*
      Log[2] - 9*II[{l0, l1, l4, l1}, {s, 4}]*Log[2] + 
     6*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] + 2*II[{l1, l0, l0, l1}, {s, 4}]*
      Log[2] - 3*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] - 
     7*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] + 3*II[{l1, l0, l2, l1}, {s, 4}]*
      Log[2] + 3*II[{l1, l0, l4, l1}, {s, 4}]*Log[2] + 
     14*II[{l1, l1, l0, l0}, {s, 4}]*Log[2] + 34*II[{l1, l1, l0, l2}, {s, 4}]*
      Log[2] - 84*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] + 
     34*II[{l1, l1, l2, l0}, {s, 4}]*Log[2] + 82*II[{l1, l1, l2, l2}, {s, 4}]*
      Log[2] + 3*II[{l1, l2, l0, l1}, {s, 4}]*Log[2] + 
     II[{l1, l2, l1, l0}, {s, 4}]*Log[2] + 3*II[{l1, l2, l1, l2}, {s, 4}]*
      Log[2] + 4*II[{l1, l2, l2, l1}, {s, 4}]*Log[2] + 
     9*II[{l1, l4, l0, l1}, {s, 4}]*Log[2] - 27*II[{l1, l4, l1, l0}, {s, 4}]*
      Log[2] - 63*II[{l1, l4, l1, l2}, {s, 4}]*Log[2] + 
     18*II[{l1, l4, l4, l1}, {s, 4}]*Log[2] + 6*II[{l2, l0, l1, l1}, {s, 4}]*
      Log[2] - 3*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] + 
     18*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] + 42*II[{l2, l1, l1, l2}, {s, 4}]*
      Log[2] + 3*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] - 
     27*II[{l2, l1, l4, l1}, {s, 4}]*Log[2] + 18*II[{l2, l2, l1, l1}, {s, 4}]*
      Log[2] - I*Pi*II[{l1, l0}, {s, 4}]*Log[2]^2 - 
     (16*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2]^2 + 6*II[{l0, l1, l1}, {s, 4}]*
      Log[2]^2 - 3*II[{l1, l0, l1}, {s, 4}]*Log[2]^2 + 
     14*II[{l1, l1, l0}, {s, 4}]*Log[2]^2 + 34*II[{l1, l1, l2}, {s, 4}]*
      Log[2]^2 + II[{l1, l2, l1}, {s, 4}]*Log[2]^2 - 
     27*II[{l1, l4, l1}, {s, 4}]*Log[2]^2 + 18*II[{l2, l1, l1}, {s, 4}]*
      Log[2]^2 - ((2*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 + 
     (28*II[{l1, l1}, {s, 4}]*Log[2]^3)/3 - ((21*I)/2)*Pi*II[{l1}, {s, 4}]*
      Zeta[3] + 212*II[{l1, l1}, {s, 4}]*Zeta[3]}, 3, 6, 1], 
 cut21`J19[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l0, l1, l1}, {s, 4}] + ((3*I)/4)*Pi*
      II[{l0, l4, l1}, {s, 4}] + (I/4)*Pi*II[{l1, l1, l0}, {s, 4}] + 
     (I/4)*Pi*II[{l1, l2, l1}, {s, 4}] + II[{l0, l1, l1, l1}, {s, 4}] + 
     II[{l0, l4, l0, l1}, {s, 4}]/8 - (3*II[{l0, l4, l1, l0}, {s, 4}])/8 - 
     (3*II[{l0, l4, l1, l2}, {s, 4}])/4 - II[{l1, l1, l2, l1}, {s, 4}]/4 - 
     II[{l1, l2, l1, l1}, {s, 4}]/2 + (I/2)*Pi*II[{l1, l1}, {s, 4}]*Log[2] - 
     (3*II[{l0, l4, l1}, {s, 4}]*Log[2])/4, (I/8)*Pi^3*II[{l1, l1}, {s, 4}] + 
     (Pi^2*II[{l0, l1, l1}, {s, 4}])/2 - (7*Pi^2*II[{l0, l4, l1}, {s, 4}])/
      4 - (Pi^2*II[{l1, l1, l0}, {s, 4}])/4 - (Pi^2*II[{l1, l2, l1}, {s, 4}])/
      4 - (I/2)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     ((3*I)/4)*Pi*II[{l0, l0, l4, l1}, {s, 4}] - 
     ((3*I)/4)*Pi*II[{l0, l1, l0, l1}, {s, 4}] + 
     ((3*I)/4)*Pi*II[{l0, l1, l1, l0}, {s, 4}] + 
     I*Pi*II[{l0, l1, l1, l1}, {s, 4}] + (2*I)*Pi*II[{l0, l1, l1, l2}, 
       {s, 4}] + (I/4)*Pi*II[{l0, l1, l2, l1}, {s, 4}] + 
     (I/2)*Pi*II[{l0, l4, l0, l1}, {s, 4}] - ((3*I)/2)*Pi*
      II[{l0, l4, l1, l0}, {s, 4}] - ((15*I)/4)*Pi*II[{l0, l4, l1, l2}, 
       {s, 4}] + ((3*I)/2)*Pi*II[{l0, l4, l4, l1}, {s, 4}] + 
     (I/4)*Pi*II[{l1, l0, l0, l1}, {s, 4}] - 
     (I/4)*Pi*II[{l1, l0, l1, l0}, {s, 4}] - 
     I*Pi*II[{l1, l0, l1, l1}, {s, 4}] + (I/4)*Pi*II[{l1, l0, l2, l1}, 
       {s, 4}] - (I/2)*Pi*II[{l1, l1, l0, l1}, {s, 4}] - 
     I*Pi*II[{l1, l1, l0, l2}, {s, 4}] + (2*I)*Pi*II[{l1, l1, l1, l1}, 
       {s, 4}] - I*Pi*II[{l1, l1, l2, l0}, {s, 4}] + 
     (I/4)*Pi*II[{l1, l2, l0, l1}, {s, 4}] - 
     I*Pi*II[{l1, l2, l1, l0}, {s, 4}] - I*Pi*II[{l1, l2, l1, l2}, {s, 4}] - 
     I*Pi*II[{l1, l2, l2, l1}, {s, 4}] + II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     II[{l0, l0, l4, l0, l1}, {s, 4}]/8 - 
     (3*II[{l0, l0, l4, l1, l0}, {s, 4}])/8 - 
     (3*II[{l0, l0, l4, l1, l2}, {s, 4}])/4 + 
     (3*II[{l0, l1, l0, l1, l1}, {s, 4}])/2 - 
     (3*II[{l0, l1, l1, l1, l0}, {s, 4}])/2 - 
     4*II[{l0, l1, l1, l1, l2}, {s, 4}] - 
     (9*II[{l0, l1, l1, l2, l1}, {s, 4}])/4 - 
     II[{l0, l1, l2, l1, l1}, {s, 4}]/2 - II[{l0, l4, l0, l0, l1}, {s, 4}]/
      8 - (3*II[{l0, l4, l0, l1, l0}, {s, 4}])/8 - 
     (7*II[{l0, l4, l0, l1, l2}, {s, 4}])/8 + 
     (9*II[{l0, l4, l1, l0, l0}, {s, 4}])/8 + 
     (21*II[{l0, l4, l1, l0, l2}, {s, 4}])/8 - 
     3*II[{l0, l4, l1, l1, l1}, {s, 4}] + 
     (21*II[{l0, l4, l1, l2, l0}, {s, 4}])/8 + 
     6*II[{l0, l4, l1, l2, l2}, {s, 4}] + II[{l0, l4, l4, l0, l1}, {s, 4}]/
      4 - (3*II[{l0, l4, l4, l1, l0}, {s, 4}])/4 - 
     (3*II[{l0, l4, l4, l1, l2}, {s, 4}])/2 - 
     II[{l1, l0, l0, l1, l1}, {s, 4}]/2 + II[{l1, l0, l1, l1, l0}, {s, 4}]/
      2 + II[{l1, l0, l1, l1, l2}, {s, 4}] + II[{l1, l0, l1, l2, l1}, {s, 4}]/
      4 - II[{l1, l0, l2, l1, l1}, {s, 4}]/2 - 
     II[{l1, l1, l0, l0, l1}, {s, 4}]/4 + II[{l1, l1, l0, l1, l0}, {s, 4}]/
      4 + II[{l1, l1, l0, l1, l2}, {s, 4}]/2 + 
     (3*II[{l1, l1, l0, l2, l1}, {s, 4}])/4 - 
     4*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     (3*II[{l1, l1, l2, l0, l1}, {s, 4}])/4 + 
     II[{l1, l1, l2, l1, l0}, {s, 4}]/4 + 
     (3*II[{l1, l1, l2, l1, l2}, {s, 4}])/4 + II[{l1, l1, l2, l2, l1}, 
      {s, 4}] - II[{l1, l2, l0, l1, l1}, {s, 4}]/2 + 
     II[{l1, l2, l1, l1, l0}, {s, 4}]/2 + 
     (3*II[{l1, l2, l1, l1, l2}, {s, 4}])/2 + 
     (7*II[{l1, l2, l1, l2, l1}, {s, 4}])/4 + 
     2*II[{l1, l2, l2, l1, l1}, {s, 4}] - (Pi^2*II[{l1, l1}, {s, 4}]*Log[2])/
      2 + ((3*I)/2)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] - 
     (3*I)*Pi*II[{l0, l4, l1}, {s, 4}]*Log[2] - 
     (I/2)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 
     (3*II[{l0, l0, l4, l1}, {s, 4}]*Log[2])/4 - 
     3*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 
     (3*II[{l0, l4, l0, l1}, {s, 4}]*Log[2])/4 + 
     (9*II[{l0, l4, l1, l0}, {s, 4}]*Log[2])/4 + 
     (21*II[{l0, l4, l1, l2}, {s, 4}]*Log[2])/4 - 
     (3*II[{l0, l4, l4, l1}, {s, 4}]*Log[2])/2 + II[{l1, l0, l1, l1}, {s, 4}]*
      Log[2] + (II[{l1, l1, l0, l1}, {s, 4}]*Log[2])/2 + 
     (II[{l1, l1, l2, l1}, {s, 4}]*Log[2])/2 + II[{l1, l2, l1, l1}, {s, 4}]*
      Log[2] + (9*II[{l0, l4, l1}, {s, 4}]*Log[2]^2)/4}, 4, 6, 1], 
 cut21`J20[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*II[{l1, l0}, {s, 4}] - I*Pi*II[{l2, l1}, {s, 4}] + 
     II[{l1, l2, l1}, {s, 4}] + 2*II[{l2, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1}, {s, 4}]*Log[2], (-I/2)*Pi^3*II[{l1}, {s, 4}] + 
     Pi^2*II[{l1, l0}, {s, 4}] + Pi^2*II[{l2, l1}, {s, 4}] - 
     I*Pi*II[{l0, l0, l1}, {s, 4}] + I*Pi*II[{l0, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l1, l1}, {s, 4}] - I*Pi*II[{l0, l2, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l0, l2}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l1, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l2, l0}, {s, 4}] - 
     I*Pi*II[{l2, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l2, l1, l0}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l1, l2}, {s, 4}] + (4*I)*Pi*II[{l2, l2, l1}, {s, 4}] + 
     2*II[{l0, l0, l1, l1}, {s, 4}] - 2*II[{l0, l1, l1, l0}, {s, 4}] - 
     4*II[{l0, l1, l1, l2}, {s, 4}] - II[{l0, l1, l2, l1}, {s, 4}] + 
     2*II[{l0, l2, l1, l1}, {s, 4}] + II[{l1, l0, l0, l1}, {s, 4}] - 
     II[{l1, l0, l1, l0}, {s, 4}] - 2*II[{l1, l0, l1, l2}, {s, 4}] - 
     3*II[{l1, l0, l2, l1}, {s, 4}] + 16*II[{l1, l1, l1, l1}, {s, 4}] - 
     3*II[{l1, l2, l0, l1}, {s, 4}] - II[{l1, l2, l1, l0}, {s, 4}] - 
     3*II[{l1, l2, l1, l2}, {s, 4}] - 4*II[{l1, l2, l2, l1}, {s, 4}] + 
     2*II[{l2, l0, l1, l1}, {s, 4}] - 2*II[{l2, l1, l1, l0}, {s, 4}] - 
     6*II[{l2, l1, l1, l2}, {s, 4}] - 7*II[{l2, l1, l2, l1}, {s, 4}] - 
     8*II[{l2, l2, l1, l1}, {s, 4}] + 2*Pi^2*II[{l1}, {s, 4}]*Log[2] + 
     (2*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] + (8*I)*Pi*II[{l1, l2}, {s, 4}]*
      Log[2] + (8*I)*Pi*II[{l2, l1}, {s, 4}]*Log[2] - 
     4*II[{l0, l1, l1}, {s, 4}]*Log[2] - 2*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     2*II[{l1, l2, l1}, {s, 4}]*Log[2] - 4*II[{l2, l1, l1}, {s, 4}]*Log[2], 
    (Pi^4*II[{l1}, {s, 4}])/2 + (I/2)*Pi^3*II[{l0, l1}, {s, 4}] + 
     ((23*I)/12)*Pi^3*II[{l1, l0}, {s, 4}] + 
     (2*I)*Pi^3*II[{l1, l2}, {s, 4}] + ((47*I)/12)*Pi^3*
      II[{l2, l1}, {s, 4}] + Pi^2*II[{l0, l0, l1}, {s, 4}] - 
     Pi^2*II[{l0, l1, l0}, {s, 4}] - (28*Pi^2*II[{l0, l1, l1}, {s, 4}])/3 + 
     Pi^2*II[{l0, l2, l1}, {s, 4}] - (14*Pi^2*II[{l1, l0, l1}, {s, 4}])/3 - 
     4*Pi^2*II[{l1, l0, l2}, {s, 4}] + 8*Pi^2*II[{l1, l1, l1}, {s, 4}] - 
     4*Pi^2*II[{l1, l2, l0}, {s, 4}] - (25*Pi^2*II[{l1, l2, l1}, {s, 4}])/
      12 + Pi^2*II[{l2, l0, l1}, {s, 4}] - 4*Pi^2*II[{l2, l1, l0}, {s, 4}] - 
     (25*Pi^2*II[{l2, l1, l1}, {s, 4}])/6 - 4*Pi^2*II[{l2, l1, l2}, {s, 4}] - 
     4*Pi^2*II[{l2, l2, l1}, {s, 4}] - (4*I)*Pi*II[{l0, l0, l1, l1}, 
       {s, 4}] + (4*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l0, l2, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] - 
     (8*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] - 
     (20*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] + 
     (18*I)*Pi*II[{l0, l1, l4, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l2, l0, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l2, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l2, l1, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l2, l2, l1}, {s, 4}] - 
     I*Pi*II[{l1, l0, l0, l0}, {s, 4}] - (2*I)*Pi*II[{l1, l0, l0, l1}, 
       {s, 4}] - (4*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (10*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l0, l2, l2}, {s, 4}] + 
     (18*I)*Pi*II[{l1, l0, l4, l1}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l1, l0, l1}, {s, 4}] + 
     (14*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] + 
     (16*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (32*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] + 
     (6*I)*Pi*II[{l1, l1, l2, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l0, l2}, {s, 4}] + 
     (12*I)*Pi*II[{l1, l2, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l1, l2, l2, l0}, {s, 4}] + 
     (2*I)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l2, l0, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0, l1, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l0, l2, l1}, {s, 4}] - 
     I*Pi*II[{l2, l1, l0, l0}, {s, 4}] - (6*I)*Pi*II[{l2, l1, l0, l1}, 
       {s, 4}] - (16*I)*Pi*II[{l2, l1, l0, l2}, {s, 4}] + 
     (30*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l1, l2, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l1, l2, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l2, l2, l0, l1}, {s, 4}] - 
     (13*I)*Pi*II[{l2, l2, l1, l0}, {s, 4}] - 
     (16*I)*Pi*II[{l2, l2, l1, l2}, {s, 4}] - 
     (13*I)*Pi*II[{l2, l2, l2, l1}, {s, 4}] - 
     2*II[{l0, l0, l1, l1, l2}, {s, 4}] - 
     3*II[{l0, l0, l1, l2, l1}, {s, 4}] - 
     4*II[{l0, l0, l2, l1, l1}, {s, 4}] - II[{l0, l1, l0, l0, l1}, {s, 4}] - 
     II[{l0, l1, l0, l1, l0}, {s, 4}] - 2*II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     3*II[{l0, l1, l0, l2, l1}, {s, 4}] + 
     6*II[{l0, l1, l1, l0, l0}, {s, 4}] + 
     14*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     16*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     14*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     32*II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     3*II[{l0, l1, l2, l0, l1}, {s, 4}] + II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     3*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     4*II[{l0, l1, l2, l2, l1}, {s, 4}] + 
     3*II[{l0, l1, l4, l0, l1}, {s, 4}] - 
     9*II[{l0, l1, l4, l1, l0}, {s, 4}] - 
     18*II[{l0, l1, l4, l1, l2}, {s, 4}] - 
     4*II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     4*II[{l0, l2, l1, l1, l0}, {s, 4}] + 
     6*II[{l0, l2, l1, l1, l2}, {s, 4}] - II[{l0, l2, l1, l2, l1}, {s, 4}] - 
     8*II[{l0, l2, l2, l1, l1}, {s, 4}] - 
     2*II[{l1, l0, l0, l0, l1}, {s, 4}] - II[{l1, l0, l0, l1, l2}, {s, 4}] + 
     II[{l1, l0, l0, l2, l1}, {s, 4}] + 3*II[{l1, l0, l1, l0, l0}, {s, 4}] + 
     7*II[{l1, l0, l1, l0, l2}, {s, 4}] + 
     4*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     7*II[{l1, l0, l1, l2, l0}, {s, 4}] + 
     16*II[{l1, l0, l1, l2, l2}, {s, 4}] + II[{l1, l0, l2, l0, l1}, {s, 4}] + 
     3*II[{l1, l0, l2, l1, l0}, {s, 4}] + 
     9*II[{l1, l0, l2, l1, l2}, {s, 4}] + 
     12*II[{l1, l0, l2, l2, l1}, {s, 4}] + 
     3*II[{l1, l0, l4, l0, l1}, {s, 4}] - 
     9*II[{l1, l0, l4, l1, l0}, {s, 4}] - 
     18*II[{l1, l0, l4, l1, l2}, {s, 4}] + 
     24*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     24*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     64*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     38*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     12*II[{l1, l1, l2, l1, l1}, {s, 4}] + II[{l1, l2, l0, l0, l1}, {s, 4}] + 
     3*II[{l1, l2, l0, l1, l0}, {s, 4}] + 
     9*II[{l1, l2, l0, l1, l2}, {s, 4}] + 
     12*II[{l1, l2, l0, l2, l1}, {s, 4}] + II[{l1, l2, l1, l0, l0}, {s, 4}] + 
     3*II[{l1, l2, l1, l0, l2}, {s, 4}] - 
     30*II[{l1, l2, l1, l1, l1}, {s, 4}] + 
     3*II[{l1, l2, l1, l2, l0}, {s, 4}] + 
     9*II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     12*II[{l1, l2, l2, l0, l1}, {s, 4}] + 
     4*II[{l1, l2, l2, l1, l0}, {s, 4}] + 
     12*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     16*II[{l1, l2, l2, l2, l1}, {s, 4}] - 
     4*II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     4*II[{l2, l0, l1, l1, l0}, {s, 4}] + 
     6*II[{l2, l0, l1, l1, l2}, {s, 4}] - II[{l2, l0, l1, l2, l1}, {s, 4}] - 
     8*II[{l2, l0, l2, l1, l1}, {s, 4}] - II[{l2, l1, l0, l0, l1}, {s, 4}] + 
     3*II[{l2, l1, l0, l1, l0}, {s, 4}] + 
     6*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     13*II[{l2, l1, l0, l2, l1}, {s, 4}] + 
     2*II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     6*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     72*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     6*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     18*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     13*II[{l2, l1, l2, l0, l1}, {s, 4}] + 
     7*II[{l2, l1, l2, l1, l0}, {s, 4}] + 
     21*II[{l2, l1, l2, l1, l2}, {s, 4}] + 
     28*II[{l2, l1, l2, l2, l1}, {s, 4}] - 
     8*II[{l2, l2, l0, l1, l1}, {s, 4}] + 
     8*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     24*II[{l2, l2, l1, l1, l2}, {s, 4}] + 
     25*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     26*II[{l2, l2, l2, l1, l1}, {s, 4}] + ((23*I)/6)*Pi^3*II[{l1}, {s, 4}]*
      Log[2] - 2*Pi^2*II[{l0, l1}, {s, 4}]*Log[2] - 
     8*Pi^2*II[{l1, l2}, {s, 4}]*Log[2] - 8*Pi^2*II[{l2, l1}, {s, 4}]*
      Log[2] - (16*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (4*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l0, l0}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (28*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l1, l2, l2}, {s, 4}]*Log[2] - 
     (4*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l2, l1, l0}, {s, 4}]*Log[2] - 
     (32*I)*Pi*II[{l2, l1, l2}, {s, 4}]*Log[2] - 
     (26*I)*Pi*II[{l2, l2, l1}, {s, 4}]*Log[2] - 
     2*II[{l0, l1, l0, l1}, {s, 4}]*Log[2] + 12*II[{l0, l1, l1, l0}, {s, 4}]*
      Log[2] + 28*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] + 
     2*II[{l0, l1, l2, l1}, {s, 4}]*Log[2] - 18*II[{l0, l1, l4, l1}, {s, 4}]*
      Log[2] + 8*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] + 
     6*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] + 14*II[{l1, l0, l1, l2}, {s, 4}]*
      Log[2] + 6*II[{l1, l0, l2, l1}, {s, 4}]*Log[2] - 
     18*II[{l1, l0, l4, l1}, {s, 4}]*Log[2] - 48*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2] + 6*II[{l1, l2, l0, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l2, l1, l0}, {s, 4}]*Log[2] + 6*II[{l1, l2, l1, l2}, {s, 4}]*
      Log[2] + 8*II[{l1, l2, l2, l1}, {s, 4}]*Log[2] + 
     8*II[{l2, l0, l1, l1}, {s, 4}]*Log[2] + 6*II[{l2, l1, l0, l1}, {s, 4}]*
      Log[2] + 4*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] + 
     12*II[{l2, l1, l1, l2}, {s, 4}]*Log[2] + 14*II[{l2, l1, l2, l1}, {s, 4}]*
      Log[2] + 16*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] - 
     (2*I)*Pi*II[{l1, l0}, {s, 4}]*Log[2]^2 - (2*I)*Pi*II[{l2, l1}, {s, 4}]*
      Log[2]^2 + 12*II[{l0, l1, l1}, {s, 4}]*Log[2]^2 + 
     6*II[{l1, l0, l1}, {s, 4}]*Log[2]^2 + 2*II[{l1, l2, l1}, {s, 4}]*
      Log[2]^2 + 4*II[{l2, l1, l1}, {s, 4}]*Log[2]^2 - 
     ((4*I)/3)*Pi*II[{l1}, {s, 4}]*Log[2]^3 - (21*I)*Pi*II[{l1}, {s, 4}]*
      Zeta[3]}, 3, 6, 1], cut21`J21[s] -> SeriesData[\[Epsilon], 0, 
   {(-I)*Pi*II[{l1, l1, l0}, {s, 4}] - I*Pi*II[{l1, l2, l1}, {s, 4}] + 
     II[{l1, l1, l2, l1}, {s, 4}] + 2*II[{l1, l2, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l1}, {s, 4}]*Log[2], (-I/2)*Pi^3*II[{l1, l1}, {s, 4}] + 
     Pi^2*II[{l1, l1, l0}, {s, 4}] + Pi^2*II[{l1, l2, l1}, {s, 4}] - 
     I*Pi*II[{l0, l1, l1, l0}, {s, 4}] - I*Pi*II[{l0, l1, l2, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l0, l0, l1}, {s, 4}] + 
     (3*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] - 
     I*Pi*II[{l1, l0, l2, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l1, l0, l1}, 
       {s, 4}] + (4*I)*Pi*II[{l1, l1, l0, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l1, l2, l0}, {s, 4}] - 
     (9*I)*Pi*II[{l1, l1, l4, l1}, {s, 4}] - 
     I*Pi*II[{l1, l2, l0, l1}, {s, 4}] + (4*I)*Pi*II[{l1, l2, l1, l0}, 
       {s, 4}] + (4*I)*Pi*II[{l1, l2, l1, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l1, l2, l2, l1}, {s, 4}] + II[{l0, l1, l1, l2, l1}, 
      {s, 4}] + 2*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     4*II[{l1, l0, l0, l1, l1}, {s, 4}] - 
     2*II[{l1, l0, l1, l0, l1}, {s, 4}] - 
     3*II[{l1, l0, l1, l2, l1}, {s, 4}] + 
     2*II[{l1, l0, l2, l1, l1}, {s, 4}] + II[{l1, l1, l0, l0, l1}, {s, 4}] - 
     2*II[{l1, l1, l0, l1, l0}, {s, 4}] - 
     4*II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     3*II[{l1, l1, l0, l2, l1}, {s, 4}] + 
     8*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     3*II[{l1, l1, l2, l0, l1}, {s, 4}] - II[{l1, l1, l2, l1, l0}, {s, 4}] - 
     3*II[{l1, l1, l2, l1, l2}, {s, 4}] - 
     4*II[{l1, l1, l2, l2, l1}, {s, 4}] - 
     (3*II[{l1, l1, l4, l0, l1}, {s, 4}])/2 + 
     (9*II[{l1, l1, l4, l1, l0}, {s, 4}])/2 + 
     9*II[{l1, l1, l4, l1, l2}, {s, 4}] + 
     2*II[{l1, l2, l0, l1, l1}, {s, 4}] - 
     2*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     6*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     7*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     8*II[{l1, l2, l2, l1, l1}, {s, 4}] + 2*Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] - (2*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     (6*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l1, l2}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l1, l2, l1}, {s, 4}]*Log[2] - 
     4*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 2*II[{l1, l1, l2, l1}, {s, 4}]*
      Log[2] + 9*II[{l1, l1, l4, l1}, {s, 4}]*Log[2] - 
     4*II[{l1, l2, l1, l1}, {s, 4}]*Log[2]}, 4, 6, 1], 
 cut21`J22[s] -> SeriesData[\[Epsilon], 0, 
   {(-I/2)*Pi*II[{l0, l0, l1}, {s, 4}] + I*Pi*II[{l0, l1, l0}, {s, 4}] - 
     (2*I)*Pi*II[{l0, l1, l1}, {s, 4}] + I*Pi*II[{l1, l0, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l1, l1, l1}, {s, 4}] - ((9*I)/2)*Pi*
      II[{l1, l4, l1}, {s, 4}] + II[{l0, l0, l1, l1}, {s, 4}] - 
     II[{l0, l1, l0, l1}, {s, 4}] + II[{l0, l1, l1, l0}, {s, 4}] + 
     2*II[{l0, l1, l1, l2}, {s, 4}] - II[{l0, l1, l2, l1}, {s, 4}] - 
     II[{l1, l0, l1, l0}, {s, 4}]/2 - II[{l1, l0, l1, l2}, {s, 4}] - 
     4*II[{l1, l1, l1, l1}, {s, 4}] - (3*II[{l1, l4, l0, l1}, {s, 4}])/4 + 
     (9*II[{l1, l4, l1, l0}, {s, 4}])/4 + (9*II[{l1, l4, l1, l2}, {s, 4}])/
      2 + (2*I)*Pi*II[{l0, l1}, {s, 4}]*Log[2] + 2*II[{l0, l1, l1}, {s, 4}]*
      Log[2] - II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (9*II[{l1, l4, l1}, {s, 4}]*Log[2])/2, (I/2)*Pi^3*II[{l0, l1}, {s, 4}] + 
     (Pi^2*II[{l0, l0, l1}, {s, 4}])/2 - Pi^2*II[{l0, l1, l0}, {s, 4}] + 
     (14*Pi^2*II[{l0, l1, l1}, {s, 4}])/3 - (7*Pi^2*II[{l1, l0, l1}, {s, 4}])/
      3 - 2*Pi^2*II[{l1, l1, l1}, {s, 4}] + 
     (21*Pi^2*II[{l1, l4, l1}, {s, 4}])/2 + ((3*I)/2)*Pi*
      II[{l0, l0, l0, l1}, {s, 4}] - ((5*I)/2)*Pi*II[{l0, l0, l1, l0}, 
       {s, 4}] + (4*I)*Pi*II[{l0, l0, l1, l1}, {s, 4}] + 
     (2*I)*Pi*II[{l0, l0, l1, l2}, {s, 4}] + ((3*I)/2)*Pi*
      II[{l0, l0, l2, l1}, {s, 4}] - (4*I)*Pi*II[{l0, l1, l0, l1}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l0, l2}, {s, 4}] + 
     (4*I)*Pi*II[{l0, l1, l1, l0}, {s, 4}] + 
     (10*I)*Pi*II[{l0, l1, l1, l2}, {s, 4}] - 
     (4*I)*Pi*II[{l0, l1, l2, l0}, {s, 4}] + ((3*I)/2)*Pi*
      II[{l0, l2, l0, l1}, {s, 4}] - (3*I)*Pi*II[{l0, l2, l1, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l0, l2, l1, l1}, {s, 4}] - 
     (2*I)*Pi*II[{l1, l0, l1, l0}, {s, 4}] + 
     (5*I)*Pi*II[{l1, l0, l1, l1}, {s, 4}] - 
     (5*I)*Pi*II[{l1, l0, l1, l2}, {s, 4}] - 
     (6*I)*Pi*II[{l1, l0, l4, l1}, {s, 4}] + ((3*I)/2)*Pi*
      II[{l1, l1, l0, l1}, {s, 4}] + (2*I)*Pi*II[{l1, l1, l1, l0}, {s, 4}] - 
     (12*I)*Pi*II[{l1, l1, l1, l1}, {s, 4}] - 
     (8*I)*Pi*II[{l1, l1, l1, l2}, {s, 4}] - 
     (3*I)*Pi*II[{l1, l4, l0, l1}, {s, 4}] + 
     (9*I)*Pi*II[{l1, l4, l1, l0}, {s, 4}] + ((45*I)/2)*Pi*
      II[{l1, l4, l1, l2}, {s, 4}] - (9*I)*Pi*II[{l1, l4, l4, l1}, {s, 4}] + 
     ((3*I)/2)*Pi*II[{l2, l0, l0, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l2, l0, l1, l0}, {s, 4}] + 
     (6*I)*Pi*II[{l2, l0, l1, l1}, {s, 4}] - 
     (3*I)*Pi*II[{l2, l1, l0, l1}, {s, 4}] - 
     (6*I)*Pi*II[{l2, l1, l1, l1}, {s, 4}] + ((27*I)/2)*Pi*
      II[{l2, l1, l4, l1}, {s, 4}] - 3*II[{l0, l0, l0, l1, l1}, {s, 4}] + 
     3*II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     3*II[{l0, l0, l1, l1, l0}, {s, 4}] - 
     7*II[{l0, l0, l1, l1, l2}, {s, 4}] + II[{l0, l0, l1, l2, l1}, {s, 4}] - 
     3*II[{l0, l0, l2, l1, l1}, {s, 4}] + 
     3*II[{l0, l1, l0, l1, l0}, {s, 4}] + 
     7*II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     3*II[{l0, l1, l0, l2, l1}, {s, 4}] - 
     3*II[{l0, l1, l1, l0, l0}, {s, 4}] - 
     7*II[{l0, l1, l1, l0, l2}, {s, 4}] + 
     8*II[{l0, l1, l1, l1, l1}, {s, 4}] - 
     7*II[{l0, l1, l1, l2, l0}, {s, 4}] - 
     16*II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     3*II[{l0, l1, l2, l0, l1}, {s, 4}] + II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     3*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     4*II[{l0, l1, l2, l2, l1}, {s, 4}] - 
     3*II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     3*II[{l0, l2, l1, l0, l1}, {s, 4}] - 
     3*II[{l0, l2, l1, l1, l0}, {s, 4}] - 
     6*II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     3*II[{l0, l2, l1, l2, l1}, {s, 4}] + 
     (3*II[{l1, l0, l1, l0, l0}, {s, 4}])/2 + 
     (7*II[{l1, l0, l1, l0, l2}, {s, 4}])/2 - 
     14*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     (7*II[{l1, l0, l1, l2, l0}, {s, 4}])/2 + 
     8*II[{l1, l0, l1, l2, l2}, {s, 4}] - II[{l1, l0, l4, l0, l1}, {s, 4}] + 
     3*II[{l1, l0, l4, l1, l0}, {s, 4}] + 
     6*II[{l1, l0, l4, l1, l2}, {s, 4}] - 
     3*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     (9*II[{l1, l1, l1, l0, l1}, {s, 4}])/2 + 
     10*II[{l1, l1, l1, l1, l0}, {s, 4}] + 
     24*II[{l1, l1, l1, l1, l2}, {s, 4}] + 
     4*II[{l1, l1, l1, l2, l1}, {s, 4}] + 
     (3*II[{l1, l4, l0, l0, l1}, {s, 4}])/4 + 
     (9*II[{l1, l4, l0, l1, l0}, {s, 4}])/4 + 
     (21*II[{l1, l4, l0, l1, l2}, {s, 4}])/4 - 
     (27*II[{l1, l4, l1, l0, l0}, {s, 4}])/4 - 
     (63*II[{l1, l4, l1, l0, l2}, {s, 4}])/4 + 
     18*II[{l1, l4, l1, l1, l1}, {s, 4}] - 
     (63*II[{l1, l4, l1, l2, l0}, {s, 4}])/4 - 
     36*II[{l1, l4, l1, l2, l2}, {s, 4}] - 
     (3*II[{l1, l4, l4, l0, l1}, {s, 4}])/2 + 
     (9*II[{l1, l4, l4, l1, l0}, {s, 4}])/2 + 
     9*II[{l1, l4, l4, l1, l2}, {s, 4}] - 
     3*II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     3*II[{l2, l0, l1, l0, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l1, l0}, {s, 4}] - 
     6*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     3*II[{l2, l0, l1, l2, l1}, {s, 4}] + 
     (3*II[{l2, l1, l0, l1, l0}, {s, 4}])/2 + 
     3*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     12*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     (9*II[{l2, l1, l4, l0, l1}, {s, 4}])/4 - 
     (27*II[{l2, l1, l4, l1, l0}, {s, 4}])/4 - 
     (27*II[{l2, l1, l4, l1, l2}, {s, 4}])/2 - 2*Pi^2*II[{l0, l1}, {s, 4}]*
      Log[2] - (5*I)*Pi*II[{l0, l0, l1}, {s, 4}]*Log[2] + 
     (8*I)*Pi*II[{l0, l1, l1}, {s, 4}]*Log[2] - 
     (8*I)*Pi*II[{l0, l1, l2}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l0, l2, l1}, {s, 4}]*Log[2] - 
     (4*I)*Pi*II[{l1, l0, l1}, {s, 4}]*Log[2] + 
     (4*I)*Pi*II[{l1, l1, l1}, {s, 4}]*Log[2] + 
     (18*I)*Pi*II[{l1, l4, l1}, {s, 4}]*Log[2] - 
     (6*I)*Pi*II[{l2, l0, l1}, {s, 4}]*Log[2] - 
     6*II[{l0, l0, l1, l1}, {s, 4}]*Log[2] + 6*II[{l0, l1, l0, l1}, {s, 4}]*
      Log[2] - 6*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] - 
     14*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] + 2*II[{l0, l1, l2, l1}, {s, 4}]*
      Log[2] - 6*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] + 
     3*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] + 7*II[{l1, l0, l1, l2}, {s, 4}]*
      Log[2] + 6*II[{l1, l0, l4, l1}, {s, 4}]*Log[2] + 
     20*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] + 
     (9*II[{l1, l4, l0, l1}, {s, 4}]*Log[2])/2 - 
     (27*II[{l1, l4, l1, l0}, {s, 4}]*Log[2])/2 - 
     (63*II[{l1, l4, l1, l2}, {s, 4}]*Log[2])/2 + 
     9*II[{l1, l4, l4, l1}, {s, 4}]*Log[2] - 6*II[{l2, l0, l1, l1}, {s, 4}]*
      Log[2] + 3*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] - 
     (27*II[{l2, l1, l4, l1}, {s, 4}]*Log[2])/2 - 6*II[{l0, l1, l1}, {s, 4}]*
      Log[2]^2 + 3*II[{l1, l0, l1}, {s, 4}]*Log[2]^2 - 
     (27*II[{l1, l4, l1}, {s, 4}]*Log[2]^2)/2}, 4, 6, 1]}


==> anc/Data/JtoII22 <==
Print["Canonical integrals J for (2,2) cut."]
{cut22`J01[s] -> SeriesData[\[Epsilon], 0, {II[{l1}, {s, 4}], 
    -2*II[{l1, l0}, {s, 4}] - 5*II[{l1, l2}, {s, 4}] - 
     4*II[{l1}, {s, 4}]*Log[2], (-73*Pi^2*II[{l1}, {s, 4}])/12 + 
     4*II[{l1, l0, l0}, {s, 4}] + 10*II[{l1, l0, l2}, {s, 4}] - 
     18*II[{l1, l1, l1}, {s, 4}] + 10*II[{l1, l2, l0}, {s, 4}] + 
     25*II[{l1, l2, l2}, {s, 4}] + 8*II[{l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l1, l2}, {s, 4}]*Log[2] + 8*II[{l1}, {s, 4}]*Log[2]^2, 
    (73*Pi^2*II[{l1, l0}, {s, 4}])/6 + (365*Pi^2*II[{l1, l2}, {s, 4}])/12 - 
     8*II[{l1, l0, l0, l0}, {s, 4}] - 20*II[{l1, l0, l0, l2}, {s, 4}] + 
     36*II[{l1, l0, l1, l1}, {s, 4}] - 20*II[{l1, l0, l2, l0}, {s, 4}] - 
     50*II[{l1, l0, l2, l2}, {s, 4}] - 24*II[{l1, l1, l0, l1}, {s, 4}] + 
     36*II[{l1, l1, l1, l0}, {s, 4}] + 90*II[{l1, l1, l1, l2}, {s, 4}] - 
     20*II[{l1, l2, l0, l0}, {s, 4}] - 50*II[{l1, l2, l0, l2}, {s, 4}] + 
     90*II[{l1, l2, l1, l1}, {s, 4}] - 50*II[{l1, l2, l2, l0}, {s, 4}] - 
     125*II[{l1, l2, l2, l2}, {s, 4}] + (73*Pi^2*II[{l1}, {s, 4}]*Log[2])/3 - 
     16*II[{l1, l0, l0}, {s, 4}]*Log[2] - 40*II[{l1, l0, l2}, {s, 4}]*
      Log[2] + 72*II[{l1, l1, l1}, {s, 4}]*Log[2] - 
     40*II[{l1, l2, l0}, {s, 4}]*Log[2] - 100*II[{l1, l2, l2}, {s, 4}]*
      Log[2] - 16*II[{l1, l0}, {s, 4}]*Log[2]^2 - 40*II[{l1, l2}, {s, 4}]*
      Log[2]^2 - (32*II[{l1}, {s, 4}]*Log[2]^3)/3 - 
     291*II[{l1}, {s, 4}]*Zeta[3], (-10847*Pi^4*II[{l1}, {s, 4}])/1440 - 
     (73*Pi^2*II[{l1, l0, l0}, {s, 4}])/3 - 
     (365*Pi^2*II[{l1, l0, l2}, {s, 4}])/6 + 
     (219*Pi^2*II[{l1, l1, l1}, {s, 4}])/2 - 
     (365*Pi^2*II[{l1, l2, l0}, {s, 4}])/6 - 
     (1825*Pi^2*II[{l1, l2, l2}, {s, 4}])/12 + 
     16*II[{l1, l0, l0, l0, l0}, {s, 4}] + 
     40*II[{l1, l0, l0, l0, l2}, {s, 4}] - 
     72*II[{l1, l0, l0, l1, l1}, {s, 4}] + 
     40*II[{l1, l0, l0, l2, l0}, {s, 4}] + 
     100*II[{l1, l0, l0, l2, l2}, {s, 4}] + 
     48*II[{l1, l0, l1, l0, l1}, {s, 4}] - 
     72*II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     180*II[{l1, l0, l1, l1, l2}, {s, 4}] + 
     40*II[{l1, l0, l2, l0, l0}, {s, 4}] + 
     100*II[{l1, l0, l2, l0, l2}, {s, 4}] - 
     180*II[{l1, l0, l2, l1, l1}, {s, 4}] + 
     100*II[{l1, l0, l2, l2, l0}, {s, 4}] + 
     250*II[{l1, l0, l2, l2, l2}, {s, 4}] - 
     24*II[{l1, l1, l0, l0, l1}, {s, 4}] + 
     48*II[{l1, l1, l0, l1, l0}, {s, 4}] + 
     120*II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     72*II[{l1, l1, l1, l0, l0}, {s, 4}] - 
     180*II[{l1, l1, l1, l0, l2}, {s, 4}] + 
     324*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     180*II[{l1, l1, l1, l2, l0}, {s, 4}] - 
     450*II[{l1, l1, l1, l2, l2}, {s, 4}] + 
     40*II[{l1, l2, l0, l0, l0}, {s, 4}] + 
     100*II[{l1, l2, l0, l0, l2}, {s, 4}] - 
     180*II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     100*II[{l1, l2, l0, l2, l0}, {s, 4}] + 
     250*II[{l1, l2, l0, l2, l2}, {s, 4}] + 
     120*II[{l1, l2, l1, l0, l1}, {s, 4}] - 
     180*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     450*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     100*II[{l1, l2, l2, l0, l0}, {s, 4}] + 
     250*II[{l1, l2, l2, l0, l2}, {s, 4}] - 
     450*II[{l1, l2, l2, l1, l1}, {s, 4}] + 
     250*II[{l1, l2, l2, l2, l0}, {s, 4}] + 
     625*II[{l1, l2, l2, l2, l2}, {s, 4}] - 
     (146*Pi^2*II[{l1, l0}, {s, 4}]*Log[2])/3 - 
     (365*Pi^2*II[{l1, l2}, {s, 4}]*Log[2])/3 + 
     32*II[{l1, l0, l0, l0}, {s, 4}]*Log[2] + 80*II[{l1, l0, l0, l2}, {s, 4}]*
      Log[2] - 144*II[{l1, l0, l1, l1}, {s, 4}]*Log[2] + 
     80*II[{l1, l0, l2, l0}, {s, 4}]*Log[2] + 
     200*II[{l1, l0, l2, l2}, {s, 4}]*Log[2] + 
     96*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 
     144*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] - 
     360*II[{l1, l1, l1, l2}, {s, 4}]*Log[2] + 
     80*II[{l1, l2, l0, l0}, {s, 4}]*Log[2] + 
     200*II[{l1, l2, l0, l2}, {s, 4}]*Log[2] - 
     360*II[{l1, l2, l1, l1}, {s, 4}]*Log[2] + 
     200*II[{l1, l2, l2, l0}, {s, 4}]*Log[2] + 
     500*II[{l1, l2, l2, l2}, {s, 4}]*Log[2] - 
     (146*Pi^2*II[{l1}, {s, 4}]*Log[2]^2)/3 + 32*II[{l1, l0, l0}, {s, 4}]*
      Log[2]^2 + 80*II[{l1, l0, l2}, {s, 4}]*Log[2]^2 - 
     144*II[{l1, l1, l1}, {s, 4}]*Log[2]^2 + 80*II[{l1, l2, l0}, {s, 4}]*
      Log[2]^2 + 200*II[{l1, l2, l2}, {s, 4}]*Log[2]^2 + 
     (64*II[{l1, l0}, {s, 4}]*Log[2]^3)/3 + 
     (160*II[{l1, l2}, {s, 4}]*Log[2]^3)/3 + (32*II[{l1}, {s, 4}]*Log[2]^4)/
      3 + 582*II[{l1, l0}, {s, 4}]*Zeta[3] + 1455*II[{l1, l2}, {s, 4}]*
      Zeta[3] + 1164*II[{l1}, {s, 4}]*Log[2]*Zeta[3]}, 1, 6, 1], 
 cut22`J02[s] -> SeriesData[\[Epsilon], 0, {II[{l0, l1}, {s, 4}], 
    II[{l0, l0, l1}, {s, 4}] - 2*II[{l0, l1, l0}, {s, 4}] - 
     5*II[{l0, l1, l2}, {s, 4}] - 4*II[{l0, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l0, l1}, {s, 4}])/12 + II[{l0, l0, l0, l1}, {s, 4}] - 
     2*II[{l0, l0, l1, l0}, {s, 4}] - 5*II[{l0, l0, l1, l2}, {s, 4}] + 
     4*II[{l0, l1, l0, l0}, {s, 4}] + 10*II[{l0, l1, l0, l2}, {s, 4}] - 
     18*II[{l0, l1, l1, l1}, {s, 4}] + 10*II[{l0, l1, l2, l0}, {s, 4}] + 
     25*II[{l0, l1, l2, l2}, {s, 4}] - 4*II[{l0, l0, l1}, {s, 4}]*Log[2] + 
     8*II[{l0, l1, l0}, {s, 4}]*Log[2] + 20*II[{l0, l1, l2}, {s, 4}]*Log[2] + 
     8*II[{l0, l1}, {s, 4}]*Log[2]^2, (-73*Pi^2*II[{l0, l0, l1}, {s, 4}])/
      12 + (73*Pi^2*II[{l0, l1, l0}, {s, 4}])/6 + 
     (365*Pi^2*II[{l0, l1, l2}, {s, 4}])/12 + II[{l0, l0, l0, l0, l1}, 
      {s, 4}] - 2*II[{l0, l0, l0, l1, l0}, {s, 4}] - 
     5*II[{l0, l0, l0, l1, l2}, {s, 4}] + 
     4*II[{l0, l0, l1, l0, l0}, {s, 4}] + 
     10*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     18*II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     10*II[{l0, l0, l1, l2, l0}, {s, 4}] + 
     25*II[{l0, l0, l1, l2, l2}, {s, 4}] - 
     8*II[{l0, l1, l0, l0, l0}, {s, 4}] - 
     20*II[{l0, l1, l0, l0, l2}, {s, 4}] + 
     36*II[{l0, l1, l0, l1, l1}, {s, 4}] - 
     20*II[{l0, l1, l0, l2, l0}, {s, 4}] - 
     50*II[{l0, l1, l0, l2, l2}, {s, 4}] - 
     24*II[{l0, l1, l1, l0, l1}, {s, 4}] + 
     36*II[{l0, l1, l1, l1, l0}, {s, 4}] + 
     90*II[{l0, l1, l1, l1, l2}, {s, 4}] - 
     20*II[{l0, l1, l2, l0, l0}, {s, 4}] - 
     50*II[{l0, l1, l2, l0, l2}, {s, 4}] + 
     90*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     50*II[{l0, l1, l2, l2, l0}, {s, 4}] - 
     125*II[{l0, l1, l2, l2, l2}, {s, 4}] + 
     (73*Pi^2*II[{l0, l1}, {s, 4}]*Log[2])/3 - 4*II[{l0, l0, l0, l1}, {s, 4}]*
      Log[2] + 8*II[{l0, l0, l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] - 16*II[{l0, l1, l0, l0}, {s, 4}]*
      Log[2] - 40*II[{l0, l1, l0, l2}, {s, 4}]*Log[2] + 
     72*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 40*II[{l0, l1, l2, l0}, {s, 4}]*
      Log[2] - 100*II[{l0, l1, l2, l2}, {s, 4}]*Log[2] + 
     8*II[{l0, l0, l1}, {s, 4}]*Log[2]^2 - 16*II[{l0, l1, l0}, {s, 4}]*
      Log[2]^2 - 40*II[{l0, l1, l2}, {s, 4}]*Log[2]^2 - 
     (32*II[{l0, l1}, {s, 4}]*Log[2]^3)/3 - 291*II[{l0, l1}, {s, 4}]*
      Zeta[3]}, 2, 6, 1], cut22`J03[s] -> SeriesData[\[Epsilon], 0, 
   {1, -2*II[{l0}, {s, 4}] - 5*II[{l2}, {s, 4}] - 4*Log[2], 
    (-73*Pi^2)/12 + 4*II[{l0, l0}, {s, 4}] + 10*II[{l0, l2}, {s, 4}] - 
     18*II[{l1, l1}, {s, 4}] + 10*II[{l2, l0}, {s, 4}] + 
     25*II[{l2, l2}, {s, 4}] + 8*II[{l0}, {s, 4}]*Log[2] + 
     20*II[{l2}, {s, 4}]*Log[2] + 8*Log[2]^2, (73*Pi^2*II[{l0}, {s, 4}])/6 + 
     (365*Pi^2*II[{l2}, {s, 4}])/12 - 8*II[{l0, l0, l0}, {s, 4}] - 
     20*II[{l0, l0, l2}, {s, 4}] + 36*II[{l0, l1, l1}, {s, 4}] - 
     20*II[{l0, l2, l0}, {s, 4}] - 50*II[{l0, l2, l2}, {s, 4}] - 
     24*II[{l1, l0, l1}, {s, 4}] + 36*II[{l1, l1, l0}, {s, 4}] + 
     90*II[{l1, l1, l2}, {s, 4}] - 20*II[{l2, l0, l0}, {s, 4}] - 
     50*II[{l2, l0, l2}, {s, 4}] + 90*II[{l2, l1, l1}, {s, 4}] - 
     50*II[{l2, l2, l0}, {s, 4}] - 125*II[{l2, l2, l2}, {s, 4}] + 
     (73*Pi^2*Log[2])/3 - 16*II[{l0, l0}, {s, 4}]*Log[2] - 
     40*II[{l0, l2}, {s, 4}]*Log[2] + 72*II[{l1, l1}, {s, 4}]*Log[2] - 
     40*II[{l2, l0}, {s, 4}]*Log[2] - 100*II[{l2, l2}, {s, 4}]*Log[2] - 
     16*II[{l0}, {s, 4}]*Log[2]^2 - 40*II[{l2}, {s, 4}]*Log[2]^2 - 
     (32*Log[2]^3)/3 - 291*Zeta[3], (-10847*Pi^4)/1440 - 
     (73*Pi^2*II[{l0, l0}, {s, 4}])/3 - (365*Pi^2*II[{l0, l2}, {s, 4}])/6 + 
     (219*Pi^2*II[{l1, l1}, {s, 4}])/2 - (365*Pi^2*II[{l2, l0}, {s, 4}])/6 - 
     (1825*Pi^2*II[{l2, l2}, {s, 4}])/12 + 16*II[{l0, l0, l0, l0}, {s, 4}] + 
     40*II[{l0, l0, l0, l2}, {s, 4}] - 72*II[{l0, l0, l1, l1}, {s, 4}] + 
     40*II[{l0, l0, l2, l0}, {s, 4}] + 100*II[{l0, l0, l2, l2}, {s, 4}] + 
     48*II[{l0, l1, l0, l1}, {s, 4}] - 72*II[{l0, l1, l1, l0}, {s, 4}] - 
     180*II[{l0, l1, l1, l2}, {s, 4}] + 40*II[{l0, l2, l0, l0}, {s, 4}] + 
     100*II[{l0, l2, l0, l2}, {s, 4}] - 180*II[{l0, l2, l1, l1}, {s, 4}] + 
     100*II[{l0, l2, l2, l0}, {s, 4}] + 250*II[{l0, l2, l2, l2}, {s, 4}] - 
     24*II[{l1, l0, l0, l1}, {s, 4}] + 48*II[{l1, l0, l1, l0}, {s, 4}] + 
     120*II[{l1, l0, l1, l2}, {s, 4}] - 72*II[{l1, l1, l0, l0}, {s, 4}] - 
     180*II[{l1, l1, l0, l2}, {s, 4}] + 324*II[{l1, l1, l1, l1}, {s, 4}] - 
     180*II[{l1, l1, l2, l0}, {s, 4}] - 450*II[{l1, l1, l2, l2}, {s, 4}] + 
     40*II[{l2, l0, l0, l0}, {s, 4}] + 100*II[{l2, l0, l0, l2}, {s, 4}] - 
     180*II[{l2, l0, l1, l1}, {s, 4}] + 100*II[{l2, l0, l2, l0}, {s, 4}] + 
     250*II[{l2, l0, l2, l2}, {s, 4}] + 120*II[{l2, l1, l0, l1}, {s, 4}] - 
     180*II[{l2, l1, l1, l0}, {s, 4}] - 450*II[{l2, l1, l1, l2}, {s, 4}] + 
     100*II[{l2, l2, l0, l0}, {s, 4}] + 250*II[{l2, l2, l0, l2}, {s, 4}] - 
     450*II[{l2, l2, l1, l1}, {s, 4}] + 250*II[{l2, l2, l2, l0}, {s, 4}] + 
     625*II[{l2, l2, l2, l2}, {s, 4}] - (146*Pi^2*II[{l0}, {s, 4}]*Log[2])/
      3 - (365*Pi^2*II[{l2}, {s, 4}]*Log[2])/3 + 32*II[{l0, l0, l0}, {s, 4}]*
      Log[2] + 80*II[{l0, l0, l2}, {s, 4}]*Log[2] - 
     144*II[{l0, l1, l1}, {s, 4}]*Log[2] + 80*II[{l0, l2, l0}, {s, 4}]*
      Log[2] + 200*II[{l0, l2, l2}, {s, 4}]*Log[2] + 
     96*II[{l1, l0, l1}, {s, 4}]*Log[2] - 144*II[{l1, l1, l0}, {s, 4}]*
      Log[2] - 360*II[{l1, l1, l2}, {s, 4}]*Log[2] + 
     80*II[{l2, l0, l0}, {s, 4}]*Log[2] + 200*II[{l2, l0, l2}, {s, 4}]*
      Log[2] - 360*II[{l2, l1, l1}, {s, 4}]*Log[2] + 
     200*II[{l2, l2, l0}, {s, 4}]*Log[2] + 500*II[{l2, l2, l2}, {s, 4}]*
      Log[2] - (146*Pi^2*Log[2]^2)/3 + 32*II[{l0, l0}, {s, 4}]*Log[2]^2 + 
     80*II[{l0, l2}, {s, 4}]*Log[2]^2 - 144*II[{l1, l1}, {s, 4}]*Log[2]^2 + 
     80*II[{l2, l0}, {s, 4}]*Log[2]^2 + 200*II[{l2, l2}, {s, 4}]*Log[2]^2 + 
     (64*II[{l0}, {s, 4}]*Log[2]^3)/3 + (160*II[{l2}, {s, 4}]*Log[2]^3)/3 + 
     (32*Log[2]^4)/3 + 582*II[{l0}, {s, 4}]*Zeta[3] + 
     1455*II[{l2}, {s, 4}]*Zeta[3] + 1164*Log[2]*Zeta[3], 
    (10847*Pi^4*II[{l0}, {s, 4}])/720 + (10847*Pi^4*II[{l2}, {s, 4}])/288 + 
     (146*Pi^2*II[{l0, l0, l0}, {s, 4}])/3 + 
     (365*Pi^2*II[{l0, l0, l2}, {s, 4}])/3 - 
     219*Pi^2*II[{l0, l1, l1}, {s, 4}] + (365*Pi^2*II[{l0, l2, l0}, {s, 4}])/
      3 + (1825*Pi^2*II[{l0, l2, l2}, {s, 4}])/6 + 
     146*Pi^2*II[{l1, l0, l1}, {s, 4}] - 219*Pi^2*II[{l1, l1, l0}, {s, 4}] - 
     (1095*Pi^2*II[{l1, l1, l2}, {s, 4}])/2 + 
     (365*Pi^2*II[{l2, l0, l0}, {s, 4}])/3 + 
     (1825*Pi^2*II[{l2, l0, l2}, {s, 4}])/6 - 
     (1095*Pi^2*II[{l2, l1, l1}, {s, 4}])/2 + 
     (1825*Pi^2*II[{l2, l2, l0}, {s, 4}])/6 + 
     (9125*Pi^2*II[{l2, l2, l2}, {s, 4}])/12 - 
     32*II[{l0, l0, l0, l0, l0}, {s, 4}] - 
     80*II[{l0, l0, l0, l0, l2}, {s, 4}] + 
     144*II[{l0, l0, l0, l1, l1}, {s, 4}] - 
     80*II[{l0, l0, l0, l2, l0}, {s, 4}] - 
     200*II[{l0, l0, l0, l2, l2}, {s, 4}] - 
     96*II[{l0, l0, l1, l0, l1}, {s, 4}] + 
     144*II[{l0, l0, l1, l1, l0}, {s, 4}] + 
     360*II[{l0, l0, l1, l1, l2}, {s, 4}] - 
     80*II[{l0, l0, l2, l0, l0}, {s, 4}] - 
     200*II[{l0, l0, l2, l0, l2}, {s, 4}] + 
     360*II[{l0, l0, l2, l1, l1}, {s, 4}] - 
     200*II[{l0, l0, l2, l2, l0}, {s, 4}] - 
     500*II[{l0, l0, l2, l2, l2}, {s, 4}] + 
     48*II[{l0, l1, l0, l0, l1}, {s, 4}] - 
     96*II[{l0, l1, l0, l1, l0}, {s, 4}] - 
     240*II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     144*II[{l0, l1, l1, l0, l0}, {s, 4}] + 
     360*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     648*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     360*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     900*II[{l0, l1, l1, l2, l2}, {s, 4}] - 
     80*II[{l0, l2, l0, l0, l0}, {s, 4}] - 
     200*II[{l0, l2, l0, l0, l2}, {s, 4}] + 
     360*II[{l0, l2, l0, l1, l1}, {s, 4}] - 
     200*II[{l0, l2, l0, l2, l0}, {s, 4}] - 
     500*II[{l0, l2, l0, l2, l2}, {s, 4}] - 
     240*II[{l0, l2, l1, l0, l1}, {s, 4}] + 
     360*II[{l0, l2, l1, l1, l0}, {s, 4}] + 
     900*II[{l0, l2, l1, l1, l2}, {s, 4}] - 
     200*II[{l0, l2, l2, l0, l0}, {s, 4}] - 
     500*II[{l0, l2, l2, l0, l2}, {s, 4}] + 
     900*II[{l0, l2, l2, l1, l1}, {s, 4}] - 
     500*II[{l0, l2, l2, l2, l0}, {s, 4}] - 
     1250*II[{l0, l2, l2, l2, l2}, {s, 4}] - 
     24*II[{l1, l0, l0, l0, l1}, {s, 4}] + 
     48*II[{l1, l0, l0, l1, l0}, {s, 4}] + 
     120*II[{l1, l0, l0, l1, l2}, {s, 4}] - 
     96*II[{l1, l0, l1, l0, l0}, {s, 4}] - 
     240*II[{l1, l0, l1, l0, l2}, {s, 4}] + 
     432*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     240*II[{l1, l0, l1, l2, l0}, {s, 4}] - 
     600*II[{l1, l0, l1, l2, l2}, {s, 4}] + 
     144*II[{l1, l1, l0, l0, l0}, {s, 4}] + 
     360*II[{l1, l1, l0, l0, l2}, {s, 4}] - 
     648*II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     360*II[{l1, l1, l0, l2, l0}, {s, 4}] + 
     900*II[{l1, l1, l0, l2, l2}, {s, 4}] + 
     432*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     648*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     1620*II[{l1, l1, l1, l1, l2}, {s, 4}] + 
     360*II[{l1, l1, l2, l0, l0}, {s, 4}] + 
     900*II[{l1, l1, l2, l0, l2}, {s, 4}] - 
     1620*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     900*II[{l1, l1, l2, l2, l0}, {s, 4}] + 
     2250*II[{l1, l1, l2, l2, l2}, {s, 4}] - 
     80*II[{l2, l0, l0, l0, l0}, {s, 4}] - 
     200*II[{l2, l0, l0, l0, l2}, {s, 4}] + 
     360*II[{l2, l0, l0, l1, l1}, {s, 4}] - 
     200*II[{l2, l0, l0, l2, l0}, {s, 4}] - 
     500*II[{l2, l0, l0, l2, l2}, {s, 4}] - 
     240*II[{l2, l0, l1, l0, l1}, {s, 4}] + 
     360*II[{l2, l0, l1, l1, l0}, {s, 4}] + 
     900*II[{l2, l0, l1, l1, l2}, {s, 4}] - 
     200*II[{l2, l0, l2, l0, l0}, {s, 4}] - 
     500*II[{l2, l0, l2, l0, l2}, {s, 4}] + 
     900*II[{l2, l0, l2, l1, l1}, {s, 4}] - 
     500*II[{l2, l0, l2, l2, l0}, {s, 4}] - 
     1250*II[{l2, l0, l2, l2, l2}, {s, 4}] + 
     120*II[{l2, l1, l0, l0, l1}, {s, 4}] - 
     240*II[{l2, l1, l0, l1, l0}, {s, 4}] - 
     600*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     360*II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     900*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     1620*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     900*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     2250*II[{l2, l1, l1, l2, l2}, {s, 4}] - 
     200*II[{l2, l2, l0, l0, l0}, {s, 4}] - 
     500*II[{l2, l2, l0, l0, l2}, {s, 4}] + 
     900*II[{l2, l2, l0, l1, l1}, {s, 4}] - 
     500*II[{l2, l2, l0, l2, l0}, {s, 4}] - 
     1250*II[{l2, l2, l0, l2, l2}, {s, 4}] - 
     600*II[{l2, l2, l1, l0, l1}, {s, 4}] + 
     900*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     2250*II[{l2, l2, l1, l1, l2}, {s, 4}] - 
     500*II[{l2, l2, l2, l0, l0}, {s, 4}] - 
     1250*II[{l2, l2, l2, l0, l2}, {s, 4}] + 
     2250*II[{l2, l2, l2, l1, l1}, {s, 4}] - 
     1250*II[{l2, l2, l2, l2, l0}, {s, 4}] - 
     3125*II[{l2, l2, l2, l2, l2}, {s, 4}] + (10847*Pi^4*Log[2])/360 + 
     (292*Pi^2*II[{l0, l0}, {s, 4}]*Log[2])/3 + 
     (730*Pi^2*II[{l0, l2}, {s, 4}]*Log[2])/3 - 438*Pi^2*II[{l1, l1}, {s, 4}]*
      Log[2] + (730*Pi^2*II[{l2, l0}, {s, 4}]*Log[2])/3 + 
     (1825*Pi^2*II[{l2, l2}, {s, 4}]*Log[2])/3 - 
     64*II[{l0, l0, l0, l0}, {s, 4}]*Log[2] - 
     160*II[{l0, l0, l0, l2}, {s, 4}]*Log[2] + 
     288*II[{l0, l0, l1, l1}, {s, 4}]*Log[2] - 
     160*II[{l0, l0, l2, l0}, {s, 4}]*Log[2] - 
     400*II[{l0, l0, l2, l2}, {s, 4}]*Log[2] - 
     192*II[{l0, l1, l0, l1}, {s, 4}]*Log[2] + 
     288*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] + 
     720*II[{l0, l1, l1, l2}, {s, 4}]*Log[2] - 
     160*II[{l0, l2, l0, l0}, {s, 4}]*Log[2] - 
     400*II[{l0, l2, l0, l2}, {s, 4}]*Log[2] + 
     720*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] - 
     400*II[{l0, l2, l2, l0}, {s, 4}]*Log[2] - 
     1000*II[{l0, l2, l2, l2}, {s, 4}]*Log[2] + 
     96*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] - 
     192*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] - 
     480*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] + 
     288*II[{l1, l1, l0, l0}, {s, 4}]*Log[2] + 
     720*II[{l1, l1, l0, l2}, {s, 4}]*Log[2] - 
     1296*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] + 
     720*II[{l1, l1, l2, l0}, {s, 4}]*Log[2] + 
     1800*II[{l1, l1, l2, l2}, {s, 4}]*Log[2] - 
     160*II[{l2, l0, l0, l0}, {s, 4}]*Log[2] - 
     400*II[{l2, l0, l0, l2}, {s, 4}]*Log[2] + 
     720*II[{l2, l0, l1, l1}, {s, 4}]*Log[2] - 
     400*II[{l2, l0, l2, l0}, {s, 4}]*Log[2] - 
     1000*II[{l2, l0, l2, l2}, {s, 4}]*Log[2] - 
     480*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] + 
     720*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] + 
     1800*II[{l2, l1, l1, l2}, {s, 4}]*Log[2] - 
     400*II[{l2, l2, l0, l0}, {s, 4}]*Log[2] - 
     1000*II[{l2, l2, l0, l2}, {s, 4}]*Log[2] + 
     1800*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] - 
     1000*II[{l2, l2, l2, l0}, {s, 4}]*Log[2] - 
     2500*II[{l2, l2, l2, l2}, {s, 4}]*Log[2] + 
     (292*Pi^2*II[{l0}, {s, 4}]*Log[2]^2)/3 + 
     (730*Pi^2*II[{l2}, {s, 4}]*Log[2]^2)/3 - 64*II[{l0, l0, l0}, {s, 4}]*
      Log[2]^2 - 160*II[{l0, l0, l2}, {s, 4}]*Log[2]^2 + 
     288*II[{l0, l1, l1}, {s, 4}]*Log[2]^2 - 160*II[{l0, l2, l0}, {s, 4}]*
      Log[2]^2 - 400*II[{l0, l2, l2}, {s, 4}]*Log[2]^2 - 
     192*II[{l1, l0, l1}, {s, 4}]*Log[2]^2 + 288*II[{l1, l1, l0}, {s, 4}]*
      Log[2]^2 + 720*II[{l1, l1, l2}, {s, 4}]*Log[2]^2 - 
     160*II[{l2, l0, l0}, {s, 4}]*Log[2]^2 - 400*II[{l2, l0, l2}, {s, 4}]*
      Log[2]^2 + 720*II[{l2, l1, l1}, {s, 4}]*Log[2]^2 - 
     400*II[{l2, l2, l0}, {s, 4}]*Log[2]^2 - 1000*II[{l2, l2, l2}, {s, 4}]*
      Log[2]^2 + (584*Pi^2*Log[2]^3)/9 - (128*II[{l0, l0}, {s, 4}]*Log[2]^3)/
      3 - (320*II[{l0, l2}, {s, 4}]*Log[2]^3)/3 + 192*II[{l1, l1}, {s, 4}]*
      Log[2]^3 - (320*II[{l2, l0}, {s, 4}]*Log[2]^3)/3 - 
     (800*II[{l2, l2}, {s, 4}]*Log[2]^3)/3 - (64*II[{l0}, {s, 4}]*Log[2]^4)/
      3 - (160*II[{l2}, {s, 4}]*Log[2]^4)/3 - (128*Log[2]^5)/15 + 
     (7081*Pi^2*Zeta[3])/4 - 1164*II[{l0, l0}, {s, 4}]*Zeta[3] - 
     2910*II[{l0, l2}, {s, 4}]*Zeta[3] + 5238*II[{l1, l1}, {s, 4}]*Zeta[3] - 
     2910*II[{l2, l0}, {s, 4}]*Zeta[3] - 7275*II[{l2, l2}, {s, 4}]*Zeta[3] - 
     2328*II[{l0}, {s, 4}]*Log[2]*Zeta[3] - 5820*II[{l2}, {s, 4}]*Log[2]*
      Zeta[3] - 2328*Log[2]^2*Zeta[3] - (96873*Zeta[5])/5}, 0, 6, 1], 
 cut22`J04[s] -> SeriesData[\[Epsilon], 0, {II[{l1, l1}, {s, 4}], 
    2*II[{l1, l0, l1}, {s, 4}] - 2*II[{l1, l1, l0}, {s, 4}] - 
     5*II[{l1, l1, l2}, {s, 4}] - II[{l2, l1, l1}, {s, 4}] - 
     4*II[{l1, l1}, {s, 4}]*Log[2], (-73*Pi^2*II[{l1, l1}, {s, 4}])/12 + 
     2*II[{l1, l0, l0, l1}, {s, 4}] - 4*II[{l1, l0, l1, l0}, {s, 4}] - 
     10*II[{l1, l0, l1, l2}, {s, 4}] + 4*II[{l1, l1, l0, l0}, {s, 4}] + 
     10*II[{l1, l1, l0, l2}, {s, 4}] - 18*II[{l1, l1, l1, l1}, {s, 4}] + 
     10*II[{l1, l1, l2, l0}, {s, 4}] + 25*II[{l1, l1, l2, l2}, {s, 4}] - 
     2*II[{l2, l1, l0, l1}, {s, 4}] + 2*II[{l2, l1, l1, l0}, {s, 4}] + 
     5*II[{l2, l1, l1, l2}, {s, 4}] + II[{l2, l2, l1, l1}, {s, 4}] - 
     8*II[{l1, l0, l1}, {s, 4}]*Log[2] + 8*II[{l1, l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l1, l1, l2}, {s, 4}]*Log[2] + 4*II[{l2, l1, l1}, {s, 4}]*Log[2] + 
     8*II[{l1, l1}, {s, 4}]*Log[2]^2, (-73*Pi^2*II[{l1, l0, l1}, {s, 4}])/6 + 
     (73*Pi^2*II[{l1, l1, l0}, {s, 4}])/6 + 
     (365*Pi^2*II[{l1, l1, l2}, {s, 4}])/12 + 
     (73*Pi^2*II[{l2, l1, l1}, {s, 4}])/12 + 
     2*II[{l1, l0, l0, l0, l1}, {s, 4}] - 
     4*II[{l1, l0, l0, l1, l0}, {s, 4}] - 
     10*II[{l1, l0, l0, l1, l2}, {s, 4}] + 
     8*II[{l1, l0, l1, l0, l0}, {s, 4}] + 
     20*II[{l1, l0, l1, l0, l2}, {s, 4}] - 
     36*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     20*II[{l1, l0, l1, l2, l0}, {s, 4}] + 
     50*II[{l1, l0, l1, l2, l2}, {s, 4}] - 
     8*II[{l1, l1, l0, l0, l0}, {s, 4}] - 
     20*II[{l1, l1, l0, l0, l2}, {s, 4}] + 
     36*II[{l1, l1, l0, l1, l1}, {s, 4}] - 
     20*II[{l1, l1, l0, l2, l0}, {s, 4}] - 
     50*II[{l1, l1, l0, l2, l2}, {s, 4}] - 
     24*II[{l1, l1, l1, l0, l1}, {s, 4}] + 
     36*II[{l1, l1, l1, l1, l0}, {s, 4}] + 
     90*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     20*II[{l1, l1, l2, l0, l0}, {s, 4}] - 
     50*II[{l1, l1, l2, l0, l2}, {s, 4}] + 
     90*II[{l1, l1, l2, l1, l1}, {s, 4}] - 
     50*II[{l1, l1, l2, l2, l0}, {s, 4}] - 
     125*II[{l1, l1, l2, l2, l2}, {s, 4}] - 
     2*II[{l2, l1, l0, l0, l1}, {s, 4}] + 
     4*II[{l2, l1, l0, l1, l0}, {s, 4}] + 
     10*II[{l2, l1, l0, l1, l2}, {s, 4}] - 
     4*II[{l2, l1, l1, l0, l0}, {s, 4}] - 
     10*II[{l2, l1, l1, l0, l2}, {s, 4}] + 
     18*II[{l2, l1, l1, l1, l1}, {s, 4}] - 
     10*II[{l2, l1, l1, l2, l0}, {s, 4}] - 
     25*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     2*II[{l2, l2, l1, l0, l1}, {s, 4}] - 
     2*II[{l2, l2, l1, l1, l0}, {s, 4}] - 
     5*II[{l2, l2, l1, l1, l2}, {s, 4}] - II[{l2, l2, l2, l1, l1}, {s, 4}] + 
     (73*Pi^2*II[{l1, l1}, {s, 4}]*Log[2])/3 - 8*II[{l1, l0, l0, l1}, {s, 4}]*
      Log[2] + 16*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] + 
     40*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] - 16*II[{l1, l1, l0, l0}, {s, 4}]*
      Log[2] - 40*II[{l1, l1, l0, l2}, {s, 4}]*Log[2] + 
     72*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] - 40*II[{l1, l1, l2, l0}, {s, 4}]*
      Log[2] - 100*II[{l1, l1, l2, l2}, {s, 4}]*Log[2] + 
     8*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] - 8*II[{l2, l1, l1, l0}, {s, 4}]*
      Log[2] - 20*II[{l2, l1, l1, l2}, {s, 4}]*Log[2] - 
     4*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] + 16*II[{l1, l0, l1}, {s, 4}]*
      Log[2]^2 - 16*II[{l1, l1, l0}, {s, 4}]*Log[2]^2 - 
     40*II[{l1, l1, l2}, {s, 4}]*Log[2]^2 - 8*II[{l2, l1, l1}, {s, 4}]*
      Log[2]^2 - (32*II[{l1, l1}, {s, 4}]*Log[2]^3)/3 - 
     291*II[{l1, l1}, {s, 4}]*Zeta[3]}, 2, 6, 1], 
 cut22`J05[s] -> SeriesData[\[Epsilon], 0, {II[{l0, l0, l1}, {s, 4}], 
    -2*II[{l0, l0, l1, l0}, {s, 4}] - 5*II[{l0, l0, l1, l2}, {s, 4}] - 
     4*II[{l0, l0, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l0, l0, l1}, {s, 4}])/12 + II[{l0, l0, l0, l0, l1}, 
      {s, 4}] + 4*II[{l0, l0, l1, l0, l0}, {s, 4}] + 
     10*II[{l0, l0, l1, l0, l2}, {s, 4}] - 
     18*II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     10*II[{l0, l0, l1, l2, l0}, {s, 4}] + 
     25*II[{l0, l0, l1, l2, l2}, {s, 4}] + 8*II[{l0, l0, l1, l0}, {s, 4}]*
      Log[2] + 20*II[{l0, l0, l1, l2}, {s, 4}]*Log[2] + 
     8*II[{l0, l0, l1}, {s, 4}]*Log[2]^2}, 3, 6, 1], 
 cut22`J06[s] -> SeriesData[\[Epsilon], 0, {II[{l1, l1, l1}, {s, 4}], 
    II[{l0, l1, l1, l1}, {s, 4}] + 2*II[{l1, l1, l0, l1}, {s, 4}] - 
     2*II[{l1, l1, l1, l0}, {s, 4}] - 5*II[{l1, l1, l1, l2}, {s, 4}] - 
     II[{l1, l2, l1, l1}, {s, 4}] - 4*II[{l1, l1, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l1, l1, l1}, {s, 4}])/12 + II[{l0, l0, l1, l1, l1}, 
      {s, 4}] + 2*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     2*II[{l0, l1, l1, l1, l0}, {s, 4}] - 
     5*II[{l0, l1, l1, l1, l2}, {s, 4}] - II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     2*II[{l1, l1, l0, l0, l1}, {s, 4}] - 
     4*II[{l1, l1, l0, l1, l0}, {s, 4}] - 
     10*II[{l1, l1, l0, l1, l2}, {s, 4}] + 
     4*II[{l1, l1, l1, l0, l0}, {s, 4}] + 
     10*II[{l1, l1, l1, l0, l2}, {s, 4}] - 
     18*II[{l1, l1, l1, l1, l1}, {s, 4}] + 
     10*II[{l1, l1, l1, l2, l0}, {s, 4}] + 
     25*II[{l1, l1, l1, l2, l2}, {s, 4}] - 
     2*II[{l1, l2, l1, l0, l1}, {s, 4}] + 
     2*II[{l1, l2, l1, l1, l0}, {s, 4}] + 
     5*II[{l1, l2, l1, l1, l2}, {s, 4}] + II[{l1, l2, l2, l1, l1}, {s, 4}] - 
     4*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 8*II[{l1, l1, l0, l1}, {s, 4}]*
      Log[2] + 8*II[{l1, l1, l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l1, l1, l1, l2}, {s, 4}]*Log[2] + 4*II[{l1, l2, l1, l1}, {s, 4}]*
      Log[2] + 8*II[{l1, l1, l1}, {s, 4}]*Log[2]^2}, 3, 6, 1], 
 cut22`J07[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l0, l1, l1}, {s, 4}] - II[{l1, l0, l1}, {s, 4}]/2 + 
     2*II[{l2, l1, l1}, {s, 4}], -II[{l0, l0, l1, l1}, {s, 4}] + 
     (5*II[{l0, l1, l0, l1}, {s, 4}])/2 - 2*II[{l0, l1, l1, l0}, {s, 4}] - 
     5*II[{l0, l1, l1, l2}, {s, 4}] - 3*II[{l0, l2, l1, l1}, {s, 4}] - 
     II[{l1, l0, l0, l1}, {s, 4}]/2 + II[{l1, l0, l1, l0}, {s, 4}] + 
     (5*II[{l1, l0, l1, l2}, {s, 4}])/2 + 6*II[{l1, l1, l1, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l1}, {s, 4}] + (11*II[{l2, l1, l0, l1}, {s, 4}])/2 - 
     4*II[{l2, l1, l1, l0}, {s, 4}] - 10*II[{l2, l1, l1, l2}, {s, 4}] - 
     8*II[{l2, l2, l1, l1}, {s, 4}] - 4*II[{l0, l1, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l0, l1}, {s, 4}]*Log[2] - 8*II[{l2, l1, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l0, l1, l1}, {s, 4}])/12 + 
     (73*Pi^2*II[{l1, l0, l1}, {s, 4}])/24 - 
     (73*Pi^2*II[{l2, l1, l1}, {s, 4}])/6 + II[{l0, l0, l0, l1, l1}, 
      {s, 4}] - (5*II[{l0, l0, l1, l0, l1}, {s, 4}])/2 + 
     2*II[{l0, l0, l1, l1, l0}, {s, 4}] + 
     5*II[{l0, l0, l1, l1, l2}, {s, 4}] + 
     3*II[{l0, l0, l2, l1, l1}, {s, 4}] + 
     (5*II[{l0, l1, l0, l0, l1}, {s, 4}])/2 - 
     5*II[{l0, l1, l0, l1, l0}, {s, 4}] - 
     (25*II[{l0, l1, l0, l1, l2}, {s, 4}])/2 + 
     4*II[{l0, l1, l1, l0, l0}, {s, 4}] + 
     10*II[{l0, l1, l1, l0, l2}, {s, 4}] - 
     24*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     10*II[{l0, l1, l1, l2, l0}, {s, 4}] + 
     25*II[{l0, l1, l1, l2, l2}, {s, 4}] + 
     3*II[{l0, l2, l0, l1, l1}, {s, 4}] - 
     (15*II[{l0, l2, l1, l0, l1}, {s, 4}])/2 + 
     6*II[{l0, l2, l1, l1, l0}, {s, 4}] + 
     15*II[{l0, l2, l1, l1, l2}, {s, 4}] + 
     9*II[{l0, l2, l2, l1, l1}, {s, 4}] - II[{l1, l0, l0, l0, l1}, {s, 4}]/
      2 + II[{l1, l0, l0, l1, l0}, {s, 4}] + 
     (5*II[{l1, l0, l0, l1, l2}, {s, 4}])/2 - 
     2*II[{l1, l0, l1, l0, l0}, {s, 4}] - 
     5*II[{l1, l0, l1, l0, l2}, {s, 4}] + 
     15*II[{l1, l0, l1, l1, l1}, {s, 4}] - 
     5*II[{l1, l0, l1, l2, l0}, {s, 4}] - 
     (25*II[{l1, l0, l1, l2, l2}, {s, 4}])/2 - 
     6*II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     15*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     12*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     30*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     18*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     3*II[{l2, l0, l0, l1, l1}, {s, 4}] - 
     (15*II[{l2, l0, l1, l0, l1}, {s, 4}])/2 + 
     6*II[{l2, l0, l1, l1, l0}, {s, 4}] + 
     15*II[{l2, l0, l1, l1, l2}, {s, 4}] + 
     9*II[{l2, l0, l2, l1, l1}, {s, 4}] + 
     (11*II[{l2, l1, l0, l0, l1}, {s, 4}])/2 - 
     11*II[{l2, l1, l0, l1, l0}, {s, 4}] - 
     (55*II[{l2, l1, l0, l1, l2}, {s, 4}])/2 + 
     8*II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     20*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     54*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     20*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     50*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     9*II[{l2, l2, l0, l1, l1}, {s, 4}] - 
     (41*II[{l2, l2, l1, l0, l1}, {s, 4}])/2 + 
     16*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     40*II[{l2, l2, l1, l1, l2}, {s, 4}] + 
     26*II[{l2, l2, l2, l1, l1}, {s, 4}] + 4*II[{l0, l0, l1, l1}, {s, 4}]*
      Log[2] - 10*II[{l0, l1, l0, l1}, {s, 4}]*Log[2] + 
     8*II[{l0, l1, l1, l0}, {s, 4}]*Log[2] + 20*II[{l0, l1, l1, l2}, {s, 4}]*
      Log[2] + 12*II[{l0, l2, l1, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] - 4*II[{l1, l0, l1, l0}, {s, 4}]*
      Log[2] - 10*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] - 
     24*II[{l1, l1, l1, l1}, {s, 4}]*Log[2] + 12*II[{l2, l0, l1, l1}, {s, 4}]*
      Log[2] - 22*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] + 
     16*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] + 40*II[{l2, l1, l1, l2}, {s, 4}]*
      Log[2] + 32*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] + 
     8*II[{l0, l1, l1}, {s, 4}]*Log[2]^2 - 4*II[{l1, l0, l1}, {s, 4}]*
      Log[2]^2 + 16*II[{l2, l1, l1}, {s, 4}]*Log[2]^2}, 3, 6, 1], 
 cut22`J08[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l1, l0, l1, l1}, {s, 4}] - II[{l1, l1, l0, l1}, {s, 4}]/2 + 
     2*II[{l1, l2, l1, l1}, {s, 4}], II[{l0, l1, l0, l1, l1}, {s, 4}] - 
     II[{l0, l1, l1, l0, l1}, {s, 4}]/2 + 
     2*II[{l0, l1, l2, l1, l1}, {s, 4}] - II[{l1, l0, l0, l1, l1}, {s, 4}] + 
     (5*II[{l1, l0, l1, l0, l1}, {s, 4}])/2 - 
     2*II[{l1, l0, l1, l1, l0}, {s, 4}] - 
     5*II[{l1, l0, l1, l1, l2}, {s, 4}] - 
     3*II[{l1, l0, l2, l1, l1}, {s, 4}] - II[{l1, l1, l0, l0, l1}, {s, 4}]/
      2 + II[{l1, l1, l0, l1, l0}, {s, 4}] + 
     (5*II[{l1, l1, l0, l1, l2}, {s, 4}])/2 + 
     6*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     3*II[{l1, l2, l0, l1, l1}, {s, 4}] + 
     (11*II[{l1, l2, l1, l0, l1}, {s, 4}])/2 - 
     4*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     10*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     8*II[{l1, l2, l2, l1, l1}, {s, 4}] - 4*II[{l1, l0, l1, l1}, {s, 4}]*
      Log[2] + 2*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] - 
     8*II[{l1, l2, l1, l1}, {s, 4}]*Log[2]}, 4, 6, 1], 
 cut22`J09[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l1, l1, l0, l1}, {s, 4}] - 2*II[{l1, l2, l1, l1}, {s, 4}], 
    II[{l0, l1, l1, l0, l1}, {s, 4}] - 2*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     2*II[{l1, l0, l0, l1, l1}, {s, 4}] - II[{l1, l0, l1, l0, l1}, {s, 4}] + 
     2*II[{l1, l1, l0, l0, l1}, {s, 4}] - 
     2*II[{l1, l1, l0, l1, l0}, {s, 4}] - 
     5*II[{l1, l1, l0, l1, l2}, {s, 4}] - 
     2*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     7*II[{l1, l2, l1, l0, l1}, {s, 4}] + 
     4*II[{l1, l2, l1, l1, l0}, {s, 4}] + 
     10*II[{l1, l2, l1, l1, l2}, {s, 4}] + 
     8*II[{l1, l2, l2, l1, l1}, {s, 4}] - 4*II[{l1, l1, l0, l1}, {s, 4}]*
      Log[2] + 8*II[{l1, l2, l1, l1}, {s, 4}]*Log[2]}, 4, 6, 1], 
 cut22`J10[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l1, l2, l1}, {s, 4}] + 2*II[{l2, l1, l1}, {s, 4}], 
    2*II[{l0, l0, l1, l1}, {s, 4}] - II[{l0, l1, l2, l1}, {s, 4}] - 
     II[{l1, l0, l0, l1}, {s, 4}]/2 + 9*II[{l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l2, l1, l0}, {s, 4}] - 5*II[{l1, l2, l1, l2}, {s, 4}] - 
     3*II[{l1, l2, l2, l1}, {s, 4}] + 4*II[{l2, l1, l0, l1}, {s, 4}] - 
     4*II[{l2, l1, l1, l0}, {s, 4}] - 10*II[{l2, l1, l1, l2}, {s, 4}] - 
     3*II[{l2, l1, l2, l1}, {s, 4}] - 8*II[{l2, l2, l1, l1}, {s, 4}] - 
     4*II[{l1, l2, l1}, {s, 4}]*Log[2] - 8*II[{l2, l1, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l1, l2, l1}, {s, 4}])/12 - 
     (73*Pi^2*II[{l2, l1, l1}, {s, 4}])/6 - 
     6*II[{l0, l0, l0, l1, l1}, {s, 4}] + 
     5*II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     4*II[{l0, l0, l1, l1, l0}, {s, 4}] - 
     10*II[{l0, l0, l1, l1, l2}, {s, 4}] + 
     2*II[{l0, l0, l1, l2, l1}, {s, 4}] - 
     6*II[{l0, l0, l2, l1, l1}, {s, 4}] + II[{l0, l1, l0, l0, l1}, {s, 4}] + 
     6*II[{l0, l1, l1, l1, l1}, {s, 4}] + 
     2*II[{l0, l1, l2, l1, l0}, {s, 4}] + 
     5*II[{l0, l1, l2, l1, l2}, {s, 4}] + 
     3*II[{l0, l1, l2, l2, l1}, {s, 4}] - 
     6*II[{l0, l2, l0, l1, l1}, {s, 4}] + 
     3*II[{l0, l2, l1, l2, l1}, {s, 4}] + II[{l1, l0, l0, l1, l0}, {s, 4}] + 
     (5*II[{l1, l0, l0, l1, l2}, {s, 4}])/2 + 
     3*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     5*II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     (33*II[{l1, l1, l1, l0, l1}, {s, 4}])/2 - 
     18*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     45*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     7*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     15*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     4*II[{l1, l2, l1, l0, l0}, {s, 4}] + 
     10*II[{l1, l2, l1, l0, l2}, {s, 4}] - 
     30*II[{l1, l2, l1, l1, l1}, {s, 4}] + 
     10*II[{l1, l2, l1, l2, l0}, {s, 4}] + 
     25*II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     6*II[{l1, l2, l2, l1, l0}, {s, 4}] + 
     15*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     9*II[{l1, l2, l2, l2, l1}, {s, 4}] - 
     6*II[{l2, l0, l0, l1, l1}, {s, 4}] + 
     3*II[{l2, l0, l1, l2, l1}, {s, 4}] + 
     (11*II[{l2, l1, l0, l0, l1}, {s, 4}])/2 - 
     8*II[{l2, l1, l0, l1, l0}, {s, 4}] - 
     20*II[{l2, l1, l0, l1, l2}, {s, 4}] + 
     8*II[{l2, l1, l1, l0, l0}, {s, 4}] + 
     20*II[{l2, l1, l1, l0, l2}, {s, 4}] - 
     63*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     20*II[{l2, l1, l1, l2, l0}, {s, 4}] + 
     50*II[{l2, l1, l1, l2, l2}, {s, 4}] + 
     6*II[{l2, l1, l2, l1, l0}, {s, 4}] + 
     15*II[{l2, l1, l2, l1, l2}, {s, 4}] + 
     9*II[{l2, l1, l2, l2, l1}, {s, 4}] - 
     16*II[{l2, l2, l1, l0, l1}, {s, 4}] + 
     16*II[{l2, l2, l1, l1, l0}, {s, 4}] + 
     40*II[{l2, l2, l1, l1, l2}, {s, 4}] + 
     9*II[{l2, l2, l1, l2, l1}, {s, 4}] + 
     26*II[{l2, l2, l2, l1, l1}, {s, 4}] - 8*II[{l0, l0, l1, l1}, {s, 4}]*
      Log[2] + 4*II[{l0, l1, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] - 36*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2] + 8*II[{l1, l2, l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l1, l2, l1, l2}, {s, 4}]*Log[2] + 12*II[{l1, l2, l2, l1}, {s, 4}]*
      Log[2] - 16*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] + 
     16*II[{l2, l1, l1, l0}, {s, 4}]*Log[2] + 40*II[{l2, l1, l1, l2}, {s, 4}]*
      Log[2] + 12*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] + 
     32*II[{l2, l2, l1, l1}, {s, 4}]*Log[2] + 8*II[{l1, l2, l1}, {s, 4}]*
      Log[2]^2 + 16*II[{l2, l1, l1}, {s, 4}]*Log[2]^2}, 3, 6, 1], 
 cut22`J11[s] -> SeriesData[\[Epsilon], 0, {II[{l2, l1}, {s, 4}], 
    -2*II[{l2, l1, l0}, {s, 4}] - 5*II[{l2, l1, l2}, {s, 4}] - 
     3*II[{l2, l2, l1}, {s, 4}] - 4*II[{l2, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l2, l1}, {s, 4}])/12 - 4*II[{l0, l1, l1, l1}, {s, 4}] + 
     4*II[{l2, l1, l0, l0}, {s, 4}] + 10*II[{l2, l1, l0, l2}, {s, 4}] - 
     30*II[{l2, l1, l1, l1}, {s, 4}] + 10*II[{l2, l1, l2, l0}, {s, 4}] + 
     25*II[{l2, l1, l2, l2}, {s, 4}] + 6*II[{l2, l2, l1, l0}, {s, 4}] + 
     15*II[{l2, l2, l1, l2}, {s, 4}] + 9*II[{l2, l2, l2, l1}, {s, 4}] + 
     8*II[{l2, l1, l0}, {s, 4}]*Log[2] + 20*II[{l2, l1, l2}, {s, 4}]*Log[2] + 
     12*II[{l2, l2, l1}, {s, 4}]*Log[2] + 8*II[{l2, l1}, {s, 4}]*Log[2]^2, 
    (73*Pi^2*II[{l2, l1, l0}, {s, 4}])/6 + 
     (365*Pi^2*II[{l2, l1, l2}, {s, 4}])/12 + 
     (73*Pi^2*II[{l2, l2, l1}, {s, 4}])/4 - 
     4*II[{l0, l0, l1, l1, l1}, {s, 4}] - 
     8*II[{l0, l1, l1, l0, l1}, {s, 4}] + 
     8*II[{l0, l1, l1, l1, l0}, {s, 4}] + 
     20*II[{l0, l1, l1, l1, l2}, {s, 4}] + 
     4*II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     8*II[{l2, l1, l0, l0, l0}, {s, 4}] - 
     20*II[{l2, l1, l0, l0, l2}, {s, 4}] + 
     36*II[{l2, l1, l0, l1, l1}, {s, 4}] - 
     20*II[{l2, l1, l0, l2, l0}, {s, 4}] - 
     50*II[{l2, l1, l0, l2, l2}, {s, 4}] - 
     48*II[{l2, l1, l1, l0, l1}, {s, 4}] + 
     60*II[{l2, l1, l1, l1, l0}, {s, 4}] + 
     150*II[{l2, l1, l1, l1, l2}, {s, 4}] - 
     20*II[{l2, l1, l2, l0, l0}, {s, 4}] - 
     50*II[{l2, l1, l2, l0, l2}, {s, 4}] + 
     102*II[{l2, l1, l2, l1, l1}, {s, 4}] - 
     50*II[{l2, l1, l2, l2, l0}, {s, 4}] - 
     125*II[{l2, l1, l2, l2, l2}, {s, 4}] - 
     12*II[{l2, l2, l1, l0, l0}, {s, 4}] - 
     30*II[{l2, l2, l1, l0, l2}, {s, 4}] + 
     90*II[{l2, l2, l1, l1, l1}, {s, 4}] - 
     30*II[{l2, l2, l1, l2, l0}, {s, 4}] - 
     75*II[{l2, l2, l1, l2, l2}, {s, 4}] - 
     18*II[{l2, l2, l2, l1, l0}, {s, 4}] - 
     45*II[{l2, l2, l2, l1, l2}, {s, 4}] - 
     27*II[{l2, l2, l2, l2, l1}, {s, 4}] + 
     (73*Pi^2*II[{l2, l1}, {s, 4}]*Log[2])/3 + 
     16*II[{l0, l1, l1, l1}, {s, 4}]*Log[2] - 16*II[{l2, l1, l0, l0}, {s, 4}]*
      Log[2] - 40*II[{l2, l1, l0, l2}, {s, 4}]*Log[2] + 
     120*II[{l2, l1, l1, l1}, {s, 4}]*Log[2] - 
     40*II[{l2, l1, l2, l0}, {s, 4}]*Log[2] - 
     100*II[{l2, l1, l2, l2}, {s, 4}]*Log[2] - 
     24*II[{l2, l2, l1, l0}, {s, 4}]*Log[2] - 60*II[{l2, l2, l1, l2}, {s, 4}]*
      Log[2] - 36*II[{l2, l2, l2, l1}, {s, 4}]*Log[2] - 
     16*II[{l2, l1, l0}, {s, 4}]*Log[2]^2 - 40*II[{l2, l1, l2}, {s, 4}]*
      Log[2]^2 - 24*II[{l2, l2, l1}, {s, 4}]*Log[2]^2 - 
     (32*II[{l2, l1}, {s, 4}]*Log[2]^3)/3 - 291*II[{l2, l1}, {s, 4}]*
      Zeta[3]}, 2, 6, 1], cut22`J12[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l0, l1, l1, l1}, {s, 4}] - II[{l1, l1, l0, l1}, {s, 4}]/2 - 
     II[{l1, l1, l2, l1}, {s, 4}]/2, II[{l0, l0, l1, l1, l1}, {s, 4}] + 
     2*II[{l0, l1, l1, l0, l1}, {s, 4}] - 
     2*II[{l0, l1, l1, l1, l0}, {s, 4}] - 
     5*II[{l0, l1, l1, l1, l2}, {s, 4}] - II[{l0, l1, l2, l1, l1}, {s, 4}] - 
     II[{l1, l1, l0, l0, l1}, {s, 4}]/2 + II[{l1, l1, l0, l1, l0}, {s, 4}] + 
     (5*II[{l1, l1, l0, l1, l2}, {s, 4}])/2 - 
     6*II[{l1, l1, l1, l1, l1}, {s, 4}] + II[{l1, l1, l2, l1, l0}, {s, 4}] + 
     (5*II[{l1, l1, l2, l1, l2}, {s, 4}])/2 + 
     (3*II[{l1, l1, l2, l2, l1}, {s, 4}])/2 + 
     (3*II[{l1, l2, l1, l0, l1}, {s, 4}])/2 + 
     (3*II[{l1, l2, l1, l2, l1}, {s, 4}])/2 - 4*II[{l0, l1, l1, l1}, {s, 4}]*
      Log[2] + 2*II[{l1, l1, l0, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l1, l2, l1}, {s, 4}]*Log[2]}, 4, 6, 1], 
 cut22`J13[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l1, l0, l1}, {s, 4}] + II[{l1, l2, l1}, {s, 4}], 
    II[{l1, l0, l0, l1}, {s, 4}] - 2*II[{l1, l0, l1, l0}, {s, 4}] - 
     5*II[{l1, l0, l1, l2}, {s, 4}] + 12*II[{l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l2, l1, l0}, {s, 4}] - 5*II[{l1, l2, l1, l2}, {s, 4}] - 
     3*II[{l1, l2, l2, l1}, {s, 4}] - 3*II[{l2, l1, l0, l1}, {s, 4}] - 
     3*II[{l2, l1, l2, l1}, {s, 4}] - 4*II[{l1, l0, l1}, {s, 4}]*Log[2] - 
     4*II[{l1, l2, l1}, {s, 4}]*Log[2], 
    (-73*Pi^2*II[{l1, l0, l1}, {s, 4}])/12 - 
     (73*Pi^2*II[{l1, l2, l1}, {s, 4}])/12 + II[{l1, l0, l0, l0, l1}, 
      {s, 4}] - 2*II[{l1, l0, l0, l1, l0}, {s, 4}] - 
     5*II[{l1, l0, l0, l1, l2}, {s, 4}] + 
     4*II[{l1, l0, l1, l0, l0}, {s, 4}] + 
     10*II[{l1, l0, l1, l0, l2}, {s, 4}] - 
     6*II[{l1, l0, l1, l1, l1}, {s, 4}] + 
     10*II[{l1, l0, l1, l2, l0}, {s, 4}] + 
     25*II[{l1, l0, l1, l2, l2}, {s, 4}] + 
     22*II[{l1, l1, l1, l0, l1}, {s, 4}] - 
     24*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     60*II[{l1, l1, l1, l1, l2}, {s, 4}] - 
     2*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     12*II[{l1, l1, l2, l1, l1}, {s, 4}] + 
     4*II[{l1, l2, l1, l0, l0}, {s, 4}] + 
     10*II[{l1, l2, l1, l0, l2}, {s, 4}] - 
     30*II[{l1, l2, l1, l1, l1}, {s, 4}] + 
     10*II[{l1, l2, l1, l2, l0}, {s, 4}] + 
     25*II[{l1, l2, l1, l2, l2}, {s, 4}] + 
     6*II[{l1, l2, l2, l1, l0}, {s, 4}] + 
     15*II[{l1, l2, l2, l1, l2}, {s, 4}] + 
     9*II[{l1, l2, l2, l2, l1}, {s, 4}] - 
     3*II[{l2, l1, l0, l0, l1}, {s, 4}] + 
     6*II[{l2, l1, l0, l1, l0}, {s, 4}] + 
     15*II[{l2, l1, l0, l1, l2}, {s, 4}] - 
     36*II[{l2, l1, l1, l1, l1}, {s, 4}] + 
     6*II[{l2, l1, l2, l1, l0}, {s, 4}] + 
     15*II[{l2, l1, l2, l1, l2}, {s, 4}] + 
     9*II[{l2, l1, l2, l2, l1}, {s, 4}] + 
     9*II[{l2, l2, l1, l0, l1}, {s, 4}] + 
     9*II[{l2, l2, l1, l2, l1}, {s, 4}] - 4*II[{l1, l0, l0, l1}, {s, 4}]*
      Log[2] + 8*II[{l1, l0, l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l1, l0, l1, l2}, {s, 4}]*Log[2] - 48*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2] + 8*II[{l1, l2, l1, l0}, {s, 4}]*Log[2] + 
     20*II[{l1, l2, l1, l2}, {s, 4}]*Log[2] + 12*II[{l1, l2, l2, l1}, {s, 4}]*
      Log[2] + 12*II[{l2, l1, l0, l1}, {s, 4}]*Log[2] + 
     12*II[{l2, l1, l2, l1}, {s, 4}]*Log[2] + 8*II[{l1, l0, l1}, {s, 4}]*
      Log[2]^2 + 8*II[{l1, l2, l1}, {s, 4}]*Log[2]^2}, 3, 6, 1], 
 cut22`J14[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l1, l1, l2, l1}, {s, 4}] + 2*II[{l1, l2, l1, l1}, {s, 4}], 
    II[{l0, l1, l1, l2, l1}, {s, 4}] + 2*II[{l0, l1, l2, l1, l1}, {s, 4}] + 
     2*II[{l1, l0, l0, l1, l1}, {s, 4}] - II[{l1, l0, l1, l2, l1}, {s, 4}] - 
     II[{l1, l1, l0, l0, l1}, {s, 4}]/2 + 
     9*II[{l1, l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l1, l1, l2, l1, l0}, {s, 4}] - 
     5*II[{l1, l1, l2, l1, l2}, {s, 4}] - 
     3*II[{l1, l1, l2, l2, l1}, {s, 4}] + 
     4*II[{l1, l2, l1, l0, l1}, {s, 4}] - 
     4*II[{l1, l2, l1, l1, l0}, {s, 4}] - 
     10*II[{l1, l2, l1, l1, l2}, {s, 4}] - 
     3*II[{l1, l2, l1, l2, l1}, {s, 4}] - 
     8*II[{l1, l2, l2, l1, l1}, {s, 4}] - 4*II[{l1, l1, l2, l1}, {s, 4}]*
      Log[2] - 8*II[{l1, l2, l1, l1}, {s, 4}]*Log[2]}, 4, 6, 1], 
 cut22`J15[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l0, l1, l0, l1}, {s, 4}] + II[{l0, l1, l2, l1}, {s, 4}] - 
     II[{l1, l0, l0, l1}, {s, 4}]/2 + 5*II[{l1, l1, l1, l1}, {s, 4}], 
    -2*II[{l0, l0, l1, l0, l1}, {s, 4}] - 
     2*II[{l0, l0, l1, l2, l1}, {s, 4}] + 
     2*II[{l0, l1, l0, l0, l1}, {s, 4}] - 
     2*II[{l0, l1, l0, l1, l0}, {s, 4}] - 
     5*II[{l0, l1, l0, l1, l2}, {s, 4}] + 
     2*II[{l0, l1, l1, l1, l1}, {s, 4}] - 
     2*II[{l0, l1, l2, l1, l0}, {s, 4}] - 
     5*II[{l0, l1, l2, l1, l2}, {s, 4}] - 
     3*II[{l0, l1, l2, l2, l1}, {s, 4}] - 
     3*II[{l0, l2, l1, l0, l1}, {s, 4}] - 
     3*II[{l0, l2, l1, l2, l1}, {s, 4}] + II[{l1, l0, l0, l1, l0}, {s, 4}] + 
     (5*II[{l1, l0, l0, l1, l2}, {s, 4}])/2 + 
     11*II[{l1, l0, l1, l1, l1}, {s, 4}] + II[{l1, l1, l0, l1, l1}, {s, 4}] + 
     (29*II[{l1, l1, l1, l0, l1}, {s, 4}])/2 - 
     10*II[{l1, l1, l1, l1, l0}, {s, 4}] - 
     25*II[{l1, l1, l1, l1, l2}, {s, 4}] + 
     5*II[{l1, l1, l1, l2, l1}, {s, 4}] - 
     3*II[{l1, l1, l2, l1, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l0, l1}, {s, 4}] - 
     3*II[{l2, l0, l1, l2, l1}, {s, 4}] + 
     (3*II[{l2, l1, l0, l0, l1}, {s, 4}])/2 - 
     15*II[{l2, l1, l1, l1, l1}, {s, 4}] - 4*II[{l0, l1, l0, l1}, {s, 4}]*
      Log[2] - 4*II[{l0, l1, l2, l1}, {s, 4}]*Log[2] + 
     2*II[{l1, l0, l0, l1}, {s, 4}]*Log[2] - 20*II[{l1, l1, l1, l1}, {s, 4}]*
      Log[2]}, 4, 6, 1]}


==> anc/Data/JtoII40 <==
Print["Epsilon-regular integrals J for (4,0) cut."]
{cut40`J01[s] -> SeriesData[\[Epsilon], 0, {cut40`f[s]}, 0, 1, 1], 
 cut40`J02[s] -> SeriesData[\[Epsilon], 0, 
   {-(s*(-3*cut40`f[s] - 32*Derivative[1][cut40`f][s] + 
        2*s*Derivative[1][cut40`f][s]))/(2*(-16 + s))}, 0, 1, 1], 
 cut40`J03[s] -> SeriesData[\[Epsilon], 0, 
   {(s*(48*cut40`f[s] + 1024*Derivative[1][cut40`f][s] - 
       80*s*Derivative[1][cut40`f][s] + s^2*Derivative[1][cut40`f][s] + 
       512*s*Derivative[2][cut40`f][s] - 64*s^2*Derivative[2][cut40`f][s] + 
       2*s^3*Derivative[2][cut40`f][s]))/(4*(-16 + s)^2)}, 0, 1, 1], 
 cut40`J04[s] -> SeriesData[\[Epsilon], 0, 
   {(s*\[Beta]*cut40`f[s])/(-4 + s) - II[{rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J05[s] -> SeriesData[\[Epsilon], 0, {II[{r0}, {s, 4}]}, 0, 1, 1], 
 cut40`J06[s] -> SeriesData[\[Epsilon], 0, 
   {-II[{r3}, {s, 4}] + II[{l2, rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J07[s] -> SeriesData[\[Epsilon], 0, 
   {II[{r2}, {s, 4}] - II[{l1, rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J08[s] -> SeriesData[\[Epsilon], 0, 
   {-II[{r1}, {s, 4}]/2 + II[{l0, rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J09[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l1, r1}, {s, 4}]/2 - II[{l1, r3}, {s, 4}] - 
     II[{l1, l0, rt3}, {s, 4}]/2 + II[{l1, l2, rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J10[s] -> SeriesData[\[Epsilon], 0, 
   {II[{l0, r2}, {s, 4}] - II[{l0, l1, rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J11[s] -> SeriesData[\[Epsilon], 0, 
   {-II[{l1, r0}, {s, 4}]/4 + II[{l1, r2}, {s, 4}] - 
     II[{l1, l1, rt3}, {s, 4}]/2}, 0, 1, 1], 
 cut40`J12[s] -> SeriesData[\[Epsilon], 0, 
   {-II[{l0, r1}, {s, 4}]/2 + II[{l0, r3}, {s, 4}]/4 - 
     (3*II[{l1, r2}, {s, 4}])/4 + II[{l2, r1}, {s, 4}]/2 - 
     II[{l2, r3}, {s, 4}]/4 + II[{l0, l0, rt3}, {s, 4}]/2 - 
     II[{l0, l2, rt3}, {s, 4}]/8 + (3*II[{l1, l1, rt3}, {s, 4}])/8 - 
     II[{l2, l0, rt3}, {s, 4}]/2 + II[{l2, l2, rt3}, {s, 4}]/8}, 0, 1, 1], 
 cut40`J13[s] -> SeriesData[\[Epsilon], 0, 
   {-II[{l1, l0, r1}, {s, 4}]/2 + II[{l1, l0, r3}, {s, 4}]/4 - 
     II[{l1, l1, r0}, {s, 4}]/4 + II[{l1, l1, r2}, {s, 4}]/4 + 
     II[{l1, l2, r1}, {s, 4}]/2 - II[{l1, l2, r3}, {s, 4}]/4 + 
     II[{l1, l0, l0, rt3}, {s, 4}]/2 - II[{l1, l0, l2, rt3}, {s, 4}]/8 - 
     II[{l1, l1, l1, rt3}, {s, 4}]/8 - II[{l1, l2, l0, rt3}, {s, 4}]/2 + 
     II[{l1, l2, l2, rt3}, {s, 4}]/8}, 0, 1, 1]}


==> anc/Data/JtoN40 <==
Print["Numerical evaluation rules the canonical master integrals.\\nExample: \
N[cut40`J11[20],50]/.Get[\"JtoN\"]"]
{cut40`J01[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   (16*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
          s2^(3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
          16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
      EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
         (2*s2^(3/2))]*EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 
           16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/s2], 
 cut40`J02[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   (48*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
           s2^(3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
           16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
       EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
          (2*s2^(3/2))]*EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/(-32 + 2*s2) - 
    s2*((-16*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
             16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
          EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
            (2*s2^(3/2))] - EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
             16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
          EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]))/s2^2 + 
      (16*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
            (2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
         EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
             s2^(3/2))/(2*s2^(3/2))]*EllipticK[
           1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
             (2*s2^(3/2))]))/s2 + 
      (16*(-16 + s2)*((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*
                Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
             (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
               s2^(3/2)))/(4*s2^(5/2)))*
           (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
             EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))])*EllipticK[
            (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
             (2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
            s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2)))) + 
         (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
              8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
            (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
             (4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
             EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
         (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
              8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
            (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
             (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
            (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(
                2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
           EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))])/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
            16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
         (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
            (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
             (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))))/s2)], 
 cut40`J03[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   (192*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
           s2^(3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
           16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
       EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
          (2*s2^(3/2))]*EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
     (256 - 32*s2 + s2^2) - 
    (64*s2*((-16*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
             (2*s2^(3/2))] - EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]))/s2^2 + 
       (16*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
          EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*EllipticK[
            1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))]))/s2 + 
       (16*(-16 + s2)*((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))])*EllipticK[
             (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
             s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2)))) + 
          (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))])/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
               16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[
                1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))))/s2))/
     (-64 + 4*s2) + 
    (s2^2*((-16*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
             (2*s2^(3/2))] - EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]))/s2^2 + 
       (16*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
          EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*EllipticK[
            1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))]))/s2 + 
       (16*(-16 + s2)*((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))])*EllipticK[
             (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
             s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2)))) + 
          (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))])/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
               16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[
                1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))))/s2))/
     (-64 + 4*s2) + 
    (s2^2*((32*(-16 + s2)*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
             (2*s2^(3/2))] - EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]))/s2^3 - 
       (16*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
          EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*EllipticK[
            1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))]))/s2^2 + ((-16*(-16 + s2))/s2^2 + 16/s2)*
        ((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 
              8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
            (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/
             (4*s2^(5/2)))*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
            (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/(2*
                s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
           EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
             (2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
            s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2)))) + 
         (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
              8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
            (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
             (4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
             EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
         (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
              8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
            (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
             (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
            (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(
                2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
           EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))])/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
            16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
         (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
            (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
             (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
           (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))) + 
       (16*((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) + 
          (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))])/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
               16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[
                1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))))/s2 - 
       (16*(EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
           EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]*EllipticK[1 - (Sqrt[-16 + s2]*
                 (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]) + 
         16*(-16 + s2)*((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                 (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*
                s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                 s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[(Sqrt[-16 + s2]*
                  (-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
              (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
             EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) + 
           (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
              (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/(4*
                s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
             (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*EllipticK[
                (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
           (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
              (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
               (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
              (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                  s2^(3/2))/(2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*
                    (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
             EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))])/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
              16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*
                  (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
           (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
              (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
               (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
             (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                  s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                  (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                   (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*(-8 + s2) + 
              16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))))/s2^2 + 
       (16*(-16 + s2)*(-((s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/
                  (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
                (2*s2^(3/2))) - (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] - s2^(3/2)))/(4*s2^(5/2)))*
             ((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
              (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/(4*
                s2^(5/2)))*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
              (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
             EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 
              16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))^2)) + 
          (s2^(3/2)*((-3*(Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2))/(2*s2^(5/2)) + 
             (1/Sqrt[-16 + s2] - (-8 + s2)/(4*(-16 + s2)^(3/2)) + 4/
                (-4 + s2)^(3/2) + 3/(4*Sqrt[s2]))/(2*s2^(3/2)) + 
             (15*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (8*s2^(7/2)))*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          ((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + 
             (3*Sqrt[s2])/2)*s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))])*EllipticK[
             (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
              s2^(3/2))^2*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + 
               s2^(3/2))/(2*s2^(3/2)))) + 
          (3*Sqrt[s2]*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))])/(2*(Sqrt[-16 + s2]*(-8 + s2) - 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) + 
          (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*((s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                   (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
                 (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 
                   16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[
                 (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))] - EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                   16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
              (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)) - 
             (-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 
                  8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
               (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] - 
                  s2^(3/2)))/(4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*
                  (-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] + 
             (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) - 
                  8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
                (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2)))/
                 (4*s2^(5/2)))*(-1 + (Sqrt[-16 + s2]*(-8 + s2) - 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*(EllipticE[
                 (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                    16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*EllipticK[
                  (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                   (2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))))*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))])/((Sqrt[-16 + s2]*(-8 + s2) - 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
              (4*s2^(5/2)))*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
               8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))^2) + 
          (s2^(3/2)*((-3*(Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2))/(2*s2^(5/2)) + 
             (1/Sqrt[-16 + s2] - (-8 + s2)/(4*(-16 + s2)^(3/2)) - 4/
                (-4 + s2)^(3/2) + 3/(4*Sqrt[s2]))/(2*s2^(3/2)) + 
             (15*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (8*s2^(7/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          ((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + 
             (3*Sqrt[s2])/2)*s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
           ((Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))^2*
            (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2)))) + (3*Sqrt[s2]*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
           (2*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*
            (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2)))) + (2*s2^3*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            ((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(Sqrt[-16 + s2]*(-8 + s2) - 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            (EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                s2^(3/2))/(2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
              EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) - 
             16*Sqrt[-4 + s2] + s2^(3/2))*(Sqrt[-16 + s2]*(-8 + s2) + 
             16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) - 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
            (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2)))) + (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
              (2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*
            EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^
                (3/2))/(2*s2^(3/2))]*((s2^(3/2)*((Sqrt[-16 + s2] + 
                  (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + 
                  (3*Sqrt[s2])/2)/(2*s2^(3/2)) - (3*(Sqrt[-16 + s2]*
                    (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*(
                EllipticE[(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                   s2^(3/2))/(2*s2^(3/2))] - EllipticK[(Sqrt[-16 + s2]*
                    (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
              (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)) - 
             (-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                  8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
               (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - 
                  s2^(3/2)))/(4*s2^(5/2)))*EllipticK[(Sqrt[-16 + s2]*
                  (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] + 
             (s2^(3/2)*((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                  8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
                (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
                 (4*s2^(5/2)))*(-1 + (Sqrt[-16 + s2]*(-8 + s2) + 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*(EllipticE[
                 (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))] - (1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                    16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*EllipticK[
                  (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                   (2*s2^(3/2))]))/((Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                  16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))))))/
           ((Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*
            (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2)))) - 
          (-((s2^(3/2)*(-(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                   8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
                (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
                 (4*s2^(5/2)))*(((8 - s2)/(2*Sqrt[-16 + s2]) - 
                  Sqrt[-16 + s2] + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
                 (2*s2^(3/2)) - (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                   16*Sqrt[-4 + s2] + s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[
                 (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))] - (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
                    16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*EllipticK[
                  (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                   (2*s2^(3/2))]))/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*
                     (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))^
                2)) + (s2^(3/2)*((-3*((8 - s2)/(2*Sqrt[-16 + s2]) - 
                  Sqrt[-16 + s2] + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2))/
                (2*s2^(5/2)) + (-(1/Sqrt[-16 + s2]) + (-8 + s2)/
                  (4*(-16 + s2)^(3/2)) - 4/(-4 + s2)^(3/2) + 3/(4*Sqrt[s2]))/
                (2*s2^(3/2)) + (15*(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                  16*Sqrt[-4 + s2] + s2^(3/2)))/(8*s2^(7/2)))*
              (EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                  s2^(3/2))/(2*s2^(3/2))] - (1 - (-(Sqrt[-16 + s2]*
                     (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
                EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                   s2^(3/2))/(2*s2^(3/2))]))/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
               16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*
                   (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
            (((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)*s2^(3/2)*
              (((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
               (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                  s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[
                (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2))] - (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
                   16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*EllipticK[
                 (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))]))/((-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))^2*(1 - (-(Sqrt[-16 + s2]*
                   (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) + 
            (3*Sqrt[s2]*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
               (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                  s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[
                (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                 (2*s2^(3/2))] - (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
                   16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*EllipticK[
                 (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))]))/(2*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*
                Sqrt[-4 + s2] + s2^(3/2))*(1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) + 
            (s2^(3/2)*(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
               (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                  s2^(3/2)))/(4*s2^(5/2)))*((s2^(3/2)*
                 (((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                    8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
                  (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                     s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*
                       (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                    (2*s2^(3/2))] - EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                     16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
                (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)) - 
               (-(((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                    8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
                 (3*(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] - s2^(3/2)))/
                  (4*s2^(5/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                   16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] + (s2^(3/2)*
                 (((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 
                    8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
                  (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                     s2^(3/2)))/(4*s2^(5/2)))*(-1 + (-(Sqrt[-16 + s2]*
                      (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))*
                 (EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                     s2^(3/2))/(2*s2^(3/2))] - (1 - (-(Sqrt[-16 + s2]*
                        (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                     (2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                      16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
                ((-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))*
                 (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                    s2^(3/2))/(2*s2^(3/2))))))/((-(Sqrt[-16 + s2]*
                 (-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))*
              (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2)))))*EllipticK[
            1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2))] - (2*s2^3*(-((Sqrt[-16 + s2] + (-8 + s2)/
                 (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*
                s2^(3/2))) - (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 
                16*Sqrt[-4 + s2] - s2^(3/2)))/(4*s2^(5/2)))*
            (((8 - s2)/(2*Sqrt[-16 + s2]) - Sqrt[-16 + s2] + 8/
                Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2)) - 
             (3*(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2)))/
              (4*s2^(5/2)))*(EllipticE[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
             (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))*EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))])*
            (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                 s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[
                1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))])/(2*s2^(3/2))))/
           ((-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))*
            (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*
            (1 - (-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
              (2*s2^(3/2)))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*
                Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))) - 
          EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + 
              s2^(3/2))/(2*s2^(3/2))]*
           (-((s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                    8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
                 (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - 
                    s2^(3/2)))/(4*s2^(5/2)))^2*(EllipticE[
                 1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                   (2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                   16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                    (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                     (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*
                 (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*(1 - 
                 (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2)))^2)) - ((Sqrt[-16 + s2] + (-8 + s2)/
                (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)*
              s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                  8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
               (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - 
                  s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[1 - 
                 (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                  (2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                  16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                   (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                    (2*s2^(3/2))])/(2*s2^(3/2))))/
             ((Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))^2*
              (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))) + (3*Sqrt[s2]*(-((Sqrt[-16 + s2] + (-8 + s2)/
                   (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
                 (2*s2^(3/2))) - (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 
                  16*Sqrt[-4 + s2] - s2^(3/2)))/(4*s2^(5/2)))*
              (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                   s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                  16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                   (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                    (2*s2^(3/2))])/(2*s2^(3/2))))/(2*(Sqrt[-16 + s2]*
                (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*
              (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))) + (s2^(3/2)*((-3*(-Sqrt[-16 + s2] - 
                  (-8 + s2)/(2*Sqrt[-16 + s2]) - 8/Sqrt[-4 + s2] - 
                  (3*Sqrt[s2])/2))/(4*s2^(5/2)) + (3*(Sqrt[-16 + s2] + 
                  (-8 + s2)/(2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + 
                  (3*Sqrt[s2])/2))/(4*s2^(5/2)) - (1/Sqrt[-16 + s2] - 
                 (-8 + s2)/(4*(-16 + s2)^(3/2)) - 4/(-4 + s2)^(3/2) + 
                 3/(4*Sqrt[s2]))/(2*s2^(3/2)) - (15*(Sqrt[-16 + s2]*
                   (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2)))/(8*s2^(7/2)))*
              (EllipticE[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                   s2^(3/2))/(2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                  16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                   (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                    (2*s2^(3/2))])/(2*s2^(3/2))))/((Sqrt[-16 + s2]*
                (-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*
              (1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                (2*s2^(3/2)))) + (s2^(3/2)*(-((Sqrt[-16 + s2] + (-8 + s2)/
                   (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/
                 (2*s2^(3/2))) - (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 
                  16*Sqrt[-4 + s2] - s2^(3/2)))/(4*s2^(5/2)))*
              (((-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                     8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
                  (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - 
                     s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[1 - 
                    (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                     (2*s2^(3/2))] - EllipticK[1 - (Sqrt[-16 + s2]*(-8 + 
                        s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/
                (2*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                    s2^(3/2))/(2*s2^(3/2)))) - ((Sqrt[-16 + s2] + (-8 + s2)/
                   (2*Sqrt[-16 + s2]) + 8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)*
                 EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                     s2^(3/2))/(2*s2^(3/2))])/(2*s2^(3/2)) + 
               (3*(Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))*
                 EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                     s2^(3/2))/(2*s2^(3/2))])/(4*s2^(5/2)) - 
               ((-((Sqrt[-16 + s2] + (-8 + s2)/(2*Sqrt[-16 + s2]) + 
                     8/Sqrt[-4 + s2] + (3*Sqrt[s2])/2)/(2*s2^(3/2))) - 
                  (3*(-(Sqrt[-16 + s2]*(-8 + s2)) - 16*Sqrt[-4 + s2] - 
                     s2^(3/2)))/(4*s2^(5/2)))*(EllipticE[1 - 
                    (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + s2^(3/2))/
                     (2*s2^(3/2))] - ((Sqrt[-16 + s2]*(-8 + s2) + 
                     16*Sqrt[-4 + s2] + s2^(3/2))*EllipticK[1 - 
                      (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                        s2^(3/2))/(2*s2^(3/2))])/(2*s2^(3/2))))/
                (2*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 16*Sqrt[-4 + s2] + 
                    s2^(3/2))/(2*s2^(3/2))))))/((Sqrt[-16 + s2]*(-8 + s2) + 
               16*Sqrt[-4 + s2] + s2^(3/2))*(1 - (Sqrt[-16 + s2]*(-8 + s2) + 
                 16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2)))))))/s2))/2], 
 cut40`J04[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   (16*Sqrt[1 - 4/s2]*(-16 + s2)*
      (EllipticK[(Sqrt[-16 + s2]*(-8 + s2) - 16*Sqrt[-4 + s2] + s2^(3/2))/
          (2*s2^(3/2))]*EllipticK[(Sqrt[-16 + s2]*(-8 + s2) + 
           16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))] - 
       EllipticK[(-(Sqrt[-16 + s2]*(-8 + s2)) + 16*Sqrt[-4 + s2] + s2^(3/2))/
          (2*s2^(3/2))]*EllipticK[1 - (Sqrt[-16 + s2]*(-8 + s2) + 
            16*Sqrt[-4 + s2] + s2^(3/2))/(2*s2^(3/2))]))/(-4 + s2) + 
    NIntegrate[(-16*(-3 + \[Beta]1^2)*
       (EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
           (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
          ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
           (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
        EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
           (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
          ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
           (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2]))/\[Beta]1^2, 
     {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, WorkingPrecision -> 
      1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J05[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(32*\[Beta]1*(-3 + 4*\[Beta]1^2)*
      (EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2]))/((-1 + \[Beta]1)*
      (1 + \[Beta]1)), {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, 
    WorkingPrecision -> 1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J06[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(-16*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/
           2 + (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*
        EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(-6 + 8*\[Beta]1^2 + 
       3*Log[1 - Sqrt[1 - 4/s2]] - 4*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]] + 
       \[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]] + 3*Log[1 + Sqrt[1 - 4/s2]] - 
       4*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]] + \[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]] - 6*Log[Sqrt[1 - 4/s2]] + 
       8*\[Beta]1^2*Log[Sqrt[1 - 4/s2]] - 2*\[Beta]1^4*Log[Sqrt[1 - 4/s2]] - 
       3*Log[1 - \[Beta]1] + 4*\[Beta]1^2*Log[1 - \[Beta]1] - 
       \[Beta]1^4*Log[1 - \[Beta]1] + 6*Log[\[Beta]1] - 
       8*\[Beta]1^2*Log[\[Beta]1] + 2*\[Beta]1^4*Log[\[Beta]1] - 
       3*Log[1 + \[Beta]1] + 4*\[Beta]1^2*Log[1 + \[Beta]1] - 
       \[Beta]1^4*Log[1 + \[Beta]1]))/((-1 + \[Beta]1)*\[Beta]1^2*
      (1 + \[Beta]1)), {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, 
    WorkingPrecision -> 1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J07[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(16*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(-6*\[Beta]1 + 8*\[Beta]1^3 + 
       3*Log[1 - Sqrt[1 - 4/s2]] - 4*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]] + 
       \[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]] - 3*Log[1 + Sqrt[1 - 4/s2]] + 
       4*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]] - \[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]] - 3*Log[1 - \[Beta]1] + 
       4*\[Beta]1^2*Log[1 - \[Beta]1] - \[Beta]1^4*Log[1 - \[Beta]1] + 
       3*Log[1 + \[Beta]1] - 4*\[Beta]1^2*Log[1 + \[Beta]1] + 
       \[Beta]1^4*Log[1 + \[Beta]1]))/((-1 + \[Beta]1)*\[Beta]1^2*
      (1 + \[Beta]1)), {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, 
    WorkingPrecision -> 1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J08[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(-16*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/
           2 + (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*
        EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(-3*\[Beta]1^2 + 4*\[Beta]1^4 + 
       3*Log[1 - Sqrt[1 - 4/s2]] - 4*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]] + 
       \[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]] + 3*Log[1 + Sqrt[1 - 4/s2]] - 
       4*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]] + \[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]] - 3*Log[1 - \[Beta]1] + 
       4*\[Beta]1^2*Log[1 - \[Beta]1] - \[Beta]1^4*Log[1 - \[Beta]1] - 
       3*Log[1 + \[Beta]1] + 4*\[Beta]1^2*Log[1 + \[Beta]1] - 
       \[Beta]1^4*Log[1 + \[Beta]1]))/((-1 + \[Beta]1)*\[Beta]1^2*
      (1 + \[Beta]1)), {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, 
    WorkingPrecision -> 1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J09[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(16*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(-6*Log[1 - Sqrt[1 - 4/s2]] + 
       11*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]] - 4*\[Beta]1^4*
        Log[1 - Sqrt[1 - 4/s2]] + 6*Log[1 + Sqrt[1 - 4/s2]] - 
       11*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]] + 4*\[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]] - 6*Log[1 - Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]] + 8*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]] - 2*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]] + 6*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] - 
       8*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] + 
       2*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] + 
       6*Log[1 - \[Beta]1] - 11*\[Beta]1^2*Log[1 - \[Beta]1] + 
       4*\[Beta]1^4*Log[1 - \[Beta]1] + 6*Log[1 - Sqrt[1 - 4/s2]]*
        Log[\[Beta]1] - 8*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 
       2*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 
       6*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 8*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 2*\[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 6*Log[1 + \[Beta]1] + 
       11*\[Beta]1^2*Log[1 + \[Beta]1] - 4*\[Beta]1^4*Log[1 + \[Beta]1] + 
       6*PolyLog[2, -Sqrt[1 - 4/s2]] - 8*\[Beta]1^2*
        PolyLog[2, -Sqrt[1 - 4/s2]] + 2*\[Beta]1^4*
        PolyLog[2, -Sqrt[1 - 4/s2]] - 6*PolyLog[2, Sqrt[1 - 4/s2]] + 
       8*\[Beta]1^2*PolyLog[2, Sqrt[1 - 4/s2]] - 2*\[Beta]1^4*
        PolyLog[2, Sqrt[1 - 4/s2]] - 6*PolyLog[2, -\[Beta]1] + 
       8*\[Beta]1^2*PolyLog[2, -\[Beta]1] - 2*\[Beta]1^4*
        PolyLog[2, -\[Beta]1] + 6*PolyLog[2, \[Beta]1] - 
       8*\[Beta]1^2*PolyLog[2, \[Beta]1] + 2*\[Beta]1^4*
        PolyLog[2, \[Beta]1]))/((-1 + \[Beta]1)*\[Beta]1^2*(1 + \[Beta]1)), 
    {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, WorkingPrecision -> 
     1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J10[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(-8*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*
      (-12*\[Beta]1*Log[1 - Sqrt[1 - 4/s2]] + 16*\[Beta]1^3*
        Log[1 - Sqrt[1 - 4/s2]] - 6*Log[2]*Log[1 - Sqrt[1 - 4/s2]] + 
       8*\[Beta]1^2*Log[2]*Log[1 - Sqrt[1 - 4/s2]] - 2*\[Beta]1^4*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]] + 3*Log[1 - Sqrt[1 - 4/s2]]^2 - 
       4*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^2 + 
       \[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^2 - 12*\[Beta]1*
        Log[1 + Sqrt[1 - 4/s2]] + 16*\[Beta]1^3*Log[1 + Sqrt[1 - 4/s2]] + 
       6*Log[2]*Log[1 + Sqrt[1 - 4/s2]] - 8*\[Beta]1^2*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] + 2*\[Beta]1^4*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] - 3*Log[1 + Sqrt[1 - 4/s2]]^2 + 
       4*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]^2 - 
       \[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]^2 + 12*\[Beta]1*Log[1 - \[Beta]1] - 
       16*\[Beta]1^3*Log[1 - \[Beta]1] + 6*Log[2]*Log[1 - \[Beta]1] - 
       8*\[Beta]1^2*Log[2]*Log[1 - \[Beta]1] + 2*\[Beta]1^4*Log[2]*
        Log[1 - \[Beta]1] - 6*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       8*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       2*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       6*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       8*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       2*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       3*Log[1 - \[Beta]1]^2 - 4*\[Beta]1^2*Log[1 - \[Beta]1]^2 + 
       \[Beta]1^4*Log[1 - \[Beta]1]^2 + 12*\[Beta]1*Log[1 + \[Beta]1] - 
       16*\[Beta]1^3*Log[1 + \[Beta]1] - 6*Log[2]*Log[1 + \[Beta]1] + 
       8*\[Beta]1^2*Log[2]*Log[1 + \[Beta]1] - 2*\[Beta]1^4*Log[2]*
        Log[1 + \[Beta]1] + 6*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       8*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       2*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       6*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       8*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       2*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       3*Log[1 + \[Beta]1]^2 + 4*\[Beta]1^2*Log[1 + \[Beta]1]^2 - 
       \[Beta]1^4*Log[1 + \[Beta]1]^2 + 
       6*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 8*\[Beta]1^2*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 2*\[Beta]1^4*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 
       6*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 8*\[Beta]1^2*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 2*\[Beta]1^4*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 6*PolyLog[2, (1 - \[Beta]1)/2] + 
       8*\[Beta]1^2*PolyLog[2, (1 - \[Beta]1)/2] - 
       2*\[Beta]1^4*PolyLog[2, (1 - \[Beta]1)/2] + 
       6*PolyLog[2, (1 + \[Beta]1)/2] - 8*\[Beta]1^2*
        PolyLog[2, (1 + \[Beta]1)/2] + 2*\[Beta]1^4*
        PolyLog[2, (1 + \[Beta]1)/2]))/((-1 + \[Beta]1)*\[Beta]1^2*
      (1 + \[Beta]1)), {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, 
    WorkingPrecision -> 1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J11[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(8*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(6*Pi^2 - 8*Pi^2*\[Beta]1^2 + 
       2*Pi^2*\[Beta]1^4 - 36*Log[2]^2 + 48*\[Beta]1^2*Log[2]^2 - 
       12*\[Beta]1^4*Log[2]^2 + 36*\[Beta]1*Log[1 - Sqrt[1 - 4/s2]] - 
       57*\[Beta]1^3*Log[1 - Sqrt[1 - 4/s2]] + 12*\[Beta]1^5*
        Log[1 - Sqrt[1 - 4/s2]] + 18*Log[2]*Log[1 - Sqrt[1 - 4/s2]] - 
       24*\[Beta]1^2*Log[2]*Log[1 - Sqrt[1 - 4/s2]] + 
       6*\[Beta]1^4*Log[2]*Log[1 - Sqrt[1 - 4/s2]] - 
       9*Log[1 - Sqrt[1 - 4/s2]]^2 + 12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^
         2 - 3*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^2 - 
       36*\[Beta]1*Log[1 + Sqrt[1 - 4/s2]] + 57*\[Beta]1^3*
        Log[1 + Sqrt[1 - 4/s2]] - 12*\[Beta]1^5*Log[1 + Sqrt[1 - 4/s2]] + 
       18*Log[2]*Log[1 + Sqrt[1 - 4/s2]] - 24*\[Beta]1^2*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] + 6*\[Beta]1^4*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] - 9*Log[1 + Sqrt[1 - 4/s2]]^2 + 
       12*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]^2 - 3*\[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]]^2 - 36*\[Beta]1*Log[1 - \[Beta]1] + 
       57*\[Beta]1^3*Log[1 - \[Beta]1] - 12*\[Beta]1^5*Log[1 - \[Beta]1] + 
       18*Log[2]*Log[1 - \[Beta]1] - 24*\[Beta]1^2*Log[2]*Log[1 - \[Beta]1] + 
       6*\[Beta]1^4*Log[2]*Log[1 - \[Beta]1] + 18*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1] - 24*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1] + 6*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1] - 18*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       9*Log[1 - \[Beta]1]^2 + 12*\[Beta]1^2*Log[1 - \[Beta]1]^2 - 
       3*\[Beta]1^4*Log[1 - \[Beta]1]^2 + 36*\[Beta]1*Log[1 + \[Beta]1] - 
       57*\[Beta]1^3*Log[1 + \[Beta]1] + 12*\[Beta]1^5*Log[1 + \[Beta]1] + 
       18*Log[2]*Log[1 + \[Beta]1] - 24*\[Beta]1^2*Log[2]*Log[1 + \[Beta]1] + 
       6*\[Beta]1^4*Log[2]*Log[1 + \[Beta]1] - 18*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 + \[Beta]1] + 24*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 + \[Beta]1] - 6*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 + \[Beta]1] + 18*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       9*Log[1 + \[Beta]1]^2 + 12*\[Beta]1^2*Log[1 + \[Beta]1]^2 - 
       3*\[Beta]1^4*Log[1 + \[Beta]1]^2 - 
       18*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 24*\[Beta]1^2*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 6*\[Beta]1^4*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 
       18*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 24*\[Beta]1^2*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 6*\[Beta]1^4*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 
       18*PolyLog[2, (1 - \[Beta]1)/2] + 24*\[Beta]1^2*
        PolyLog[2, (1 - \[Beta]1)/2] - 6*\[Beta]1^4*
        PolyLog[2, (1 - \[Beta]1)/2] - 18*PolyLog[2, (1 + \[Beta]1)/2] + 
       24*\[Beta]1^2*PolyLog[2, (1 + \[Beta]1)/2] - 
       6*\[Beta]1^4*PolyLog[2, (1 + \[Beta]1)/2]))/
     (3*(-1 + \[Beta]1)*\[Beta]1^2*(1 + \[Beta]1)), 
    {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, WorkingPrecision -> 
     1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J12[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(2*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(-6*Pi^2 + 8*Pi^2*\[Beta]1^2 - 
       2*Pi^2*\[Beta]1^4 + 36*Log[2]^2 - 48*\[Beta]1^2*Log[2]^2 + 
       12*\[Beta]1^4*Log[2]^2 - 36*\[Beta]1*Log[1 - Sqrt[1 - 4/s2]] + 
       48*\[Beta]1^3*Log[1 - Sqrt[1 - 4/s2]] - 
       18*Log[2]*Log[1 - Sqrt[1 - 4/s2]] + 24*\[Beta]1^2*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]] - 6*\[Beta]1^4*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]] + 9*Log[1 - Sqrt[1 - 4/s2]]^2 - 
       12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^2 + 3*\[Beta]1^4*
        Log[1 - Sqrt[1 - 4/s2]]^2 + 36*\[Beta]1*Log[1 + Sqrt[1 - 4/s2]] - 
       48*\[Beta]1^3*Log[1 + Sqrt[1 - 4/s2]] - 
       18*Log[2]*Log[1 + Sqrt[1 - 4/s2]] + 24*\[Beta]1^2*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] - 6*\[Beta]1^4*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] + 9*Log[1 + Sqrt[1 - 4/s2]]^2 - 
       12*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]^2 + 3*\[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]]^2 + 24*Log[Sqrt[1 - 4/s2]] - 
       80*\[Beta]1^2*Log[Sqrt[1 - 4/s2]] + 64*\[Beta]1^4*
        Log[Sqrt[1 - 4/s2]] + 12*Log[Sqrt[1 - 4/s2]]^2 - 
       16*\[Beta]1^2*Log[Sqrt[1 - 4/s2]]^2 + 4*\[Beta]1^4*
        Log[Sqrt[1 - 4/s2]]^2 + 36*\[Beta]1*Log[1 - \[Beta]1] - 
       48*\[Beta]1^3*Log[1 - \[Beta]1] - 18*Log[2]*Log[1 - \[Beta]1] + 
       24*\[Beta]1^2*Log[2]*Log[1 - \[Beta]1] - 6*\[Beta]1^4*Log[2]*
        Log[1 - \[Beta]1] - 18*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       24*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       6*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       18*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       36*Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 48*\[Beta]1^2*
        Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 12*\[Beta]1^4*
        Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 9*Log[1 - \[Beta]1]^2 - 
       12*\[Beta]1^2*Log[1 - \[Beta]1]^2 + 3*\[Beta]1^4*Log[1 - \[Beta]1]^2 - 
       24*Log[\[Beta]1] + 80*\[Beta]1^2*Log[\[Beta]1] - 
       64*\[Beta]1^4*Log[\[Beta]1] - 24*Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 
       32*\[Beta]1^2*Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 
       8*\[Beta]1^4*Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 
       36*Log[1 - \[Beta]1]*Log[\[Beta]1] - 48*\[Beta]1^2*Log[1 - \[Beta]1]*
        Log[\[Beta]1] + 12*\[Beta]1^4*Log[1 - \[Beta]1]*Log[\[Beta]1] + 
       12*Log[\[Beta]1]^2 - 16*\[Beta]1^2*Log[\[Beta]1]^2 + 
       4*\[Beta]1^4*Log[\[Beta]1]^2 - 36*\[Beta]1*Log[1 + \[Beta]1] + 
       48*\[Beta]1^3*Log[1 + \[Beta]1] - 18*Log[2]*Log[1 + \[Beta]1] + 
       24*\[Beta]1^2*Log[2]*Log[1 + \[Beta]1] - 6*\[Beta]1^4*Log[2]*
        Log[1 + \[Beta]1] + 18*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       24*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       6*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       18*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       36*Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 48*\[Beta]1^2*
        Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 12*\[Beta]1^4*
        Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 36*Log[\[Beta]1]*
        Log[1 + \[Beta]1] - 48*\[Beta]1^2*Log[\[Beta]1]*Log[1 + \[Beta]1] + 
       12*\[Beta]1^4*Log[\[Beta]1]*Log[1 + \[Beta]1] + 
       9*Log[1 + \[Beta]1]^2 - 12*\[Beta]1^2*Log[1 + \[Beta]1]^2 + 
       3*\[Beta]1^4*Log[1 + \[Beta]1]^2 + 
       18*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 24*\[Beta]1^2*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 6*\[Beta]1^4*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 
       18*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 24*\[Beta]1^2*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 6*\[Beta]1^4*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 36*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       48*\[Beta]1^2*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       12*\[Beta]1^4*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       36*PolyLog[2, Sqrt[1 - 4/s2]] + 48*\[Beta]1^2*
        PolyLog[2, Sqrt[1 - 4/s2]] - 12*\[Beta]1^4*
        PolyLog[2, Sqrt[1 - 4/s2]] + 18*PolyLog[2, (1 - \[Beta]1)/2] - 
       24*\[Beta]1^2*PolyLog[2, (1 - \[Beta]1)/2] + 
       6*\[Beta]1^4*PolyLog[2, (1 - \[Beta]1)/2] + 36*PolyLog[2, -\[Beta]1] - 
       48*\[Beta]1^2*PolyLog[2, -\[Beta]1] + 12*\[Beta]1^4*
        PolyLog[2, -\[Beta]1] + 36*PolyLog[2, \[Beta]1] - 
       48*\[Beta]1^2*PolyLog[2, \[Beta]1] + 12*\[Beta]1^4*
        PolyLog[2, \[Beta]1] + 18*PolyLog[2, (1 + \[Beta]1)/2] - 
       24*\[Beta]1^2*PolyLog[2, (1 + \[Beta]1)/2] + 
       6*\[Beta]1^4*PolyLog[2, (1 + \[Beta]1)/2]))/
     ((-1 + \[Beta]1)*\[Beta]1^2*(1 + \[Beta]1)), 
    {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, WorkingPrecision -> 
     1.1*Precision[s], PrecisionGoal -> Precision[s]]], 
 cut40`J13[(s_)?InexactNumberQ] :> 
  Module[{s2 = SetPrecision[s, 1.5*Precision[s]]}, 
   NIntegrate[(-2*(EllipticK[((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((1 - 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2] - 
       EllipticK[((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 + 4*\[Beta]1 - 4*\[Beta]1^3)/2]*EllipticK[
         ((-1 + 2*\[Beta]1^2)*Sqrt[-3 + 4*\[Beta]1^2])/2 + 
          (1 - 4*\[Beta]1 + 4*\[Beta]1^3)/2])*(-12*Pi^2*\[Beta]1 + 
       28*Pi^2*\[Beta]1^3 - 16*Pi^2*\[Beta]1^5 + 72*\[Beta]1*Log[2]^2 - 
       168*\[Beta]1^3*Log[2]^2 + 96*\[Beta]1^5*Log[2]^2 + 
       3*Pi^2*Log[1 - Sqrt[1 - 4/s2]] - 4*Pi^2*\[Beta]1^2*
        Log[1 - Sqrt[1 - 4/s2]] + Pi^2*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]] - 
       36*\[Beta]1*Log[2]*Log[1 - Sqrt[1 - 4/s2]] + 84*\[Beta]1^3*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]] - 48*\[Beta]1^5*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]] - 18*Log[2]^2*Log[1 - Sqrt[1 - 4/s2]] + 
       24*\[Beta]1^2*Log[2]^2*Log[1 - Sqrt[1 - 4/s2]] - 
       6*\[Beta]1^4*Log[2]^2*Log[1 - Sqrt[1 - 4/s2]] + 
       18*\[Beta]1*Log[1 - Sqrt[1 - 4/s2]]^2 - 42*\[Beta]1^3*
        Log[1 - Sqrt[1 - 4/s2]]^2 + 24*\[Beta]1^5*Log[1 - Sqrt[1 - 4/s2]]^2 - 
       9*Log[2]*Log[1 - Sqrt[1 - 4/s2]]^2 + 12*\[Beta]1^2*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]]^2 - 3*\[Beta]1^4*Log[2]*
        Log[1 - Sqrt[1 - 4/s2]]^2 - 3*Log[1 - Sqrt[1 - 4/s2]]^3 + 
       4*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^3 - 
       \[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^3 - 9*Log[1 - Sqrt[1 - 4/s2]]^2*
        Log[(1 + Sqrt[1 - 4/s2])/2] + 12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^2*
        Log[(1 + Sqrt[1 - 4/s2])/2] - 3*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^2*
        Log[(1 + Sqrt[1 - 4/s2])/2] - 24*Pi^2*Log[1 + Sqrt[1 - 4/s2]] + 
       32*Pi^2*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]] - 8*Pi^2*\[Beta]1^4*
        Log[1 + Sqrt[1 - 4/s2]] - 36*\[Beta]1*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] + 84*\[Beta]1^3*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] - 48*\[Beta]1^5*Log[2]*
        Log[1 + Sqrt[1 - 4/s2]] + 36*Log[2]^2*Log[1 + Sqrt[1 - 4/s2]] - 
       48*\[Beta]1^2*Log[2]^2*Log[1 + Sqrt[1 - 4/s2]] + 
       12*\[Beta]1^4*Log[2]^2*Log[1 + Sqrt[1 - 4/s2]] + 
       18*Log[(1 - Sqrt[1 - 4/s2])/2]*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 + Sqrt[1 - 4/s2]] - 24*\[Beta]1^2*Log[(1 - Sqrt[1 - 4/s2])/2]*
        Log[1 - Sqrt[1 - 4/s2]]*Log[1 + Sqrt[1 - 4/s2]] + 
       6*\[Beta]1^4*Log[(1 - Sqrt[1 - 4/s2])/2]*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 + Sqrt[1 - 4/s2]] + 18*\[Beta]1*Log[1 + Sqrt[1 - 4/s2]]^2 - 
       42*\[Beta]1^3*Log[1 + Sqrt[1 - 4/s2]]^2 + 24*\[Beta]1^5*
        Log[1 + Sqrt[1 - 4/s2]]^2 - 9*Log[2]*Log[1 + Sqrt[1 - 4/s2]]^2 + 
       12*\[Beta]1^2*Log[2]*Log[1 + Sqrt[1 - 4/s2]]^2 - 
       3*\[Beta]1^4*Log[2]*Log[1 + Sqrt[1 - 4/s2]]^2 + 
       9*Log[(1 - Sqrt[1 - 4/s2])/2]*Log[1 + Sqrt[1 - 4/s2]]^2 - 
       12*\[Beta]1^2*Log[(1 - Sqrt[1 - 4/s2])/2]*Log[1 + Sqrt[1 - 4/s2]]^2 + 
       3*\[Beta]1^4*Log[(1 - Sqrt[1 - 4/s2])/2]*Log[1 + Sqrt[1 - 4/s2]]^2 - 
       15*Log[1 + Sqrt[1 - 4/s2]]^3 + 20*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]^
         3 - 5*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]^3 + 
       72*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] - 
       240*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] + 
       192*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] - 
       108*Log[1 - Sqrt[1 - 4/s2]]^2*Log[Sqrt[1 - 4/s2]] + 
       144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^2*Log[Sqrt[1 - 4/s2]] - 
       36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^2*Log[Sqrt[1 - 4/s2]] - 
       72*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] + 
       240*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] - 
       192*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]] + 
       36*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]^2 - 
       48*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]^2 + 
       12*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]^2 - 
       36*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]^2 + 
       48*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]^2 - 
       12*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]^2 - 
       3*Pi^2*Log[1 - \[Beta]1] + 4*Pi^2*\[Beta]1^2*Log[1 - \[Beta]1] - 
       Pi^2*\[Beta]1^4*Log[1 - \[Beta]1] - 36*\[Beta]1*Log[2]*
        Log[1 - \[Beta]1] + 84*\[Beta]1^3*Log[2]*Log[1 - \[Beta]1] - 
       48*\[Beta]1^5*Log[2]*Log[1 - \[Beta]1] + 18*Log[2]^2*
        Log[1 - \[Beta]1] - 24*\[Beta]1^2*Log[2]^2*Log[1 - \[Beta]1] + 
       6*\[Beta]1^4*Log[2]^2*Log[1 - \[Beta]1] - 
       36*\[Beta]1*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       84*\[Beta]1^3*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       48*\[Beta]1^5*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       9*Log[1 - Sqrt[1 - 4/s2]]^2*Log[1 - \[Beta]1] - 
       12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^2*Log[1 - \[Beta]1] + 
       3*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^2*Log[1 - \[Beta]1] + 
       36*\[Beta]1*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       84*\[Beta]1^3*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       48*\[Beta]1^5*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       36*Log[2]*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       48*\[Beta]1^2*Log[2]*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 
       12*\[Beta]1^4*Log[2]*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       9*Log[1 + Sqrt[1 - 4/s2]]^2*Log[1 - \[Beta]1] - 
       12*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]^2*Log[1 - \[Beta]1] + 
       3*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]^2*Log[1 - \[Beta]1] - 
       108*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1] - 36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 108*Log[1 + Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] - 144*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1] + 
       36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1] + 18*\[Beta]1*Log[1 - \[Beta]1]^2 - 
       42*\[Beta]1^3*Log[1 - \[Beta]1]^2 + 24*\[Beta]1^5*
        Log[1 - \[Beta]1]^2 + 9*Log[2]*Log[1 - \[Beta]1]^2 - 
       12*\[Beta]1^2*Log[2]*Log[1 - \[Beta]1]^2 + 3*\[Beta]1^4*Log[2]*
        Log[1 - \[Beta]1]^2 - 9*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]^2 + 
       12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]^2 - 
       3*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]^2 + 
       9*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]^2 - 
       12*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]^2 + 
       3*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]^2 + 
       3*Log[1 - \[Beta]1]^3 - 4*\[Beta]1^2*Log[1 - \[Beta]1]^3 + 
       \[Beta]1^4*Log[1 - \[Beta]1]^3 - 72*Log[1 - Sqrt[1 - 4/s2]]*
        Log[\[Beta]1] + 240*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        Log[\[Beta]1] - 192*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[\[Beta]1] + 72*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 
       240*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 
       192*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 
       72*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 
       96*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*
        Log[\[Beta]1] - 24*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 72*Log[1 + Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] - 96*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*Log[\[Beta]1] + 
       24*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*
        Log[\[Beta]1] + 108*Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]*
        Log[\[Beta]1] - 144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1]*Log[\[Beta]1] + 36*\[Beta]1^4*
        Log[1 - Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]*Log[\[Beta]1] - 
       108*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]*Log[\[Beta]1] + 
       144*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 - \[Beta]1]*
        Log[\[Beta]1] - 36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*
        Log[1 - \[Beta]1]*Log[\[Beta]1] + 108*Log[1 - \[Beta]1]^2*
        Log[\[Beta]1] - 144*\[Beta]1^2*Log[1 - \[Beta]1]^2*Log[\[Beta]1] + 
       36*\[Beta]1^4*Log[1 - \[Beta]1]^2*Log[\[Beta]1] + 
       36*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1]^2 - 
       48*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1]^2 + 
       12*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1]^2 - 
       36*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1]^2 + 
       48*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1]^2 - 
       12*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1]^2 + 
       9*Log[1 - \[Beta]1]^2*Log[(1 + \[Beta]1)/2] - 
       12*\[Beta]1^2*Log[1 - \[Beta]1]^2*Log[(1 + \[Beta]1)/2] + 
       3*\[Beta]1^4*Log[1 - \[Beta]1]^2*Log[(1 + \[Beta]1)/2] + 
       24*Pi^2*Log[1 + \[Beta]1] - 32*Pi^2*\[Beta]1^2*Log[1 + \[Beta]1] + 
       8*Pi^2*\[Beta]1^4*Log[1 + \[Beta]1] - 36*\[Beta]1*Log[2]*
        Log[1 + \[Beta]1] + 84*\[Beta]1^3*Log[2]*Log[1 + \[Beta]1] - 
       48*\[Beta]1^5*Log[2]*Log[1 + \[Beta]1] - 36*Log[2]^2*
        Log[1 + \[Beta]1] + 48*\[Beta]1^2*Log[2]^2*Log[1 + \[Beta]1] - 
       12*\[Beta]1^4*Log[2]^2*Log[1 + \[Beta]1] + 
       36*\[Beta]1*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       84*\[Beta]1^3*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       48*\[Beta]1^5*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       36*Log[2]*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       48*\[Beta]1^2*Log[2]*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       12*\[Beta]1^4*Log[2]*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       9*Log[1 - Sqrt[1 - 4/s2]]^2*Log[1 + \[Beta]1] + 
       12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]^2*Log[1 + \[Beta]1] - 
       3*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]^2*Log[1 + \[Beta]1] - 
       36*\[Beta]1*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       84*\[Beta]1^3*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       48*\[Beta]1^5*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 
       9*Log[1 + Sqrt[1 - 4/s2]]^2*Log[1 + \[Beta]1] + 
       12*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]^2*Log[1 + \[Beta]1] - 
       3*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]^2*Log[1 + \[Beta]1] - 
       108*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*
        Log[1 + \[Beta]1] - 36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 108*Log[1 + Sqrt[1 - 4/s2]]*
        Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] - 144*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1] + 
       36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[Sqrt[1 - 4/s2]]*
        Log[1 + \[Beta]1] - 18*Log[(1 - \[Beta]1)/2]*Log[1 - \[Beta]1]*
        Log[1 + \[Beta]1] + 24*\[Beta]1^2*Log[(1 - \[Beta]1)/2]*
        Log[1 - \[Beta]1]*Log[1 + \[Beta]1] - 6*\[Beta]1^4*
        Log[(1 - \[Beta]1)/2]*Log[1 - \[Beta]1]*Log[1 + \[Beta]1] + 
       108*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1]*Log[1 + \[Beta]1] - 
       144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[\[Beta]1]*
        Log[1 + \[Beta]1] + 36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        Log[\[Beta]1]*Log[1 + \[Beta]1] - 108*Log[1 + Sqrt[1 - 4/s2]]*
        Log[\[Beta]1]*Log[1 + \[Beta]1] + 144*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1]*Log[1 + \[Beta]1] - 
       36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[\[Beta]1]*
        Log[1 + \[Beta]1] + 18*\[Beta]1*Log[1 + \[Beta]1]^2 - 
       42*\[Beta]1^3*Log[1 + \[Beta]1]^2 + 24*\[Beta]1^5*
        Log[1 + \[Beta]1]^2 + 9*Log[2]*Log[1 + \[Beta]1]^2 - 
       12*\[Beta]1^2*Log[2]*Log[1 + \[Beta]1]^2 + 3*\[Beta]1^4*Log[2]*
        Log[1 + \[Beta]1]^2 - 9*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1]^2 + 
       12*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1]^2 - 
       3*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1]^2 + 
       9*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1]^2 - 
       12*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1]^2 + 
       3*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*Log[1 + \[Beta]1]^2 - 
       9*Log[(1 - \[Beta]1)/2]*Log[1 + \[Beta]1]^2 + 
       12*\[Beta]1^2*Log[(1 - \[Beta]1)/2]*Log[1 + \[Beta]1]^2 - 
       3*\[Beta]1^4*Log[(1 - \[Beta]1)/2]*Log[1 + \[Beta]1]^2 + 
       15*Log[1 + \[Beta]1]^3 - 20*\[Beta]1^2*Log[1 + \[Beta]1]^3 + 
       5*\[Beta]1^4*Log[1 + \[Beta]1]^3 + 36*\[Beta]1*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 84*\[Beta]1^3*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 48*\[Beta]1^5*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 18*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 24*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 
       6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/
          2] + 18*Log[1 - \[Beta]1]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 
       24*\[Beta]1^2*Log[1 - \[Beta]1]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 
       6*\[Beta]1^4*Log[1 - \[Beta]1]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 
       18*Log[1 + \[Beta]1]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] + 
       24*\[Beta]1^2*Log[1 + \[Beta]1]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 
       6*\[Beta]1^4*Log[1 + \[Beta]1]*PolyLog[2, (1 - Sqrt[1 - 4/s2])/2] - 
       216*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, 1 - Sqrt[1 - 4/s2]] + 
       288*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, 
         1 - Sqrt[1 - 4/s2]] - 72*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, 1 - Sqrt[1 - 4/s2]] - 108*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])^(-1)] + 144*\[Beta]1^2*
        Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 + Sqrt[1 - 4/s2])^(-1)] - 
       36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 + Sqrt[1 - 4/s2])^
          (-1)] + 36*\[Beta]1*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 
       84*\[Beta]1^3*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 
       48*\[Beta]1^5*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 
       18*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 
       24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 + Sqrt[1 - 4/s2])/
          2] + 6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 18*Log[1 - \[Beta]1]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 24*\[Beta]1^2*Log[1 - \[Beta]1]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 6*\[Beta]1^4*Log[1 - \[Beta]1]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 18*Log[1 + \[Beta]1]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] + 24*\[Beta]1^2*Log[1 + \[Beta]1]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 6*\[Beta]1^4*Log[1 + \[Beta]1]*
        PolyLog[2, (1 + Sqrt[1 - 4/s2])/2] - 72*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       240*\[Beta]1^2*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       192*\[Beta]1^4*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       108*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       72*Log[Sqrt[1 - 4/s2]]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       96*\[Beta]1^2*Log[Sqrt[1 - 4/s2]]*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       24*\[Beta]1^4*Log[Sqrt[1 - 4/s2]]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       108*Log[1 - \[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       144*\[Beta]1^2*Log[1 - \[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       36*\[Beta]1^4*Log[1 - \[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       72*Log[\[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       96*\[Beta]1^2*Log[\[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       24*\[Beta]1^4*Log[\[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       108*Log[1 + \[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] - 
       144*\[Beta]1^2*Log[1 + \[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       36*\[Beta]1^4*Log[1 + \[Beta]1]*PolyLog[2, -Sqrt[1 - 4/s2]] + 
       72*PolyLog[2, Sqrt[1 - 4/s2]] - 240*\[Beta]1^2*
        PolyLog[2, Sqrt[1 - 4/s2]] + 192*\[Beta]1^4*
        PolyLog[2, Sqrt[1 - 4/s2]] - 108*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 108*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 144*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 72*Log[Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 96*\[Beta]1^2*Log[Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 24*\[Beta]1^4*Log[Sqrt[1 - 4/s2]]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 108*Log[1 - \[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 144*\[Beta]1^2*Log[1 - \[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 36*\[Beta]1^4*Log[1 - \[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 72*Log[\[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 96*\[Beta]1^2*Log[\[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 24*\[Beta]1^4*Log[\[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 108*Log[1 + \[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 144*\[Beta]1^2*Log[1 + \[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] - 36*\[Beta]1^4*Log[1 + \[Beta]1]*
        PolyLog[2, Sqrt[1 - 4/s2]] + 36*\[Beta]1*PolyLog[2, 
         (1 - \[Beta]1)/2] - 84*\[Beta]1^3*PolyLog[2, (1 - \[Beta]1)/2] + 
       48*\[Beta]1^5*PolyLog[2, (1 - \[Beta]1)/2] - 
       18*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, (1 - \[Beta]1)/2] + 
       24*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, (1 - \[Beta]1)/2] - 
       6*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*PolyLog[2, (1 - \[Beta]1)/2] + 
       18*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 - \[Beta]1)/2] - 
       24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 - \[Beta]1)/2] + 
       6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*PolyLog[2, (1 - \[Beta]1)/2] - 
       18*Log[1 + \[Beta]1]*PolyLog[2, (1 - \[Beta]1)/2] + 
       24*\[Beta]1^2*Log[1 + \[Beta]1]*PolyLog[2, (1 - \[Beta]1)/2] - 
       6*\[Beta]1^4*Log[1 + \[Beta]1]*PolyLog[2, (1 - \[Beta]1)/2] + 
       216*Log[1 - \[Beta]1]*PolyLog[2, 1 - \[Beta]1] - 
       288*\[Beta]1^2*Log[1 - \[Beta]1]*PolyLog[2, 1 - \[Beta]1] + 
       72*\[Beta]1^4*Log[1 - \[Beta]1]*PolyLog[2, 1 - \[Beta]1] + 
       72*PolyLog[2, -\[Beta]1] - 240*\[Beta]1^2*PolyLog[2, -\[Beta]1] + 
       192*\[Beta]1^4*PolyLog[2, -\[Beta]1] + 108*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, -\[Beta]1] - 144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, -\[Beta]1] + 36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, -\[Beta]1] - 108*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, -\[Beta]1] + 144*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, -\[Beta]1] - 36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, -\[Beta]1] - 108*Log[1 - \[Beta]1]*PolyLog[2, -\[Beta]1] + 
       144*\[Beta]1^2*Log[1 - \[Beta]1]*PolyLog[2, -\[Beta]1] - 
       36*\[Beta]1^4*Log[1 - \[Beta]1]*PolyLog[2, -\[Beta]1] - 
       72*PolyLog[2, \[Beta]1] + 240*\[Beta]1^2*PolyLog[2, \[Beta]1] - 
       192*\[Beta]1^4*PolyLog[2, \[Beta]1] + 108*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, \[Beta]1] - 144*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, \[Beta]1] + 36*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, \[Beta]1] - 108*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, \[Beta]1] + 144*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, \[Beta]1] - 36*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, \[Beta]1] + 108*Log[1 - \[Beta]1]*PolyLog[2, \[Beta]1] - 
       144*\[Beta]1^2*Log[1 - \[Beta]1]*PolyLog[2, \[Beta]1] + 
       36*\[Beta]1^4*Log[1 - \[Beta]1]*PolyLog[2, \[Beta]1] + 
       108*Log[1 + \[Beta]1]*PolyLog[2, \[Beta]1] - 
       144*\[Beta]1^2*Log[1 + \[Beta]1]*PolyLog[2, \[Beta]1] + 
       36*\[Beta]1^4*Log[1 + \[Beta]1]*PolyLog[2, \[Beta]1] + 
       108*Log[1 + \[Beta]1]*PolyLog[2, (1 + \[Beta]1)^(-1)] - 
       144*\[Beta]1^2*Log[1 + \[Beta]1]*PolyLog[2, (1 + \[Beta]1)^(-1)] + 
       36*\[Beta]1^4*Log[1 + \[Beta]1]*PolyLog[2, (1 + \[Beta]1)^(-1)] + 
       36*\[Beta]1*PolyLog[2, (1 + \[Beta]1)/2] - 84*\[Beta]1^3*
        PolyLog[2, (1 + \[Beta]1)/2] + 48*\[Beta]1^5*
        PolyLog[2, (1 + \[Beta]1)/2] - 18*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + \[Beta]1)/2] + 24*\[Beta]1^2*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + \[Beta]1)/2] - 6*\[Beta]1^4*Log[1 - Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + \[Beta]1)/2] + 18*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + \[Beta]1)/2] - 24*\[Beta]1^2*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + \[Beta]1)/2] + 6*\[Beta]1^4*Log[1 + Sqrt[1 - 4/s2]]*
        PolyLog[2, (1 + \[Beta]1)/2] - 18*Log[1 + \[Beta]1]*
        PolyLog[2, (1 + \[Beta]1)/2] + 24*\[Beta]1^2*Log[1 + \[Beta]1]*
        PolyLog[2, (1 + \[Beta]1)/2] - 6*\[Beta]1^4*Log[1 + \[Beta]1]*
        PolyLog[2, (1 + \[Beta]1)/2] + 216*PolyLog[3, 1 - Sqrt[1 - 4/s2]] - 
       288*\[Beta]1^2*PolyLog[3, 1 - Sqrt[1 - 4/s2]] + 
       72*\[Beta]1^4*PolyLog[3, 1 - Sqrt[1 - 4/s2]] - 
       216*PolyLog[3, (1 + Sqrt[1 - 4/s2])^(-1)] + 288*\[Beta]1^2*
        PolyLog[3, (1 + Sqrt[1 - 4/s2])^(-1)] - 72*\[Beta]1^4*
        PolyLog[3, (1 + Sqrt[1 - 4/s2])^(-1)] + 
       72*PolyLog[3, -Sqrt[1 - 4/s2]] - 96*\[Beta]1^2*
        PolyLog[3, -Sqrt[1 - 4/s2]] + 24*\[Beta]1^4*
        PolyLog[3, -Sqrt[1 - 4/s2]] - 72*PolyLog[3, Sqrt[1 - 4/s2]] + 
       96*\[Beta]1^2*PolyLog[3, Sqrt[1 - 4/s2]] - 24*\[Beta]1^4*
        PolyLog[3, Sqrt[1 - 4/s2]] - 216*PolyLog[3, 1 - \[Beta]1] + 
       288*\[Beta]1^2*PolyLog[3, 1 - \[Beta]1] - 72*\[Beta]1^4*
        PolyLog[3, 1 - \[Beta]1] - 72*PolyLog[3, -\[Beta]1] + 
       96*\[Beta]1^2*PolyLog[3, -\[Beta]1] - 24*\[Beta]1^4*
        PolyLog[3, -\[Beta]1] + 72*PolyLog[3, \[Beta]1] - 
       96*\[Beta]1^2*PolyLog[3, \[Beta]1] + 24*\[Beta]1^4*
        PolyLog[3, \[Beta]1] + 216*PolyLog[3, (1 + \[Beta]1)^(-1)] - 
       288*\[Beta]1^2*PolyLog[3, (1 + \[Beta]1)^(-1)] + 
       72*\[Beta]1^4*PolyLog[3, (1 + \[Beta]1)^(-1)]))/
     (3*(-1 + \[Beta]1)*\[Beta]1^2*(1 + \[Beta]1)), 
    {\[Beta]1, Sqrt[3]/2, Sqrt[1 - 4/s]}, WorkingPrecision -> 
     1.1*Precision[s], PrecisionGoal -> Precision[s]]]}


==> anc/Data/L20 <==
Print["Adapter matrix L in J=U.L.cs for (2,0) cut."]
{{-(((-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]))/Pi), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]))/(4*Pi), 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]))/(2*Pi), 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 
  -((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)/(2*Pi), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)/(2*Pi), 0}, 
 {(-3*(-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-3 + 7*\[Epsilon]))/
   (8*Pi), (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 
  -(((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)/Pi), 
  (3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-5 + 6*\[Epsilon])*
    (-1 + 6*\[Epsilon]))/(16*Pi), 0, 
  (-3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(8*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (9 - 103*\[Epsilon] + 342*\[Epsilon]^2))/(48*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(3*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (16*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-1 + 5*\[Epsilon]))/
   (32*Pi), (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(24*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 
  (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (96*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(Pi*(-1 + 4*\[Epsilon])), 0, 
  (-2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 6*\[Epsilon])), 0, 0, (2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/Pi, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]))/(2*Pi), 
  (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 
  -(((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)/Pi), 0, 0, 0, 0, 
  -((\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/Pi), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {((-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (9 - 175*\[Epsilon] + 774*\[Epsilon]^2))/(288*Pi*(-1 + 6*\[Epsilon])), 
  (5*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(12*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(18*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (96*Pi), 0, 0, 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 6*\[Epsilon]))/(4*Pi), -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/
   (6*Pi), 0, (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon]))/
   (6*Pi), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])), 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
    (Pi*(-1 + 6*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-9 - 41*\[Epsilon] + 522*\[Epsilon]^2))/(288*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(3*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(18*Pi*(-1 + 6*\[Epsilon])), 
  -(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (96*Pi), 0, 0, 0, (-5*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 6*\[Epsilon]))/(4*Pi), -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/
   (3*Pi), 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon]))/
   (6*Pi), 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (9 - 67*\[Epsilon] + 126*\[Epsilon]^2))/(144*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(12*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(9*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (48*Pi), 0, 0, 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 6*\[Epsilon]))/(2*Pi), (\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/
   (6*Pi), 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon]))/
   (6*Pi), 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])), 0, (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(Pi*(-1 + 6*\[Epsilon])), 0, 0, 
  (-2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi, 0, 0, 0, 0, 
  0, 0, 0}, {((-1 + \[Epsilon])^2*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-9 - 41*\[Epsilon] + 522*\[Epsilon]^2))/(288*Pi*(-1 + 6*\[Epsilon])), 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(3*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(18*Pi*(-1 + 6*\[Epsilon])), 
  -(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon]))/
   (96*Pi), 0, 0, 0, (-5*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 6*\[Epsilon]))/(4*Pi), (\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/(6*Pi), 
  0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon]))/(6*Pi), 0, 
  (-2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (5*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 0, 
  (-7*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (2*Pi*(-1 + 6*\[Epsilon])), 0, 0, 
  (2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi, 0, 
  (2*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/(4*Pi), 
  0, 0, 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi, 0, 
  (-8*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (7*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])), 0, 
  (-9*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 6*\[Epsilon])), 0, 0, 
  (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(4*Pi), 0, 
  (\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 6*\[Epsilon]))/(2*Pi), 0, 0, 0}, 
 {0, 0, ((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)/(2*Pi), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)/(2*Pi), 0}, 
 {(-3*(-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]))/(2*Pi), 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/(2*Pi), 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/(2*Pi)}}


==> anc/Data/L21 <==
Print["Adapter matrix L in J=U.L.cs for (2,1) cut."]
{{-((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(3*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*(-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon])*(-5 + 6*\[Epsilon])*
    (-1 + 6*\[Epsilon]))/(16*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 8*\[Epsilon]))/(2*Pi*(-3 + 10*\[Epsilon])), 0, 
  (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(1 - 18*\[Epsilon] + 
     41*\[Epsilon]^2))/(4*Pi*(-3 + 10*\[Epsilon])), 
  (9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-5 + 13*\[Epsilon]))/
   (4*Pi*(-3 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-2*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(-3 + 44*\[Epsilon] - 192*\[Epsilon]^2 + 
     264*\[Epsilon]^3))/(3*Pi*(-1 + 6*\[Epsilon])*(-3 + 10*\[Epsilon])*
    (-1 + 10*\[Epsilon])), 0, (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])*(-4 + 7*\[Epsilon] + 29*\[Epsilon]^2))/
   (2*Pi*(-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 
  (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])*
    (-4 + 17*\[Epsilon]))/(2*Pi*(-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-3 + 8*\[Epsilon])*(-21 + 94*\[Epsilon]))/(12*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), (-3*(-1 + \[Epsilon])*\[Epsilon]*
    (-1 + 2*\[Epsilon])*(-5 + 6*\[Epsilon])*(-1 + 6*\[Epsilon]))/(16*Pi), 
  (-9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(1 - 18*\[Epsilon] + 
     41*\[Epsilon]^2))/(2*Pi*(-3 + 10*\[Epsilon])), 
  (-27*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-5 + 13*\[Epsilon]))/
   (2*Pi*(-3 + 10*\[Epsilon])), (-5*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-7 + 10*\[Epsilon])*(-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon]))/
   (64*Pi*(-1 + 4*\[Epsilon])), (-5*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/
   (2*Pi), (2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/Pi, (-3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-5 + 6*\[Epsilon])*(-1 + 6*\[Epsilon]))/(8*Pi), 
  (4*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(3*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(-1 + 6*\[Epsilon])*(-3 + 8*\[Epsilon]))/
   (8*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(1 - 18*\[Epsilon] + 
     41*\[Epsilon]^2))/(4*Pi*(-3 + 10*\[Epsilon])), 
  (-9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-5 + 13*\[Epsilon]))/
   (4*Pi*(-3 + 10*\[Epsilon])), 0, (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/
   (4*Pi), (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/Pi, (-3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-5 + 6*\[Epsilon])*(-1 + 6*\[Epsilon]))/(16*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 8*\[Epsilon])*(-9 + 38*\[Epsilon]))/(24*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), 0, (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (1 - 18*\[Epsilon] + 41*\[Epsilon]^2))/(4*Pi*(-3 + 10*\[Epsilon])), 
  (9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-5 + 13*\[Epsilon]))/
   (4*Pi*(-3 + 10*\[Epsilon])), 0, (\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/
   (4*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(6*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(1 - 12*\[Epsilon] + 24*\[Epsilon]^2))/
   (24*Pi*(-1 + 4*\[Epsilon])*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)/(4*Pi), 
  -(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon]))/
   (4*Pi), (3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-5 + 6*\[Epsilon])*
    (-1 + 6*\[Epsilon]))/(32*Pi), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-9 + 26*\[Epsilon]))/(3*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 - 47*\[Epsilon] + 
     152*\[Epsilon]^2))/(Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 
  (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-19 + 56*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  (8*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (3 - 10*\[Epsilon] + 2*\[Epsilon]^2))/(3*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-3 + 68*\[Epsilon] - 245*\[Epsilon]^2 + 188*\[Epsilon]^3))/
   (2*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 
  (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(15 - 61*\[Epsilon] + 
     44*\[Epsilon]^2))/(2*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 0, 
  0, 0, 0, -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 - 3*\[Epsilon] + 
      6*\[Epsilon]^2))/Pi), 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi), 0, 
  (-2*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon]))/
   (12*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (2*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
    (Pi*(-1 + 6*\[Epsilon]))), 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 6*\[Epsilon]))/(4*Pi), 0, 0, 
  0, 0, 0}, {((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(3 - 30*\[Epsilon] + 8*\[Epsilon]^2 + 
     96*\[Epsilon]^3))/(24*Pi*(-1 + 4*\[Epsilon])*(-1 + 6*\[Epsilon])*
    (-3 + 10*\[Epsilon])), 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-4 + 21*\[Epsilon] - 
      93*\[Epsilon]^2 + 188*\[Epsilon]^3))/(4*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), (-3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (1 + 4*\[Epsilon])*(-4 + 11*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 
  (\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi, 0, 
  (-5*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 4*\[Epsilon])), 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (2*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(12*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/(2*Pi), 0, 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 6*\[Epsilon]))/(8*Pi), 0, 0, 
  0, 0, 0}, {-((-1 + \[Epsilon])*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon]))/(6*Pi*(-1 + 4*\[Epsilon])*(-1 + 6*\[Epsilon])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (2*Pi*(-1 + 4*\[Epsilon])), (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 6*\[Epsilon])), 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (2*Pi*(-1 + 6*\[Epsilon])), 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(2*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0}, 
 {((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (9 - 74*\[Epsilon] + 88*\[Epsilon]^2 + 96*\[Epsilon]^3))/
   (24*Pi*(-1 + 4*\[Epsilon])*(-1 + 6*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-4 + 21*\[Epsilon] - 
      93*\[Epsilon]^2 + 188*\[Epsilon]^3))/(4*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), (-3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (1 + 4*\[Epsilon])*(-4 + 11*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 
  (\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi, 0, 
  (-5*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (2*Pi*(-1 + 6*\[Epsilon])), 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 6*\[Epsilon]))/(8*Pi), 0, 0, 0, 0, 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 6*\[Epsilon]))/(8*Pi), 0, 0, 
  0, 0, 0}, {-((-1 + \[Epsilon])*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(9 - 86*\[Epsilon] + 128*\[Epsilon]^2 + 
      96*\[Epsilon]^3))/(48*Pi*(-1 + 4*\[Epsilon])*(-1 + 6*\[Epsilon])*
    (-3 + 10*\[Epsilon])), 0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-4 + 21*\[Epsilon] - 93*\[Epsilon]^2 + 188*\[Epsilon]^3))/
   (8*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 
  (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])*
    (-4 + 11*\[Epsilon]))/(8*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 
  0, 0, 0, 0, -(\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(2*Pi), 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(2*Pi), 0, 
  (3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (8*Pi*(-1 + 4*\[Epsilon])), (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 6*\[Epsilon])), 0, 0, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (8*Pi*(-1 + 4*\[Epsilon])), (\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(6*Pi*(-1 + 6*\[Epsilon])), 0, 0, 
  (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 6*\[Epsilon]))/(4*Pi), 0, 0, 
  (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi, 0, 0, 0, 0, 
  (-16*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/Pi, 0, 0}, 
 {((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (3 - 99*\[Epsilon] + 1160*\[Epsilon]^2 - 5004*\[Epsilon]^3 + 
     5872*\[Epsilon]^4 + 2400*\[Epsilon]^5))/(24*Pi*(-1 + 4*\[Epsilon])*
    (-1 + 6*\[Epsilon])*(-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 0, 
  -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-4 + 79*\[Epsilon] - 
      701*\[Epsilon]^2 + 2910*\[Epsilon]^3 - 10716*\[Epsilon]^4 + 
      18800*\[Epsilon]^5))/(16*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])*
    (-1 + 10*\[Epsilon])), (-3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-4 + 89*\[Epsilon] - 550*\[Epsilon]^2 - 668*\[Epsilon]^3 + 
     4400*\[Epsilon]^4))/(16*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])*
    (-1 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 - 21*\[Epsilon] + 60*\[Epsilon]^2))/
   (8*Pi), (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-19 + 60*\[Epsilon]))/(8*Pi), 
  0, (-9*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 4*\[Epsilon])), (5*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 6*\[Epsilon])), 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 6*\[Epsilon])), 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 4*\[Epsilon])), -((\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi), 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 6*\[Epsilon]))/Pi), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi), 0, 0, 0, 0, 
  (4*\[Epsilon]^3*(-1 + 2*\[Epsilon]))/Pi, 0, 
  (8*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi}}


==> anc/Data/L22 <==
Print["Adapter matrix L in J=U.L.cs for (2,2) cut."]
{{(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (39 - 387*\[Epsilon] + 614*\[Epsilon]^2))/(20*Pi*(-3 + 10*\[Epsilon])*
    (-1 + 10*\[Epsilon])), (\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(12 - 151*\[Epsilon] + 
     682*\[Epsilon]^2))/(20*Pi*(-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-15 + 29*\[Epsilon]))/(20*Pi*(-3 + 10*\[Epsilon])), 
  (-27*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon]))/(20*Pi*(-3 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, (-5*(-1 + 2*\[Epsilon])*(-9 + 10*\[Epsilon])*
    (-7 + 10*\[Epsilon])*(-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon]))/(256*Pi), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-3 + 7*\[Epsilon])*(-5 + 12*\[Epsilon]))/(10*Pi*(-3 + 10*\[Epsilon])), 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-33 + 92*\[Epsilon]))/(10*Pi*(-3 + 10*\[Epsilon])), 0, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 - 3*\[Epsilon] + 6*\[Epsilon]^2))/Pi, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-3*(-1 + \[Epsilon])*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon]))/(20*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-6 + 11*\[Epsilon]))/
   (20*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
    (Pi*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 6*\[Epsilon]))/(8*Pi), 0, 0, 0, 
  0, 0, 0, 0, 0}, {(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-15 + 134*\[Epsilon] - 371*\[Epsilon]^2 + 336*\[Epsilon]^3))/
   (20*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-3 + 16*\[Epsilon])*
    (-9 + 23*\[Epsilon]))/(20*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])), 
  0, 0, -((\[Epsilon]^4*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi), 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/Pi), 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
    (Pi*(-1 + 4*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0}, 
 {-(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (9 + 208*\[Epsilon] - 5299*\[Epsilon]^2 + 33238*\[Epsilon]^3 - 
      80152*\[Epsilon]^4 + 67200*\[Epsilon]^5))/(160*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 
  -(\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (12 - 181*\[Epsilon] + 353*\[Epsilon]^2 + 8354*\[Epsilon]^3 - 
      49576*\[Epsilon]^4 + 73600*\[Epsilon]^5))/(160*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 0, 0, 
  (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 - 21*\[Epsilon] + 60*\[Epsilon]^2))/
   (8*Pi), (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-19 + 60*\[Epsilon]))/(8*Pi), 
  0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])), 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 6*\[Epsilon]))/(2*Pi), 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, -(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))/(4*Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  (3*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 6*\[Epsilon]))/(4*Pi), 0, 0, 
  (-4*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 0, 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi), 0, 
  (-8*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi}, 
 {(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (39 - 660*\[Epsilon] + 3827*\[Epsilon]^2 - 9338*\[Epsilon]^3 + 
     7728*\[Epsilon]^4))/(60*Pi*(-1 + 4*\[Epsilon])*(-3 + 10*\[Epsilon])*
    (-1 + 10*\[Epsilon])), (\[Epsilon]*(-1 + 2*\[Epsilon])*
    (-2 + 3*\[Epsilon])*(12 - 235*\[Epsilon] + 1811*\[Epsilon]^2 - 
     5734*\[Epsilon]^3 + 6864*\[Epsilon]^4))/(60*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 0, 0, 0, 0, 0, 
  (4*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (Pi*(-1 + 4*\[Epsilon])), 0, 0, 
  -((\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/Pi), 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/
   Pi, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi, 0, 0}, 
 {(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (12 + 315*\[Epsilon] - 7441*\[Epsilon]^2 + 45622*\[Epsilon]^3 - 
     108858*\[Epsilon]^4 + 90720*\[Epsilon]^5))/(240*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 
  (\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (21 - 310*\[Epsilon] + 737*\[Epsilon]^2 + 11096*\[Epsilon]^3 - 
     67254*\[Epsilon]^4 + 99360*\[Epsilon]^5))/(240*Pi*(-1 + 4*\[Epsilon])*
    (-3 + 10*\[Epsilon])*(-1 + 10*\[Epsilon])), 0, 0, 
  -(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 - 37*\[Epsilon] + 108*\[Epsilon]^2))/
   (16*Pi), -(\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-35 + 108*\[Epsilon]))/
   (16*Pi), 0, (-3*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))/
   (4*Pi*(-1 + 4*\[Epsilon])), (\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (1 + 6*\[Epsilon]))/(4*Pi), 0, 0, (\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 
  0, (\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 6*\[Epsilon]))/(2*Pi), 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi, 0, 0, 
  -((\[Epsilon]^3*(-1 + 2*\[Epsilon])*(-1 + 6*\[Epsilon]))/Pi), 0, 
  (8*\[Epsilon]^4*(-1 + 2*\[Epsilon]))/Pi}}


==> anc/Data/M20 <==
Print["Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J for \
(2,0) cut."]
{{-(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(\[Beta]*\[Epsilon])/(-4 + s), (-6*\[Epsilon])/(-4 + s), 
  (-2*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-6*(12 - 11*s + 3*s*\[Beta])*\[Epsilon])/((-4 + s)*s), 
  ((-4 + 3*s)*\[Epsilon])/((-4 + s)*s), 
  -(((-4 + 5*s)*\[Epsilon])/((-4 + s)*s)), (6*\[Beta]*\[Epsilon])/(-4 + s), 
  (-36*(-4 + 4*s + s*\[Beta])*\[Epsilon])/((-4 + s)*s), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(((-4 + 3*s)*\[Epsilon])/((-4 + s)*s)), 0}, 
 {0, (3*(4 - s + 6*s*\[Beta])*\[Epsilon])/((-4 + s)*s), 
  (\[Beta]*\[Epsilon])/(-4 + s), -((\[Beta]*\[Epsilon])/(-4 + s)), 
  (-4*\[Epsilon])/((-4 + s)*s), (-6*(-4 + s + 6*s*\[Beta])*\[Epsilon])/
   ((-4 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((\[Beta]*\[Epsilon])/(-4 + s)), 0}, 
 {0, 0, 0, 0, 0, -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, (-2*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, -((\[Beta]*\[Epsilon])/(-4 + s)), 
  (2*\[Epsilon])/s, (\[Beta]*\[Epsilon])/(-4 + s), 
  (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-9*\[Epsilon] + 2*\[Beta]*\[Epsilon]))/(-4 + s), 
  \[Epsilon]/(-4 + s), 0, 0, 0, 0, (-3*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -(\[Epsilon]/(-4 + s)), 0}, 
 {0, (12*\[Epsilon] - s*\[Epsilon])/((-4 + s)*s), 0, 0, \[Epsilon]/s, 
  (14*\[Epsilon])/s, (3*\[Beta]*\[Epsilon])/(-4 + s), 0, 
  -((-28 + 13*s)*\[Epsilon])/(3*(-4 + s)*s), (-2*\[Beta]*\[Epsilon])/
   (-4 + s), ((-8 + s)*\[Epsilon])/(3*(-4 + s)*s), 
  (-2*(-6*\[Epsilon] + s*\[Epsilon]))/(3*(-4 + s)*s), 
  (2*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (-6*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-4*(-\[Epsilon] + 3*\[Beta]*\[Epsilon]))/(-4 + s), 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), 0, 
  (4*(-4*\[Epsilon] + s*\[Epsilon] + 9*s*\[Beta]*\[Epsilon]))/((-4 + s)*s), 
  (9*\[Beta]*\[Epsilon])/(-4 + s), 0, (-2*(2 + s)*\[Epsilon])/(3*(-4 + s)*s), 
  (2*\[Beta]*\[Epsilon])/(-4 + s), (-2*(-4 + 5*s)*\[Epsilon])/(3*(-4 + s)*s), 
  (-4*(-3*\[Epsilon] + s*\[Epsilon]))/(3*(-4 + s)*s), 
  (10*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0}, 
 {0, (-2*\[Epsilon])/(-4 + s), 0, 0, \[Epsilon]/(-4 + s), (-8*\[Epsilon])/s, 
  (3*\[Beta]*\[Epsilon])/(-4 + s), 0, ((-16 + s)*\[Epsilon])/(3*(-4 + s)*s), 
  (2*\[Beta]*\[Epsilon])/(-4 + s), -((-8 + s)*\[Epsilon])/(3*(-4 + s)*s), 
  (-10*\[Epsilon])/(3*(-4 + s)), (4*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, \[Epsilon]/s, 0, 0, (-2*\[Epsilon])/s, 
  -((\[Beta]*\[Epsilon])/(-4 + s)), (-2*\[Beta]*\[Epsilon])/(-4 + s), 
  \[Epsilon]/s, 0, 0, 0, 0, 0, 0}, 
 {0, (-2*(-2*\[Epsilon] + 3*\[Beta]*\[Epsilon]))/(-4 + s), 0, 0, 0, 
  (4*\[Epsilon])/s, (\[Beta]*\[Epsilon])/(-4 + s), 
  (\[Beta]*\[Epsilon])/(-4 + s), (-2*(2 + s)*\[Epsilon])/(3*(-4 + s)*s), 
  (-4*\[Beta]*\[Epsilon])/(-4 + s), -((-8 + s)*\[Epsilon])/(3*(-4 + s)*s), 
  (-4*(-3*\[Epsilon] + s*\[Epsilon]))/(3*(-4 + s)*s), 
  (-2*\[Beta]*\[Epsilon])/(-4 + s), (-3*\[Epsilon])/(-4 + s), 
  (-4*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (7*\[Epsilon])/(2*s), 
  (\[Beta]*\[Epsilon])/(-4 + s), (3*\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, 
  (\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (3*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 
  (9*\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 0, 
  (6*\[Beta]*\[Epsilon])/(-4 + s), -(\[Epsilon]/s), 
  (6*\[Beta]*\[Epsilon])/(-4 + s), -(((-8 + 5*s)*\[Epsilon])/((-4 + s)*s)), 
  (-8*\[Beta]*\[Epsilon])/(-4 + s), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*\[Epsilon])/(-4 + s), 0}, {0, (-12*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 
  (-3*\[Epsilon])/(-4 + s)}}


==> anc/Data/M21 <==
Print["Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J for \
(2,1) cut."]
{{\[Epsilon]/s, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-6*\[Beta]*\[Epsilon])/(-4 + s), 
  (-4*(-1 + s)*\[Epsilon])/((-4 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/s, 0, -((-4 + 3*s)*\[Epsilon])/
   (2*(-1 + s)*s), -((2 + s)*\[Epsilon])/(2*(-1 + s)*s), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -\[Epsilon]/(2*(-1 + s)), 
  ((-2 + 5*s)*\[Epsilon])/(2*(-1 + s)*s), (\[Beta]*\[Epsilon])/(-4 + s), 
  (-2*\[Beta]*\[Epsilon])/(-4 + s), (4*\[Beta]*\[Epsilon])/(-4 + s), 
  (8*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-4*\[Epsilon] + 3*s*\[Epsilon])/((-4 + s)*s), 
  ((24 - 34*s + 19*s^2 - 10*s*\[Beta] + 10*s^2*\[Beta])*\[Epsilon])/
   ((-4 + s)*(-1 + s)*s), 
  -(((24 + 6*s - 3*s^2 - 22*s*\[Beta] + 22*s^2*\[Beta])*\[Epsilon])/
    ((-4 + s)*(-1 + s)*s)), -(((-8 + 7*s)*\[Epsilon])/((-4 + s)*s)), 
  (2*(1 + 2*\[Beta])*\[Epsilon])/(-4 + s), 
  (-2*(-12*\[Epsilon] + 25*s*\[Epsilon] + 2*s*\[Beta]*\[Epsilon]))/
   ((-4 + s)*s), (-8*(-12*\[Epsilon] + 7*s*\[Epsilon] + 
     3*s*\[Beta]*\[Epsilon]))/((-4 + s)*s), 
  (4*(4 - s + 4*s*\[Beta])*\[Epsilon])/((-4 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, ((8 - 22*s + 17*s^2)*\[Epsilon])/
   (2*(-4 + s)*(-1 + s)*s), ((2 + s)*\[Epsilon])/(2*(-1 + s)*s), 0, 
  (-4*\[Epsilon])/(-4 + s), (-4*\[Epsilon] - 11*s*\[Epsilon])/((-4 + s)*s), 
  (-12*\[Beta]*\[Epsilon])/(-4 + s), (2*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, -((-2 + s)*\[Epsilon])/(2*(-1 + s)*s), 
  -((2 + s)*\[Epsilon])/(2*(-1 + s)*s), 0, \[Epsilon]/s, 0, 0, 
  (2*\[Epsilon])/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(\[Beta]*\[Epsilon])/(-4 + s), 0, -((\[Beta]*\[Epsilon])/(-4 + s)), 0, 0, 
  -(\[Beta]*\[Epsilon])/(2*(-4 + s)), (\[Beta]*\[Epsilon])/(2*(-4 + s)), 
  (-4*\[Epsilon])/((-4 + s)*s), (-2*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {\[Epsilon]/(-4 + s), 0, 
  (-4*\[Epsilon])/(-4 + s), 0, 0, 0, (4*\[Epsilon])/(-4 + s), 
  (6*\[Beta]*\[Epsilon])/(-4 + s), (4*\[Epsilon] - 5*s*\[Epsilon])/
   ((-4 + s)*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, \[Epsilon]/(-1 + s), (-3*\[Epsilon])/(-1 + s), 0, 0, 0, 0, 0, 
  \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, \[Epsilon]/s, 0, 0, 0, 0, 0, -\[Epsilon]/(2*s), -(\[Epsilon]/s), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  \[Epsilon]/s, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 
  -((\[Beta]*\[Epsilon])/(-4 + s)), 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 
  (-6*\[Beta]*\[Epsilon])/(-4 + s), (-4*(-1 + s)*\[Epsilon])/((-4 + s)*s), 
  (6*\[Beta]*\[Epsilon])/(-4 + s), 0, (6*\[Beta]*\[Epsilon])/(-4 + s), 
  (-6*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 
  \[Epsilon]/s, -((\[Beta]*\[Epsilon])/(-4 + s)), 0, 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, (2*(-2*\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s), 0, 0, 
  0, 0, 0, (6*\[Beta]*\[Epsilon])/(-4 + s), (-4*(-1 + s)*\[Epsilon])/
   ((-4 + s)*s), 0, (-6*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 
  \[Epsilon]/s, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, \[Epsilon]/s, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0}, 
 {0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 
  -(\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, (\[Beta]*\[Epsilon])/(2*(-4 + s)), 
  (-3*\[Beta]*\[Epsilon])/(4*(-4 + s)), 0, 0, 0, 
  (3*\[Beta]*\[Epsilon])/(-4 + s), 0, (3*\[Beta]*\[Epsilon])/(-4 + s), 
  (-9*\[Beta]*\[Epsilon])/(-4 + s), (-4*(-1 + s)*\[Epsilon])/((-4 + s)*s), 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/(8*s), 0, 0, 0, 
  \[Epsilon]/s, 0, (3*\[Epsilon])/(2*s), (-3*\[Epsilon])/(2*s), 0, 0, 
  -(\[Beta]*\[Epsilon])/(4*(-4 + s)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, -((\[Beta]*\[Epsilon])/(-4 + s)), 
  (2*\[Epsilon])/(-4 + s), (\[Beta]*\[Epsilon])/(-4 + s), 
  (\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, 0, 0, (10*\[Beta]*\[Epsilon])/
   (-4 + s), (2*\[Epsilon])/s, (18*\[Beta]*\[Epsilon])/(-4 + s), 
  (-18*\[Beta]*\[Epsilon])/(-4 + s), (-2*\[Epsilon])/s, 
  (8*\[Beta]*\[Epsilon])/(-4 + s), (-3*\[Epsilon])/(-4 + s), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 
  (2*\[Beta]*\[Epsilon])/(-4 + s)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*\[Beta]*\[Epsilon])/(4*(-4 + s)), -(\[Beta]*\[Epsilon])/(2*(-4 + s)), 
  (-9*\[Beta]*\[Epsilon])/(2*(-4 + s)), -(\[Epsilon]/s), 
  (-4*\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 
  (-3*\[Beta]*\[Epsilon])/(-4 + s), (10*\[Beta]*\[Epsilon])/(-4 + s), 
  \[Epsilon]/s, (-6*\[Beta]*\[Epsilon])/(-4 + s), -\[Epsilon]/(2*s), 
  (-4*\[Beta]*\[Epsilon])/(-4 + s), -(((-8 + 5*s)*\[Epsilon])/((-4 + s)*s))}}


==> anc/Data/M22 <==
Print["Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J for \
(2,2) cut."]
{{0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {\[Epsilon]/s, \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-18*\[Beta]*\[Epsilon])/(-4 + s), (-24*\[Beta]*\[Epsilon])/(-4 + s), 
  -(((-8 + 7*s)*\[Epsilon])/((-4 + s)*s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(\[Beta]*\[Epsilon])/(-4 + s), (2*\[Beta]*\[Epsilon])/(-4 + s), 0, 
  -(\[Epsilon]/(-4 + s)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, \[Epsilon]/s, 0, 0, -(\[Epsilon]/s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -(\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, 
  ((-4 + 3*s)*\[Epsilon])/((-4 + s)*s), 0, (6*\[Beta]*\[Epsilon])/(-4 + s), 
  (-4*(-1 + s)*\[Epsilon])/((-4 + s)*s), (-6*\[Beta]*\[Epsilon])/(-4 + s), 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 
  \[Epsilon]/s, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, \[Epsilon]/s, 
  -((\[Beta]*\[Epsilon])/(-4 + s)), 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 
  -((\[Beta]*\[Epsilon])/(-4 + s))}, {0, 0, 0, (2*\[Epsilon])/(-4 + s), 
  -(\[Beta]*\[Epsilon])/(2*(-4 + s)), (9*\[Beta]*\[Epsilon])/(-4 + s), 
  (2*\[Epsilon])/s, (5*\[Beta]*\[Epsilon])/(-4 + s), 0, 
  -(((-8 + 5*s)*\[Epsilon])/((-4 + s)*s)), (\[Beta]*\[Epsilon])/(-4 + s), 
  (-2*\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 
  (-8*\[Beta]*\[Epsilon])/(-4 + s), 0}, {\[Epsilon]/(-4 + s), 0, 0, 0, 0, 
  (-16*(-1 + s)*\[Epsilon])/((-4 + s)*s), 0, 0, 0, 0, 
  (-3*\[Epsilon])/(-4 + s), 0, 0, 0, 0}, {0, 0, 0, 0, 0, \[Epsilon]/s, 0, 0, 
  0, 0, 0, 0, -(\[Beta]*\[Epsilon])/(2*(-4 + s)), 0, 0}, 
 {0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, (12*\[Beta]*\[Epsilon])/
   (-4 + s), 0, 0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 
  (4*\[Beta]*\[Epsilon])/(-4 + s), (-3*\[Epsilon])/(-4 + s), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 
  \[Epsilon]/s, 0}, {0, 0, 0, 0, -(\[Beta]*\[Epsilon])/(2*(-4 + s)), 
  (5*\[Beta]*\[Epsilon])/(-4 + s), 0, (\[Beta]*\[Epsilon])/(-4 + s), 
  (8*\[Beta]*\[Epsilon])/(-4 + s), 0, 0, (6*\[Beta]*\[Epsilon])/(-4 + s), 
  \[Epsilon]/s, (8*\[Beta]*\[Epsilon])/(-4 + s), 
  -(((-8 + 5*s)*\[Epsilon])/((-4 + s)*s))}}


==> anc/Data/M40 <==
Print["Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J for \
(4,0) cut."]
{{(-3*(-1 + 2*\[Epsilon]))/(2*(-16 + s)), -s^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(-3*(-1 + 2*\[Epsilon]))/(2*(-16 + s)), (-1 - \[Epsilon])/s, -2/s, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-3*(1 + 2*\[Epsilon]))/(16*(-4 + s)), 
  (-16 + s - 32*\[Epsilon] + 2*s*\[Epsilon])/(8*(-4 + s)*s), 
  (-8 - s - 8*\[Epsilon] - 4*s*\[Epsilon])/(2*(-4 + s)*s), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-(\[Beta]*(12 - 3*s + 8*\[Epsilon] + 4*s*\[Epsilon]))/
   (2*(-16 + s)*(-4 + s)), -(\[Beta]/(-4 + s)), 0, -(\[Epsilon]/(-4 + s)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-256 + 16*s + 3456*\[Epsilon] + 279*s*\[Epsilon] - 23648*\[Epsilon]^2 - 
    1321*s*\[Epsilon]^2 + 68640*\[Epsilon]^3 + 2406*s*\[Epsilon]^3 - 
    93888*\[Epsilon]^4 - 2232*s*\[Epsilon]^4 + 48384*\[Epsilon]^5 + 
    864*s*\[Epsilon]^5)/(16*(-16 + s)*s), 
  (3*(-55*\[Epsilon] + 201*\[Epsilon]^2 - 342*\[Epsilon]^3 + 
     216*\[Epsilon]^4))/(8*s), 
  (3*(\[Epsilon] - 15*\[Epsilon]^2 + 18*\[Epsilon]^3))/(2*s), 0, 
  -(\[Epsilon]/s), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(\[Beta]*\[Epsilon]*(90 - 12*s - 278*\[Epsilon] + 47*s*\[Epsilon] + 
     348*\[Epsilon]^2 - 69*s*\[Epsilon]^2 - 144*\[Epsilon]^3 + 
     36*s*\[Epsilon]^3))/(2*(-16 + s)*(-4 + s)), 
  (\[Beta]*\[Epsilon]*(17 - 45*\[Epsilon] + 36*\[Epsilon]^2))/(6*(-4 + s)), 
  0, (-2*s - 28*\[Epsilon] + 21*s*\[Epsilon] + 128*\[Epsilon]^2 - 
    96*s*\[Epsilon]^2 - 228*\[Epsilon]^3 + 171*s*\[Epsilon]^3 + 
    144*\[Epsilon]^4 - 108*s*\[Epsilon]^4)/(2*(-4 + s)*s), 0, 
  (-4*(-\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s), 
  (-2*\[Beta]*\[Epsilon])/(-4 + s), 0, (-2*\[Beta]*\[Epsilon]^2)/(-4 + s), 0, 
  0, 0, 0}, {0, 0, 0, (2*\[Beta] - 21*\[Beta]*\[Epsilon] + 
    96*\[Beta]*\[Epsilon]^2 - 171*\[Beta]*\[Epsilon]^3 + 
    108*\[Beta]*\[Epsilon]^4)/(2*(-4 + s)), 0, 
  (2*\[Beta]*\[Epsilon])/(-4 + s), \[Epsilon]/s, 
  (\[Beta]*\[Epsilon])/(-4 + s), 0, 0, 0, 0, 0}, 
 {(\[Beta]*(-16 + s + 90*\[Epsilon] - 12*s*\[Epsilon] - 278*\[Epsilon]^2 + 
     47*s*\[Epsilon]^2 + 348*\[Epsilon]^3 - 69*s*\[Epsilon]^3 - 
     144*\[Epsilon]^4 + 36*s*\[Epsilon]^4))/(2*(-16 + s)*(-4 + s)), 
  (\[Beta]*\[Epsilon]*(17 - 45*\[Epsilon] + 36*\[Epsilon]^2))/(6*(-4 + s)), 
  0, (8 - 2*s - 28*\[Epsilon] + 21*s*\[Epsilon] + 128*\[Epsilon]^2 - 
    96*s*\[Epsilon]^2 - 228*\[Epsilon]^3 + 171*s*\[Epsilon]^3 + 
    144*\[Epsilon]^4 - 108*s*\[Epsilon]^4)/(2*(-4 + s)*s), 0, 0, 
  (-2*\[Beta]*\[Epsilon])/(-4 + s), (-4*(-\[Epsilon] + s*\[Epsilon]))/
   ((-4 + s)*s), (4*\[Beta]*\[Epsilon]^2)/(-4 + s), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, \[Beta]/(-4 + s), 0, -(\[Beta]/(-4 + s)), \[Epsilon]/s, 0, 
  0, 0, 0}, {0, 0, 0, 
  -(\[Beta]*\[Epsilon]^2*(27 - 634*\[Epsilon] + 2610*\[Epsilon]^2 - 
      5048*\[Epsilon]^3 + 5792*\[Epsilon]^4 - 3760*\[Epsilon]^5 + 
      192*\[Epsilon]^6))/(3*(-4 + s)), 0, 
  -((\[Beta]*(21*\[Epsilon] - 267*\[Epsilon]^2 + 1061*\[Epsilon]^3 - 
      1959*\[Epsilon]^4 + 1286*\[Epsilon]^5 + 804*\[Epsilon]^6 - 
      1800*\[Epsilon]^7 + 864*\[Epsilon]^8))/(-4 + s)), 
  (1 - 9*\[Epsilon] + 30*\[Epsilon]^2 - 44*\[Epsilon]^3 + 24*\[Epsilon]^4)/s, 
  (\[Beta]*(21*\[Epsilon] - 192*\[Epsilon]^2 + 779*\[Epsilon]^3 - 
     1491*\[Epsilon]^4 + 1070*\[Epsilon]^5 + 804*\[Epsilon]^6 - 
     1800*\[Epsilon]^7 + 864*\[Epsilon]^8))/(-4 + s), 
  -(\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (6 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4))/(2*s), 0, 0, (4*\[Beta]*\[Epsilon])/(-4 + s), 0}, 
 {(9*\[Beta]*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-19 + 77*\[Epsilon] - 
     126*\[Epsilon]^2 + 72*\[Epsilon]^3))/(32*(-4 + s)), 
  (3*\[Beta]*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(1 - 15*\[Epsilon] + 
     18*\[Epsilon]^2))/(16*(-4 + s)), 0, 0, (\[Beta]*(-1 + 2*\[Epsilon])^3)/
   (4*(-4 + s)), 0, (\[Beta]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon]))/
   (-4 + s), 0, -(\[Beta]*(-1 + 2*\[Epsilon])^3*(-10*\[Epsilon] + 
      261*\[Epsilon]^2 - 1562*\[Epsilon]^3 + 3993*\[Epsilon]^4 - 
      4950*\[Epsilon]^5 + 2376*\[Epsilon]^6))/(4*(-4 + s)), 
  (3*\[Beta]*\[Epsilon])/(2*(-4 + s)), (8*\[Epsilon] - 5*s*\[Epsilon])/
   ((-4 + s)*s), 0, (-8*\[Beta]*\[Epsilon]^2)/(-4 + s)}, 
 {(\[Beta]*\[Epsilon]*(3324 - 147*s - 45882*\[Epsilon] + 2754*s*\[Epsilon] + 
     256874*\[Epsilon]^2 - 19388*s*\[Epsilon]^2 - 752376*\[Epsilon]^3 + 
     68565*s*\[Epsilon]^3 + 1245712*\[Epsilon]^4 - 133882*s*\[Epsilon]^4 - 
     1175392*\[Epsilon]^5 + 147316*s*\[Epsilon]^5 + 579872*\[Epsilon]^6 - 
     87416*s*\[Epsilon]^6 - 94848*\[Epsilon]^7 + 22560*s*\[Epsilon]^7))/
   (24*(-16 + s)*(-4 + s)), (\[Beta]*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (54 + 115*\[Epsilon] - 2719*\[Epsilon]^2 + 7812*\[Epsilon]^3 - 
     7676*\[Epsilon]^4 + 3696*\[Epsilon]^5))/(24*(-4 + s)), 0, 
  -(\[Epsilon]*(2028 - 450*s - 24756*\[Epsilon] + 6255*s*\[Epsilon] + 
      125972*\[Epsilon]^2 - 38370*s*\[Epsilon]^2 - 362316*\[Epsilon]^3 + 
      134811*s*\[Epsilon]^3 + 633688*\[Epsilon]^4 - 287070*s*\[Epsilon]^4 - 
      655984*\[Epsilon]^5 + 358908*s*\[Epsilon]^5 + 362336*\[Epsilon]^6 - 
      239880*s*\[Epsilon]^6 - 90240*\[Epsilon]^7 + 68832*s*\[Epsilon]^7))/
   (24*(-4 + s)*s), 0, (2 - 81*\[Epsilon] + 862*\[Epsilon]^2 - 
    3677*\[Epsilon]^3 + 8466*\[Epsilon]^4 - 10980*\[Epsilon]^5 + 
    7992*\[Epsilon]^6 - 2592*\[Epsilon]^7)/(2*(-4 + s)*s), 
  (-3*\[Beta]*(1 - 9*\[Epsilon] - 20*\[Epsilon]^2 + 144*\[Epsilon]^3 - 
     288*\[Epsilon]^4 + 144*\[Epsilon]^5))/(4*(-4 + s)), 
  (-8 + 135*\[Epsilon] - 892*\[Epsilon]^2 + 3377*\[Epsilon]^3 - 
    7674*\[Epsilon]^4 + 10548*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 
    2592*\[Epsilon]^7)/(2*(-4 + s)*s), 
  (-3*\[Beta]*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(6 - 123*\[Epsilon] + 
     506*\[Epsilon]^2 - 663*\[Epsilon]^3 + 198*\[Epsilon]^4 + 
     216*\[Epsilon]^5))/(8*(-4 + s)), (-3*\[Beta]*\[Epsilon])/(4*(-4 + s)), 
  0, (-4*(-2*\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s), 0}, 
 {0, 0, 0, -(\[Beta]*\[Epsilon]*(27 - 634*\[Epsilon] + 2610*\[Epsilon]^2 - 
      5048*\[Epsilon]^3 + 5792*\[Epsilon]^4 - 3760*\[Epsilon]^5 + 
      192*\[Epsilon]^6))/(12*(-4 + s)), 0, 
  -(\[Beta]*\[Epsilon]*(1 - 406*\[Epsilon] + 2541*\[Epsilon]^2 - 
      7122*\[Epsilon]^3 + 10404*\[Epsilon]^4 - 7992*\[Epsilon]^5 + 
      2592*\[Epsilon]^6))/(4*(-4 + s)), 0, 
  (\[Beta]*\[Epsilon]*(76 - 688*\[Epsilon] + 3009*\[Epsilon]^2 - 
     7338*\[Epsilon]^3 + 10404*\[Epsilon]^4 - 7992*\[Epsilon]^5 + 
     2592*\[Epsilon]^6))/(4*(-4 + s)), 0, 0, \[Beta]/(-4 + s), 
  \[Beta]/(-4 + s), \[Epsilon]/s}}


==> anc/Data/T20 <==
Print["Transformation matrix T in j=T.J for (2,0) cut."]
{{-((Pi*\[Beta])/((-1 + \[Epsilon])^2*\[Epsilon]^2*(-1 + 2*\[Epsilon]))), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*\[Beta]*(-1 + 4*\[Epsilon]))/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (4*Pi*\[Beta]*(-1 + 4*\[Epsilon]))/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(Pi*\[Beta])/((-1 + \[Epsilon])*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2), (-6*Pi*(-4 + s))/(s*(-1 + \[Epsilon])*
    \[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  -((Pi*(-4 + s))/(s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Pi*(-4 + s))/(s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 0}, 
 {(Pi*\[Beta]*(-4 + 14*\[Epsilon] + s*\[Epsilon]))/
   (2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (6*Pi*(2*\[Beta] - 2*s*\[Beta] + 24*\[Epsilon] + 
     6*s*\[Epsilon] - 3*s^2*\[Epsilon] - 8*\[Beta]*\[Epsilon] + 
     7*s*\[Beta]*\[Epsilon] + s^2*\[Beta]*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), -((Pi*(-4 + s)*(2 + s))/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))), (Pi*(-4 + s)*(2 + s))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (-2*Pi*(-1 + s)*\[Beta]*
    (-2 + 8*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
  (12*Pi*(2*\[Beta] - 2*s*\[Beta] - 24*\[Epsilon] - 6*s*\[Epsilon] + 
     3*s^2*\[Epsilon] - 8*\[Beta]*\[Epsilon] + 7*s*\[Beta]*\[Epsilon] + 
     s^2*\[Beta]*\[Epsilon]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (Pi*(-4 + s)*(2 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0}, 
 {(Pi*\[Beta]*(-1 + 4*\[Epsilon]))/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (3*Pi*(2*\[Beta] - s*\[Beta] + 24*\[Epsilon] - 
     6*s*\[Epsilon] - 8*\[Beta]*\[Epsilon] + 5*s*\[Beta]*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((Pi*\[Beta]*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  (6*Pi*(2*\[Beta] - s*\[Beta] - 24*\[Epsilon] + 6*s*\[Epsilon] - 
     8*\[Beta]*\[Epsilon] + 5*s*\[Beta]*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0}, {(Pi*\[Beta]*(-3 + 11*\[Epsilon]))/
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (-16*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 0, 0, 0, 
  (96*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Pi*\[Beta])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-3*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  0, 0, (Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (-6*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (4*Pi*(-1 + 4*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 
  (4*Pi*(-1 + 4*\[Epsilon]))/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, 0, (4*Pi*(-1 + 4*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  0}, {-(Pi*\[Beta])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (-2*Pi*(24 - 6*s + s*\[Beta]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  0, 0, 0, 0, -((Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))), 0}, 
 {-(Pi*\[Beta])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  0, 0, (Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (6*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  0, 0, (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, (2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
  0, 0, 0, (2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0}, 
 {-((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)), 
  (6*Pi*(-4 + s)*(2 + \[Beta]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
  (2*Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 
  (-2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 
  (2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 
  (-2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
  (4*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 0, 
  0, (-2*Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0}, 
 {-(Pi*\[Beta])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*(-12 + 3*s + s*\[Beta]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, 
  -((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  (-12*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((Pi*(2 - 8*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 0, 
  (3*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*(2 - 8*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  (Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  0, 0, 0, 0, -((Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))), 0}, {0, 0, 0, 0, 0, 0, 
  Pi/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
  (-2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -(Pi/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 0, 
  0, (2*Pi)/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
  (2*Pi)/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0, 0}, 
 {0, (-3*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
  (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 
  -((Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon]))), 0, 0, 
  (-2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
  (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*
    (-1 + 2*\[Epsilon])), 0, 0, 
  -((Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 0, 
  (-2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0}, 
 {(Pi*(4 + s)*\[Beta])/(4*(-4 + s)*s*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-3*Pi*(-4 + s - 56*\[Epsilon] + 20*s*\[Epsilon] + 8*\[Beta]*\[Epsilon] - 
     4*s*\[Beta]*\[Epsilon] - 160*\[Epsilon]^2 + 88*s*\[Epsilon]^2 - 
     3*s^2*\[Epsilon]^2 + 32*\[Beta]*\[Epsilon]^2 - 
     32*s*\[Beta]*\[Epsilon]^2 + 2*s^2*\[Beta]*\[Epsilon]^2))/
   ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (Pi*(8 - 4*s + 16*\[Epsilon] - 20*s*\[Epsilon] + 
     s^2*\[Epsilon]))/(2*(-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -(Pi*(4 - s + 40*\[Epsilon] - 12*s*\[Epsilon] + 96*\[Epsilon]^2 - 
      40*s*\[Epsilon]^2 + s^2*\[Epsilon]^2))/(2*(-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(8 - 5*s + 32*\[Epsilon] - 40*s*\[Epsilon] + 3*s^2*\[Epsilon]))/
   ((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-18*Pi*(4 - s + 40*\[Epsilon] - 12*s*\[Epsilon] - 
     8*\[Beta]*\[Epsilon] + 2*s*\[Beta]*\[Epsilon] + 96*\[Epsilon]^2 - 
     40*s*\[Epsilon]^2 + s^2*\[Epsilon]^2 - 32*\[Beta]*\[Epsilon]^2 + 
     s^2*\[Beta]*\[Epsilon]^2))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (Pi*(1 + 8*\[Epsilon] + 6*s*\[Epsilon]^2))/(s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -(Pi*(1 + 6*\[Epsilon]))/(2*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (2*Pi*\[Beta]*(-12 + 5*s - 48*\[Epsilon] + 
     18*s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (6*Pi*(-1 - 2*\[Epsilon] + 4*\[Epsilon]^2 + s*\[Epsilon]^2))/
   (s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), 
  -((Pi*\[Beta]*(-1 - 8*\[Epsilon] + s*\[Epsilon] - 20*\[Epsilon]^2 + 
      4*s*\[Epsilon]^2))/((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon]))), 
  (8*Pi*\[Beta]*(-1 + s - 4*\[Epsilon] + 3*s*\[Epsilon]))/
   ((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (6*Pi)/(s*\[Epsilon]*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(-1 - 10*\[Epsilon] + s*\[Epsilon] - 24*\[Epsilon]^2 + 
     2*s*\[Epsilon]^2))/((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-4*Pi*(1 + 6*\[Epsilon]))/
   (s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (2*Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/
   ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
  (8*Pi)/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  -(Pi*(8 - 4*s + 16*\[Epsilon] - 20*s*\[Epsilon] + s^2*\[Epsilon]))/
   (2*(-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), 0}, 
 {(Pi*\[Beta])/((-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  (-6*Pi*(-4 + s))/(s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  -((Pi*(-4 + s))/(s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((Pi*(-4 + s))/(s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 
  0}, {-((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)), 
  (-6*Pi*(-4 + s)*(-2 + \[Beta]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
  (2*Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 
  (-2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 
  (2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 
  (-2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
  (4*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 0, 0, 0, 
  0, 0, (-2*Pi*(-4 + s)*\[Beta])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)}}


==> anc/Data/T21 <==
Print["Transformation matrix T in j=T.J for (2,1) cut."]
{{(-2*Pi*(-1 + s)*(-2 + 8*\[Epsilon] + s*\[Epsilon]))/
   (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), -((Pi*(2 + s)*\[Beta])/
    ((-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
    (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon]))), 
  -((Pi*\[Beta])/((-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon]))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(Pi*(8 - 8*s - 92*\[Epsilon] + 88*s*\[Epsilon] + 
     5*s^2*\[Epsilon] + 328*\[Epsilon]^2 - 302*s*\[Epsilon]^2 - 
     25*s^2*\[Epsilon]^2 - 376*\[Epsilon]^3 + 334*s*\[Epsilon]^3 + 
     30*s^2*\[Epsilon]^3))/(4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^4*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(-2 - s + 5*\[Epsilon] + 3*s*\[Epsilon]))/
   (2*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (Pi*(-s - 3*\[Epsilon] + 5*s*\[Epsilon]))/
   (2*(-1 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])^4), 
  -(Pi*(6 - 6*s + 3*s^2 - 54*\[Epsilon] + 67*s*\[Epsilon] - 
      29*s^2*\[Epsilon] - 2*s^3*\[Epsilon] + 108*\[Epsilon]^2 - 
      152*s*\[Epsilon]^2 + 64*s^2*\[Epsilon]^2 + 4*s^3*\[Epsilon]^2))/
   (2*(-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])), 
  -(Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 2*s*\[Epsilon]))/
   (4*\[Epsilon]*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 2*s*\[Epsilon]))/
   (2*\[Epsilon]*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])), 
  -((Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 2*s*\[Epsilon]))/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon]))), 
  (-2*Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 2*s*\[Epsilon]))/
   (\[Epsilon]*(-1 + 2*\[Epsilon])^4*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(-2 + s + 12*\[Epsilon] - 7*s*\[Epsilon] - 12*\[Epsilon]^2 + 
     7*s*\[Epsilon]^2))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
    (-1 + 4*\[Epsilon])), (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), -(Pi*(-2 + s + 2*\[Epsilon]))/
   (2*(-1 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
  (Pi*(4*s - s^2 - 4*\[Epsilon] - 18*s*\[Epsilon] + 4*s^2*\[Epsilon] + 
     24*\[Epsilon]^2 - 8*s*\[Epsilon]^2 + 8*s^2*\[Epsilon]^2))/
   (2*(-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
  (-2*Pi*\[Beta])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
  (4*Pi*\[Beta])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
  (8*Pi*\[Beta])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(-2 + 2*s + 12*\[Epsilon] - 11*s*\[Epsilon] - 20*\[Epsilon]^2 + 
     17*s*\[Epsilon]^2))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^3*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  -((Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon]))), (Pi*(-s - 2*\[Epsilon] + 4*s*\[Epsilon]))/
   (2*(-1 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
  -(Pi*(4 - 2*s + s^2 - 36*\[Epsilon] + 34*s*\[Epsilon] - 16*s^2*\[Epsilon] + 
      72*\[Epsilon]^2 - 88*s*\[Epsilon]^2 + 40*s^2*\[Epsilon]^2))/
   (2*(-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
  -((Pi*\[Beta]*(-1 + 3*\[Epsilon]))/(\[Epsilon]*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon]))), (2*Pi*\[Beta]*(-1 + 3*\[Epsilon]))/
   (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
  (-4*Pi*\[Beta]*(-1 + 3*\[Epsilon]))/(\[Epsilon]*(-1 + 2*\[Epsilon])^3*
    (-1 + 4*\[Epsilon])), (-8*Pi*\[Beta]*(-1 + 3*\[Epsilon]))/
   (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(-4 + 4*s + 24*\[Epsilon] - 28*s*\[Epsilon] - s^2*\[Epsilon] - 
     32*\[Epsilon]^2 + 44*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2))/
   (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(-2 - s + 4*\[Epsilon] + 3*s*\[Epsilon]))/
   (2*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-4*Pi)/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 0, 0, 
  (Pi*(-4 + s)*(4 + s))/(2*s*\[Epsilon]*(-1 + 2*\[Epsilon])^3*
    (-1 + 4*\[Epsilon])), (Pi*(-8*s - 16*\[Epsilon] + 32*s*\[Epsilon] + 
     s^2*\[Epsilon]))/(2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
    (-1 + 4*\[Epsilon])), 0, (Pi*(-4 + s)*(4 + s))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon]))), 
  -((Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon]))), -(Pi/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 0, 0, 
  (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
  (Pi*(-s - 4*\[Epsilon] + 5*s*\[Epsilon]))/(s*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 0, 
  (2*Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(4 - 4*s - 8*\[Epsilon] + 16*s*\[Epsilon] + s^2*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (Pi*(2 + s)*\[Beta])/
   (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), (2*Pi*(-4 + s)*(2 + s))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, (Pi*(-4 + s)*(2 + s))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), -((Pi*(-4 + s)*(2 + s))/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon]))), (-4*Pi*(-1 + s)*\[Beta]*
    (-2 + 8*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), (4*Pi*(-4 + s)*(2 + s))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(2 - s - 4*\[Epsilon] + 4*s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  0, 0, (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -((Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))), 
  (-2*Pi*\[Beta]*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (4*Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Pi*(s - 4*\[Epsilon] + s*\[Epsilon]))/(2*s*\[Epsilon]*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
  -((Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon]))), Pi/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -(Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon]))/
   (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), -(Pi*\[Beta])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-2*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-4*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, (Pi*(-1 + s)*(-1 + 4*\[Epsilon]))/
   (2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  Pi/(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2), 
  -((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  -((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  0, 0, 0, (2*Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  0, 0, 0}, {-((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  -((Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 0, 0, 0, 0, 0, 
  0, 0, (Pi*(-1 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  Pi/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  -((Pi*(-4 + 3*s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 
  -((Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 0, 0, 0, 
  (2*Pi*(-4 + 3*s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  (2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -Pi/(2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
  (2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  (-4*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {(Pi*(4 - 2*s - 20*\[Epsilon] + 13*s*\[Epsilon]))/
   (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  -Pi/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -(Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon]))/
   (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), -(Pi*\[Beta])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-2*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-4*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, (Pi*(-1 + 4*\[Epsilon]))/
   (2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {(Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 
  (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, (-4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (4*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
  (-2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
  (2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {-((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon]))), 
  -((Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon]))), 0, 0, 0, (Pi*(-4 + s))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 
  (2*Pi*(-4 + s))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, (-4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/(s*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  0}, {(2*Pi*(1 - 4*\[Epsilon] - 2*s*\[Epsilon] + 6*\[Epsilon]^2 + 
     3*s*\[Epsilon]^2))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2), (Pi*\[Beta]*(-2 + 3*\[Epsilon]))/
   ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2), 
  (Pi*(4 - s - 8*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 
  (-2*Pi)/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -((Pi*(4 - s - 6*\[Epsilon] + s*\[Epsilon]))/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))), 
  (-2*Pi*\[Beta]*(-4 + 6*s - s^2 + 8*\[Epsilon] - 12*s*\[Epsilon] + 
     s^2*\[Epsilon]))/((-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (Pi*(4 - s - 12*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 
  (2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (Pi*\[Beta]*(-1 + \[Epsilon]))/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), (-2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  (-2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  0}, {-(Pi*(s - 4*\[Epsilon] + s*\[Epsilon]))/
   (2*s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), -((Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon]))), 
  -Pi/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  -(Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon]))/
   (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), -(Pi*\[Beta])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-2*Pi*\[Beta])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, (Pi*(-1 + 4*\[Epsilon]))/
   (2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 
  (8*Pi*(-1 + 4*\[Epsilon]))/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, (8*Pi*(-1 + 4*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-8*Pi*(-1 + 4*\[Epsilon]))/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (-2*Pi)/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
  (2*Pi)/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
  (4*Pi)/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0}, 
 {-Pi/(4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
  Pi/(4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 
  -((Pi*(-2 + s)*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon]))), 0, 
  Pi/(8*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 
  -((Pi*(-2 + s)*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon]))), 
  (-2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (2*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (Pi*(-2 + s)*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (4*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  -(Pi*(-2 + s)*\[Beta])/(2*(-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*
    (-1 + 2*\[Epsilon])), 0, 0, 0, 0, (2*Pi*\[Beta])/
   ((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
  (-3*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
  -((Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 0, 
  (Pi*\[Beta])/(2*(-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
  (2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}, 
 {-(Pi*(-2 - 8*\[Epsilon] - s*\[Epsilon] - 20*s*\[Epsilon]^2 + 
      4*s^2*\[Epsilon]^2))/(2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -(Pi*\[Beta]*(-1 - 4*\[Epsilon] + s*\[Epsilon]))/
   (4*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (Pi*(2 + 20*\[Epsilon] - 3*s*\[Epsilon] + 
     48*\[Epsilon]^2 - 12*s*\[Epsilon]^2 + s^2*\[Epsilon]^2))/
   (2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (Pi*(-2 - 8*\[Epsilon] - s*\[Epsilon] - 
     16*s*\[Epsilon]^2 + 4*s^2*\[Epsilon]^2))/(2*(-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(-1 - 4*\[Epsilon] + s*\[Epsilon]))/
   (4*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), 
  -(Pi*(1 + 2*\[Epsilon] + s*\[Epsilon] - s*\[Beta]*\[Epsilon] - 
      8*\[Epsilon]^2 + 6*s*\[Epsilon]^2 - s^2*\[Epsilon]^2 - 
      4*s*\[Beta]*\[Epsilon]^2 + s^2*\[Beta]*\[Epsilon]^2))/
   (2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (Pi*(-3 - 22*\[Epsilon] + s*\[Epsilon] - 
     2*s*\[Beta]*\[Epsilon] - 40*\[Epsilon]^2 + 6*s*\[Epsilon]^2 - 
     s^2*\[Epsilon]^2 - 8*s*\[Beta]*\[Epsilon]^2 + 
     2*s^2*\[Beta]*\[Epsilon]^2))/(2*(-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -((Pi*\[Beta]*(-2 + s - 24*\[Epsilon] + 12*s*\[Epsilon] - 88*\[Epsilon]^2 + 
      40*s*\[Epsilon]^2 + 2*s^2*\[Epsilon]^2 - 96*\[Epsilon]^3 + 
      72*s*\[Epsilon]^3 - 16*s^2*\[Epsilon]^3 + 4*s^3*\[Epsilon]^3))/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon]))), (2*Pi*(4 - s + 16*\[Epsilon] - 6*s*\[Epsilon] + 
     s^2*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -(Pi*(2 + 8*\[Epsilon] + 16*\[Epsilon]^2 - 8*s*\[Epsilon]^2 + 
      3*s^2*\[Epsilon]^2))/(4*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  (3*Pi*(-7 - 14*\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  (Pi*\[Beta]*(4 - 2*s + 32*\[Epsilon] - 15*s*\[Epsilon] + 48*\[Epsilon]^2 - 
     22*s*\[Epsilon]^2 + s^2*\[Epsilon]^2))/((-4 + s)^2*s^2*\[Epsilon]^4*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  (-4*Pi*(3 + 14*\[Epsilon] + 2*s*\[Epsilon] + 16*\[Epsilon]^2 - 
     2*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (Pi*\[Beta]*(1 + 6*\[Epsilon])*(-6 + 3*s - 36*\[Epsilon] + 
     20*s*\[Epsilon] - 48*\[Epsilon]^2 + 28*s*\[Epsilon]^2 + 
     2*s^2*\[Epsilon]^2))/((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-12*Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon])*(1 + 2*\[Epsilon] + 
     s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (2*Pi*(13 + 66*\[Epsilon] + 3*s*\[Epsilon] + 80*\[Epsilon]^2 - 
     12*s*\[Epsilon]^2 + 6*s^2*\[Epsilon]^2))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -((Pi*\[Beta]*(2 - s + 24*\[Epsilon] - 12*s*\[Epsilon] + 88*\[Epsilon]^2 - 
      40*s*\[Epsilon]^2 + 96*\[Epsilon]^3 - 40*s*\[Epsilon]^3 + 
      4*s^2*\[Epsilon]^3))/((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon]))), 
  (8*Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -(Pi*\[Beta]*(-2 + s - 20*\[Epsilon] + 12*s*\[Epsilon] - 48*\[Epsilon]^2 + 
      28*s*\[Epsilon]^2 + 2*s^2*\[Epsilon]^2))/(2*(-4 + s)^2*s^2*\[Epsilon]^4*
    (-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-8*Pi)/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (-2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon]))/((-4 + s)^2*s^2*\[Epsilon]^4*
    (-1 + 2*\[Epsilon]))}}


==> anc/Data/T22 <==
Print["Transformation matrix T in j=T.J for (2,2) cut."]
{{(-2*Pi*(-1 + s)*(-6 - 3*s + 36*\[Epsilon] + 32*s*\[Epsilon] + 
     s^2*\[Epsilon]))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  -((Pi*(12*s + 12*\[Epsilon] - 106*s*\[Epsilon] - 12*s^2*\[Epsilon] - 
      72*\[Epsilon]^2 + 228*s*\[Epsilon]^2 + 106*s^2*\[Epsilon]^2 + 
      3*s^3*\[Epsilon]^2))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon]))), -(Pi*(12 + 20*s + s^2)*\[Beta])/
   (2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-((Pi*(6 - 4*s - s^2 - 36*\[Epsilon] + 18*s*\[Epsilon] + 
      14*s^2*\[Epsilon]))/(s*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))), 
  -((Pi*(4*s + 6*\[Epsilon] - 38*s*\[Epsilon] - 2*s^2*\[Epsilon] - 
      36*\[Epsilon]^2 + 96*s*\[Epsilon]^2 + 23*s^2*\[Epsilon]^2))/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))), 
  -(Pi*(6 + 5*s)*\[Beta])/(2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(2*Pi*(-1 + s)*(-1 + 6*\[Epsilon] + s*\[Epsilon]))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (Pi*(2 - 4*s - 12*\[Epsilon] + 20*s*\[Epsilon] + 
     3*s^2*\[Epsilon]))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (Pi*(2 + s)*\[Beta])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*Pi*(-3 + s + 18*\[Epsilon] - 11*s*\[Epsilon] + s^2*\[Epsilon]))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
  (Pi*(2*s - 6*\[Epsilon] - 12*s*\[Epsilon] + 36*\[Epsilon]^2 - 
     4*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2))/
   (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), (Pi*(-6 + s)*\[Beta])/
   (2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-1 + 4*\[Epsilon])), (-4*Pi*\[Beta]*(-1 + 4*\[Epsilon]))/
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon]))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), (Pi*(-s + 2*\[Epsilon] + 5*s*\[Epsilon] - 
     12*\[Epsilon]^2 + 2*s*\[Epsilon]^2))/(s*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
  (Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), (2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), -(Pi/(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2)), 
  (2*Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (-2*Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 
  0, 0}, {(Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon]))/
   (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (Pi*(1 - 6*\[Epsilon] + 4*s*\[Epsilon]))/(s*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (Pi*\[Beta])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
  (2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  -(Pi/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2)), 
  (2*Pi*(-4 + 3*s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  (-2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
  (-2*Pi*(-4 + 3*s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, (-4*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 
  (4*Pi)/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon]))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), (2*Pi*(1 - s - 6*\[Epsilon] + 7*s*\[Epsilon]))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), (Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 0, 0, 
  (-4*Pi*(-1 + 4*\[Epsilon]))/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
  0, (4*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
  (-2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
  (2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 
  (-2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}, 
 {-((Pi*(2 + s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon]))), (Pi*(-4 - 12*\[Epsilon] + s*\[Epsilon]))/
   ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  -(Pi*\[Beta])/(2*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])), (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon]))/
   ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
  (-2*Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  (20*Pi)/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (-4*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon]))/((-4 + s)^2*s^2*\[Epsilon]^4*
    (-1 + 2*\[Epsilon])), (-36*Pi)/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), (-16*Pi)/((-4 + s)*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon]))/
   ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
  (-2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon]))/((-4 + s)^2*s^2*\[Epsilon]^4*
    (-1 + 2*\[Epsilon])), 0, (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon]))/
   ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}, 
 {(2*Pi*(-1 + 2*\[Epsilon] + 2*s*\[Epsilon]))/
   (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
    (-1 + 4*\[Epsilon])), 
  -((Pi*(-1 + 6*\[Epsilon])*(2 - s - 6*\[Epsilon] + s*\[Epsilon]))/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon]))), (Pi*\[Beta])/((-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
  (2*Pi*\[Beta])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 0, 
  (-4*Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
    (-1 + 3*\[Epsilon])), 0, 0, 0, 0, 
  -((Pi*(-4 + s))/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon]))), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*Pi)/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 0}, 
 {0, 0, 0, (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 0, 0, 
  0, 0, 0, 0, 0, 0, (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])), 0, 0}, 
 {0, 0, 0, -((Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 0, 
  0, (2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 0, 0, 
  -((Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))), 0, 0, 0, 0, 
  (Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}, 
 {-(Pi*(1 + 2*\[Epsilon] + 4*s*\[Epsilon]^2))/(2*s^2*\[Epsilon]^3*
    (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  -(Pi*(3 + 18*\[Epsilon] + 24*\[Epsilon]^2 + 7*s*\[Epsilon]^2))/
   (2*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), -(Pi*\[Beta]*(-2 - 4*\[Epsilon] + s*\[Epsilon]))/
   (4*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), 
  -((Pi*\[Beta]*(1 + 12*\[Epsilon] - s*\[Epsilon] + 44*\[Epsilon]^2 - 
      6*s*\[Epsilon]^2 + 48*\[Epsilon]^3 - 20*s*\[Epsilon]^3 + 
      3*s^2*\[Epsilon]^3))/((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon]))), 0, 
  (-2*Pi*(-2 - 6*\[Epsilon] - 4*\[Epsilon]^2 + 3*s*\[Epsilon]^2))/
   (s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (-2*Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/
   ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
  (-8*Pi)/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (4*Pi)/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  (Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/
   ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
  -(Pi*(1 + 6*\[Epsilon]))/(2*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (4*Pi*(1 + 6*\[Epsilon]))/
   (s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
  (-2*Pi*\[Beta])/((-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (1 + 4*\[Epsilon])), (8*Pi)/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
  -((Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])))}}


==> anc/Data/T40 <==
Print["Transformation matrix T in j=T.J for (4,0) cut."]
{{(Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(3*s^2 + 384*s*\[Epsilon] - 
     6*s^2*\[Epsilon] + 2048*\[Epsilon]^2 - 256*s*\[Epsilon]^2 + 
     8*s^2*\[Epsilon]^2))/1152, (Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-512 - 96*s - s^3 - 1024*s*\[Epsilon] - 112*s^2*\[Epsilon] + 
     2*s^3*\[Epsilon]))/(576*s), (Pi*(-4 + s)*(64 + 40*s + s^2)*
    (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon]))/(144*s), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-(Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (1 + 12*\[Epsilon])*(-3*s - 32*\[Epsilon] + 2*s*\[Epsilon]))/1152, 
  -(Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (128 + s^2 + 192*s*\[Epsilon] + 6*s^2*\[Epsilon]))/(576*s), 
  (Pi*(-4 + s)*(16 + 5*s)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon]))/(144*s), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (12 - 3*s - 106*\[Epsilon] + 12*s*\[Epsilon] + 180*\[Epsilon]^2 + 
     144*\[Epsilon]^3))/1152, 
  -(Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-32 + 4*s - s^2 + 112*\[Epsilon] - 62*s*\[Epsilon] + 4*s^2*\[Epsilon] + 
      180*s*\[Epsilon]^2))/(576*s), 
  (Pi*(-4 + s)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-4 - s + 14*\[Epsilon] + 4*s*\[Epsilon]))/(144*s), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-(Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (3*s - 192*\[Epsilon] - 6*s*\[Epsilon] + 256*\[Epsilon]^2 + 
      8*s*\[Epsilon]^2))/1152, 
  -(Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(128 - 16*s - s^2 + 
      64*s*\[Epsilon] + 2*s^2*\[Epsilon]))/(576*s), 
  -(Pi*(-16 + s)*(-4 + s)*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(144*s), 
  (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/9, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(5 - 30*\[Epsilon] + 
      72*\[Epsilon]^2))/576, (Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (8 - s + 6*s*\[Epsilon]))/(288*s), 
  -(Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(72*s), 
  (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(2 - 21*\[Epsilon] + 96*\[Epsilon]^2 - 
     171*\[Epsilon]^3 + 108*\[Epsilon]^4))/(72*(-1 + 2*\[Epsilon])), 0, 
  -(Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-2 - 21*\[Epsilon] + 
      79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 72*\[Epsilon]^4))/
   (72*(-1 + 2*\[Epsilon])), (Pi*(-3 + 4*\[Epsilon])*
    (-1 + 2*\[Epsilon] + s*\[Epsilon]))/(18*s*(-1 + 2*\[Epsilon])), 
  (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(4 - 21*\[Epsilon] + 
     79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 72*\[Epsilon]^4))/
   (72*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Epsilon]*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(-1 + 2*\[Epsilon] + s*\[Epsilon]))/(36*s), 0, 0, 0, 
  0}, {-(Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(-s + 48*\[Epsilon] - 20*s*\[Epsilon] - 
      144*\[Epsilon]^2 + 24*s*\[Epsilon]^2))/(1152*s*(1 + 2*\[Epsilon])), 
  (Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])*(-8 - 3*s - 32*\[Epsilon] + 4*s*\[Epsilon] + 
     48*\[Epsilon]^2))/(576*s*(1 + 2*\[Epsilon])), 
  -(Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])^2*
     (-1 + 4*\[Epsilon]))/(144*s*(1 + 2*\[Epsilon])), 
  (Pi*\[Beta]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-2*s - 16*\[Epsilon] + 23*s*\[Epsilon] + 168*\[Epsilon]^2 - 
     117*s*\[Epsilon]^2 - 700*\[Epsilon]^3 + 267*s*\[Epsilon]^3 + 
     1188*\[Epsilon]^4 - 279*s*\[Epsilon]^4 - 720*\[Epsilon]^5 + 
     108*s*\[Epsilon]^5))/(144*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 0, 
  -(Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-s - 4*\[Epsilon] + s*\[Epsilon])*(-2 - 21*\[Epsilon] + 
      79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 72*\[Epsilon]^4))/
   (144*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  (Pi*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (2 - s - 8*\[Epsilon] + s*\[Epsilon]))/(36*s*(-1 + 2*\[Epsilon])*
    (1 + 2*\[Epsilon])), (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-s - 4*\[Epsilon] + s*\[Epsilon])*
    (4 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
     72*\[Epsilon]^4))/(144*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])), 
  -(Pi*\[Epsilon]^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])^2*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + 
      s*\[Epsilon]))/(72*s*(1 + 2*\[Epsilon])), 0, 0, 0, 0}, 
 {-(Pi*(-3 + 4*\[Epsilon])*(-14 - 14*\[Epsilon] + 129*\[Epsilon]^2 - 
      306*\[Epsilon]^3 + 216*\[Epsilon]^4))/(576*(-1 + 2*\[Epsilon])), 
  -(Pi*(-3 + 4*\[Epsilon])*(-16 + 2*s + 56*\[Epsilon] - 16*s*\[Epsilon] - 
      48*\[Epsilon]^2 + 3*s*\[Epsilon]^2 + 18*s*\[Epsilon]^3))/
   (288*s*(-1 + 2*\[Epsilon])), 
  -(Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(72*s), 
  -(Pi*\[Beta]*(-3 + 4*\[Epsilon])*(2 - 21*\[Epsilon] + 96*\[Epsilon]^2 - 
      171*\[Epsilon]^3 + 108*\[Epsilon]^4))/(72*(-1 + 2*\[Epsilon])), 
  -(Pi*(-3 + 4*\[Epsilon]))/(72*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/(18*(-1 + 2*\[Epsilon])), 
  -(Pi*(-3 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon]))/
   (36*s*(-1 + 2*\[Epsilon])), -(Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon]))/
   (36*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(18*s), 0, 
  0, 0, 0, 0, 0}, 
 {-(Pi*(-3 + 4*\[Epsilon])*(10 - 117*\[Epsilon] + 350*\[Epsilon]^2 - 
      411*\[Epsilon]^3 - 18*\[Epsilon]^4 + 216*\[Epsilon]^5))/
   (576*(-1 + 2*\[Epsilon])), 
  (Pi*(-3 + 4*\[Epsilon])*(16 - 2*s - 168*\[Epsilon] + 33*s*\[Epsilon] + 
     632*\[Epsilon]^2 - 208*s*\[Epsilon]^2 - 1008*\[Epsilon]^3 + 
     645*s*\[Epsilon]^3 + 576*\[Epsilon]^4 - 882*s*\[Epsilon]^4 + 
     432*s*\[Epsilon]^5))/(288*s*(-1 + 2*\[Epsilon])), 
  -(Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon]))/(72*s), 
  -(Pi*\[Beta]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (2 - 21*\[Epsilon] + 96*\[Epsilon]^2 - 171*\[Epsilon]^3 + 
      108*\[Epsilon]^4))/(72*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Epsilon]*(-3 + 4*\[Epsilon]))/(72*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (18*(-1 + 2*\[Epsilon])), 
  -(Pi*(-4 + 3*s)*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (36*s*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (36*(-1 + 2*\[Epsilon])), 0, 0, 0, 0, 0}, 
 {(Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(s + 16*\[Epsilon] - 
     22*s*\[Epsilon] - 64*\[Epsilon]^2 + 40*s*\[Epsilon]^2))/(576*s), 
  -(Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-s - 32*\[Epsilon] + 
      2*s*\[Epsilon]))/(288*s), 
  -(Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/(72*s), 
  -(Pi*\[Beta]*(-3 + 4*\[Epsilon])*(6 - 117*\[Epsilon] + 1035*\[Epsilon]^2 - 
      5205*\[Epsilon]^3 + 15229*\[Epsilon]^4 - 27270*\[Epsilon]^5 + 
      29108*\[Epsilon]^6 - 14984*\[Epsilon]^7 + 256*\[Epsilon]^8 + 
      384*\[Epsilon]^9))/(432*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])), 0, 
  -(Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-2 + 81*\[Epsilon] - 
      862*\[Epsilon]^2 + 3677*\[Epsilon]^3 - 8466*\[Epsilon]^4 + 
      10980*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 2592*\[Epsilon]^7))/
   (144*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])), 
  -(Pi*(-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])), (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
    (-8 + 135*\[Epsilon] - 892*\[Epsilon]^2 + 3377*\[Epsilon]^3 - 
     7674*\[Epsilon]^4 + 10548*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 
     2592*\[Epsilon]^7))/(144*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])), 
  (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon])*
    (6 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
     72*\[Epsilon]^4))/(144*s*(-1 + 2*\[Epsilon])), 
  (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])), 0, 
  (Pi*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/(18*(-1 + 2*\[Epsilon])^4*
    (-1 + 3*\[Epsilon])), 0}, 
 {-(Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(-3 + 8*\[Epsilon]))/(288*s), 
  (Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon]))/(144*s), 0, 
  (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(-48 + 18*s + 888*\[Epsilon] - 
     327*s*\[Epsilon] - 7080*\[Epsilon]^2 + 2607*s*\[Epsilon]^2 + 
     31824*\[Epsilon]^3 - 11787*s*\[Epsilon]^3 - 88320*\[Epsilon]^4 + 
     32101*s*\[Epsilon]^4 + 155136*\[Epsilon]^5 - 54390*s*\[Epsilon]^5 - 
     168576*\[Epsilon]^6 + 55796*s*\[Epsilon]^6 + 103680*\[Epsilon]^7 - 
     29672*s*\[Epsilon]^7 - 27648*\[Epsilon]^8 + 3712*s*\[Epsilon]^8 + 
     384*s*\[Epsilon]^9))/(432*(-4 + s)*s*(-1 + 2*\[Epsilon])^4), 0, 
  (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-2 + 81*\[Epsilon] - 
     862*\[Epsilon]^2 + 3677*\[Epsilon]^3 - 8466*\[Epsilon]^4 + 
     10980*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 2592*\[Epsilon]^7))/
   (144*(-4 + s)*(-1 + 2*\[Epsilon])^4), 
  (Pi*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon]))/
   (72*s*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-8 + 135*\[Epsilon] - 
      892*\[Epsilon]^2 + 3377*\[Epsilon]^3 - 7674*\[Epsilon]^4 + 
      10548*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 2592*\[Epsilon]^7))/
   (144*(-4 + s)*(-1 + 2*\[Epsilon])^4), 
  -(Pi*\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (6 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4))/(144*s*(-1 + 2*\[Epsilon])), 
  -(Pi*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/(72*s*(-1 + 2*\[Epsilon])^4), 0, 
  -(Pi*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/
   (18*(-4 + s)*(-1 + 2*\[Epsilon])^4), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Pi*\[Beta]*(-3 + 4*\[Epsilon]))/(18*(-4 + s)*s*(-1 + 2*\[Epsilon])^3), 0, 
  0}, {-(Pi*(-3 + 4*\[Epsilon])*(64 - 4*s - 693*\[Epsilon] + 
      54*s*\[Epsilon] + 4877*\[Epsilon]^2 - 455*s*\[Epsilon]^2 - 
      14640*\[Epsilon]^3 + 1419*s*\[Epsilon]^3 + 20556*\[Epsilon]^4 - 
      2034*s*\[Epsilon]^4 - 10800*\[Epsilon]^5 + 1080*s*\[Epsilon]^5))/
   (576*(-4 + s)*s^2*(1 + 2*\[Epsilon])), 
  -(Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 - 6*\[Epsilon] + s*\[Epsilon])*
     (1 - 15*\[Epsilon] + 18*\[Epsilon]^2))/(96*(-4 + s)*s^2*
    (1 + 2*\[Epsilon])), 0, (Pi*\[Beta]*(-3 + 4*\[Epsilon])*
    (384 - 120*s + 6*s^2 - 7488*\[Epsilon] + 2136*s*\[Epsilon] - 
     117*s^2*\[Epsilon] + 64608*\[Epsilon]^2 - 18528*s*\[Epsilon]^2 + 
     882*s^2*\[Epsilon]^2 - 315840*\[Epsilon]^3 + 95280*s*\[Epsilon]^3 - 
     3369*s^2*\[Epsilon]^3 + 923936*\[Epsilon]^4 - 292000*s*\[Epsilon]^4 + 
     5402*s^2*\[Epsilon]^4 - 1679808*\[Epsilon]^5 + 553728*s*\[Epsilon]^5 - 
     252*s^2*\[Epsilon]^5 + 1853056*\[Epsilon]^6 - 632192*s*\[Epsilon]^6 - 
     12200*s^2*\[Epsilon]^6 - 1073920*\[Epsilon]^7 + 367616*s*\[Epsilon]^7 + 
     20576*s^2*\[Epsilon]^7 + 174080*\[Epsilon]^8 - 45568*s*\[Epsilon]^8 - 
     15040*s^2*\[Epsilon]^8 + 12288*\[Epsilon]^9 - 6144*s*\[Epsilon]^9 + 
     768*s^2*\[Epsilon]^9))/(864*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3*
    (1 + 2*\[Epsilon])), 
  -(Pi*(-3 + 4*\[Epsilon])*(-1 - 6*\[Epsilon] + s*\[Epsilon]))/
   (72*(-4 + s)*s^2*(1 + 2*\[Epsilon])), 
  (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-32 - 68*s - 2*s^2 + 
     1296*\[Epsilon] + 256*s*\[Epsilon] - 3*s^2*\[Epsilon] - 
     13792*\[Epsilon]^2 + 3172*s*\[Epsilon]^2 + 210*s^2*\[Epsilon]^2 + 
     58832*\[Epsilon]^3 - 23152*s*\[Epsilon]^3 - 2191*s^2*\[Epsilon]^3 - 
     135456*\[Epsilon]^4 + 70096*s*\[Epsilon]^4 + 9534*s^2*\[Epsilon]^4 + 
     175680*\[Epsilon]^5 - 116704*s*\[Epsilon]^5 - 22652*s^2*\[Epsilon]^5 - 
     127872*\[Epsilon]^6 + 115968*s*\[Epsilon]^6 + 30408*s^2*\[Epsilon]^6 + 
     41472*\[Epsilon]^7 - 63360*s*\[Epsilon]^7 - 22176*s^2*\[Epsilon]^7 + 
     13824*s*\[Epsilon]^8 + 6912*s^2*\[Epsilon]^8))/
   (144*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])), 
  -(Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 4*\[Epsilon] + 
      3*s*\[Epsilon]))/(72*(-4 + s)*s^2*(1 + 2*\[Epsilon])), 
  -(Pi*\[Beta]*(-3 + 4*\[Epsilon])*(12*s - 128*\[Epsilon] - 
      104*s*\[Epsilon] + 4*s^2*\[Epsilon] + 2160*\[Epsilon]^2 - 
      32*s*\[Epsilon]^2 - 57*s^2*\[Epsilon]^2 - 14272*\[Epsilon]^3 + 
      3604*s*\[Epsilon]^3 + 540*s^2*\[Epsilon]^3 + 54032*\[Epsilon]^4 - 
      21520*s*\[Epsilon]^4 - 3019*s^2*\[Epsilon]^4 - 122784*\[Epsilon]^5 + 
      64336*s*\[Epsilon]^5 + 10614*s^2*\[Epsilon]^5 + 168768*\[Epsilon]^6 - 
      113248*s*\[Epsilon]^6 - 23084*s^2*\[Epsilon]^6 - 127872*\[Epsilon]^7 + 
      115968*s*\[Epsilon]^7 + 30408*s^2*\[Epsilon]^7 + 41472*\[Epsilon]^8 - 
      63360*s*\[Epsilon]^8 - 22176*s^2*\[Epsilon]^8 + 13824*s*\[Epsilon]^9 + 
      6912*s^2*\[Epsilon]^9))/(144*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3*
    (1 + 2*\[Epsilon])), (Pi*\[Epsilon]*(-1 + 3*\[Epsilon])*
    (-3 + 4*\[Epsilon])*(-20 + 494*\[Epsilon] + 6*s*\[Epsilon] - 
     1066*\[Epsilon]^2 - 189*s*\[Epsilon]^2 + 244*\[Epsilon]^3 + 
     711*s*\[Epsilon]^3 + 2448*\[Epsilon]^4 - 1134*s*\[Epsilon]^4 - 
     2304*\[Epsilon]^5 + 648*s*\[Epsilon]^5))/
   (144*(-4 + s)*s^2*(1 + 2*\[Epsilon])), 
  -(Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*(-2 - 8*\[Epsilon] + s*\[Epsilon]))/
   (24*(-4 + s)*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])), 
  -(Pi*(-2 + s)*\[Beta]*(-3 + 4*\[Epsilon])*(1 + 6*\[Epsilon]))/
   (18*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3), 
  -(Pi*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/
   (18*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])), 
  (-4*Pi*\[Epsilon]^2*(-3 + 4*\[Epsilon]))/(9*(-4 + s)*s^2*
    (-1 + 2*\[Epsilon])^3)}}


==> anc/Data/cs20 <==
Print[
 "Exact rules for cs in J=U.L.cs for (2,0)-cut Laporta master integrals."]
{{1, 1 - 2*\[Epsilon], 0} -> (Pi^(3/2)*Gamma[-1 + \[Epsilon]]^2)/
   (2*Gamma[3/2 - \[Epsilon]]), {2, 1 - 2*\[Epsilon], 0} -> 
  (Pi^(3/2)*Gamma[3 - 4*\[Epsilon]]*Gamma[1 - \[Epsilon]]^2*Gamma[\[Epsilon]]*
    Gamma[-1 + 2*\[Epsilon]])/(2*Gamma[3 - 3*\[Epsilon]]*
    Gamma[2 - 2*\[Epsilon]]*Gamma[3/2 - \[Epsilon]]), 
 {3, 2 - 4*\[Epsilon], 0} -> ((-I)*2^(1 - 2*\[Epsilon])*E^(I*Pi*\[Epsilon])*
    Pi^(5/2)*Gamma[-2 + 2*\[Epsilon]])/Gamma[3/2 - \[Epsilon]], 
 {4, 6 - 8*\[Epsilon], 0} -> ((-I)*E^((3*I)*Pi*\[Epsilon])*Pi^2*
    Gamma[1 - \[Epsilon]]*Gamma[-5/2 + 3*\[Epsilon]])/
   (4^\[Epsilon]*Gamma[3/2 - \[Epsilon]]), {4, 1 - 2*\[Epsilon], 0} -> 
  (2^(2 - 4*\[Epsilon])*Pi^(5/2)*Csc[Pi*\[Epsilon]]*Gamma[-1 + 2*\[Epsilon]]*
    HypergeometricPFQ[{1, \[Epsilon], -1 + 2*\[Epsilon]}, 
     {2 - \[Epsilon], 1/2 + \[Epsilon]}, 1])/(Gamma[3 - 2*\[Epsilon]]*
    Gamma[1/2 + \[Epsilon]]), {6, 1 - 2*\[Epsilon], 0} -> 
  (2^(1 - 2*\[Epsilon])*Pi^2*Csc[Pi*\[Epsilon]]*Gamma[\[Epsilon]]*
    (HypergeometricPFQ[{1/2, 1, -1 + 2*\[Epsilon]}, {2 - \[Epsilon], 
        1/2 + \[Epsilon]}, 1]/(-1 + 2*\[Epsilon]) - 
     HypergeometricPFQ[{1, 3/2 - \[Epsilon], \[Epsilon]}, 
      {3/2, 3 - 2*\[Epsilon]}, 1]))/Gamma[3 - 2*\[Epsilon]], {7, 0, 0} -> 0, 
 {8, 2 - 6*\[Epsilon], 0} -> ((-1 + E^((4*I)*Pi*\[Epsilon]))*Pi^(7/2)*
    Csc[Pi*\[Epsilon]]*Csc[4*Pi*\[Epsilon]]*Gamma[1 - \[Epsilon]])/
   (2^(4*\[Epsilon])*(1 - 2*\[Epsilon])^2*Gamma[2 - 3*\[Epsilon]]*
    Gamma[1/2 - \[Epsilon]]), {9, 0, 0} -> 0, {9, 3 - 6*\[Epsilon], 0} -> 0, 
 {11, 3 - 6*\[Epsilon], 0} -> 
  -(E^((2*I)*Pi*\[Epsilon])*Pi^(5/2)*Gamma[-1/2 + \[Epsilon]]^2)/
   (8*Gamma[3/2 - \[Epsilon]]), {12, 0, 0} -> 0, 
 {12, 1 - 4*\[Epsilon], 0} -> 0, {14, 0, 0} -> 0, 
 {14, 1 - 6*\[Epsilon], 0} -> (2^(-1 + 2*\[Epsilon])*E^((2*I)*Pi*\[Epsilon])*
    Pi^4*Gamma[-4*\[Epsilon]]*Gamma[2*\[Epsilon]]*Sec[Pi*\[Epsilon]])/
   (Gamma[3/2 - 3*\[Epsilon]]*Gamma[3/2 - \[Epsilon]]*Gamma[-\[Epsilon]]), 
 {16, 0, 0} -> 0, {16, -1 - 6*\[Epsilon], 0} -> 0, 
 {18, 2 - 4*\[Epsilon], 0} -> (2^(-1 - 2*(-1 + \[Epsilon]))*Pi^(5/2)*
    Cos[Pi*\[Epsilon]]*Gamma[-2 + 2*\[Epsilon]]*(I + Tan[Pi*\[Epsilon]]))/
   Gamma[3/2 - \[Epsilon]], {19, 3 - 6*\[Epsilon], 0} -> 
  (Pi^(5/2)*Gamma[-1/2 + \[Epsilon]]^2)/(8*Gamma[3/2 - \[Epsilon]])}


==> anc/Data/cs21 <==
Print[
 "Exact rules for cs in J=U.L.cs for (2,1)-cut Laporta master integrals."]
{{1, 0, 0} -> 0, {1, 5 - 6*\[Epsilon], 0} -> 
  (2^(1 - 2*\[Epsilon])*Pi^(5/2)*Csc[Pi*\[Epsilon]])/
   ((-1 + \[Epsilon])*Gamma[7/2 - 3*\[Epsilon]]), {3, 0, 0} -> 0, 
 {3, 2, 0} -> 0, {3, 7 - 10*\[Epsilon], 0} -> 
  (2^(1 - 2*\[Epsilon])*E^((2*I)*Pi*\[Epsilon])*Pi^2*\[Epsilon]*
    Gamma[3 - 4*\[Epsilon]]*Gamma[-\[Epsilon]]*Gamma[-1 + 2*\[Epsilon]])/
   (Gamma[9/2 - 5*\[Epsilon]]*Gamma[3/2 - \[Epsilon]]), {6, 0, 0} -> 0, 
 {6, 6 - 8*\[Epsilon], 0} -> ((-I)*2^(1 - 4*\[Epsilon])*E^(I*Pi*\[Epsilon])*
    Pi^(3/2)*Gamma[1 - \[Epsilon]]^2*Gamma[-1/2 + \[Epsilon]])/
   Gamma[4 - 4*\[Epsilon]], {8, 6 - 8*\[Epsilon], 0} -> 
  ((-I)*E^(I*Pi*\[Epsilon])*Pi^2*Gamma[1 - \[Epsilon]]*
    Gamma[-1/2 + \[Epsilon]])/(4^\[Epsilon]*Gamma[7/2 - 3*\[Epsilon]]), 
 {8, 1 - 2*\[Epsilon], 0} -> 0, {10, 0, 0} -> 0, {10, 2, 0} -> 0, 
 {10, 3 - 6*\[Epsilon], 0} -> 0, {13, 0, 0} -> 0, {14, 0, 0} -> 0, 
 {15, 1 - 6*\[Epsilon], 0} -> 0, {16, 0, 0} -> 0, 
 {16, 3 - 6*\[Epsilon], 0} -> 0, {18, 0, 0} -> 0, {19, 0, 0} -> 0, 
 {20, -1 - 6*\[Epsilon], 0} -> 0, {21, 0, 0} -> 0, 
 {21, -1 - 6*\[Epsilon], 0} -> 0}


==> anc/Data/cs22 <==
Print[
 "Exact rules for cs in J=U.L.cs for (2,2)-cut Laporta master integrals."]
{{1, 0, 0} -> 0, {1, 2, 0} -> 0, {1, 9 - 10*\[Epsilon], 0} -> 
  (-2*Pi^(7/2)*Csc[2*Pi*\[Epsilon]]*Gamma[2 - 2*\[Epsilon]])/
   (Gamma[11/2 - 5*\[Epsilon]]*Gamma[3/2 - \[Epsilon]]^2*
    Gamma[-1 + 2*\[Epsilon]]), {4, 1 - 2*\[Epsilon], 0} -> 0, {5, 0, 0} -> 0, 
 {5, 2, 0} -> 0, {5, 3 - 6*\[Epsilon], 0} -> 0, {8, 0, 0} -> 0, 
 {9, 0, 0} -> 0, {9, -1 - 6*\[Epsilon], 0} -> 0, 
 {11, 2 - 6*\[Epsilon], 0} -> 0, {12, 0, 0} -> 0, 
 {12, 1 - 6*\[Epsilon], 0} -> 0, {14, 0, 0} -> 0, 
 {14, -1 - 6*\[Epsilon], 0} -> 0}


==> anc/Data/descript.ion <==
<|"T(2,0)" -> "Transformation matrix T in j=T.J for (2,0) cut.", 
 "L(2,0)" -> "Adapter matrix L in J=U.L.cs for (2,0) cut.", 
 "M(2,0)" -> "Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J \
for (2,0) cut.", "jtoJ(2,0)" -> 
  "Laporta integrals j via canonical integrals J for (2,0) cut.", 
 "JtoII(2,0)" -> "Canonical integrals J for (2,0) cut.", 
 "Jthr(2,0)" -> 
  "Threshold expansions for (2,0)-cut canonical integrals J up to \[Beta]^4."\
, "Jhigh(2,0)" -> 
  "Large s expansions for (2,0)-cut canonical integrals J up to 1/s^4.", 
 "T(2,1)" -> "Transformation matrix T in j=T.J for (2,1) cut.", 
 "L(2,1)" -> "Adapter matrix L in J=U.L.cs for (2,1) cut.", 
 "M(2,1)" -> "Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J \
for (2,1) cut.", "jtoJ(2,1)" -> 
  "Laporta integrals j via canonical integrals J for (2,1) cut.", 
 "JtoII(2,1)" -> "Canonical integrals J for (2,1) cut.", 
 "Jthr(2,1)" -> 
  "Threshold expansions for (2,1)-cut canonical integrals J up to \[Beta]^4."\
, "Jhigh(2,1)" -> 
  "Large s expansions for (2,1)-cut canonical integrals J up to 1/s^4.", 
 "T(2,2)" -> "Transformation matrix T in j=T.J for (2,2) cut.", 
 "L(2,2)" -> "Adapter matrix L in J=U.L.cs for (2,2) cut.", 
 "M(2,2)" -> "Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J \
for (2,2) cut.", "jtoJ(2,2)" -> 
  "Laporta integrals j via canonical integrals J for (2,2) cut.", 
 "JtoII(2,2)" -> "Canonical integrals J for (2,2) cut.", 
 "Jthr(2,2)" -> 
  "Threshold expansions for (2,2)-cut canonical integrals J up to \[Beta]^4."\
, "Jhigh(2,2)" -> 
  "Large s expansions for (2,2)-cut canonical integrals J up to 1/s^4.", 
 "jtoGraph(2,0)" -> "Laporta master integrals for (2,0) cut.", 
 "jtoGraph(2,1)" -> "Laporta master integrals for (2,1) cut.", 
 "jtoGraph(2,2)" -> "Laporta master integrals for (2,2) cut.", 
 "jtoGraph(4,0)" -> "Laporta master integrals for (4,0) cut.", 
 "cs(2,0)" -> 
  "Exact rules for cs in J=U.L.cs for (2,0)-cut Laporta master integrals.", 
 "cs(2,1)" -> 
  "Exact rules for cs in J=U.L.cs for (2,1)-cut Laporta master integrals.", 
 "cs(2,2)" -> 
  "Exact rules for cs in J=U.L.cs for (2,2)-cut Laporta master integrals.", 
 "T(4,0)" -> "Transformation matrix T in j=T.J for (4,0) cut.", 
 "M(4,0)" -> "Matrix M in differential system \[PartialD]J/\[PartialD]s=M.J \
for (4,0) cut.", "jtoJ(4,0)" -> 
  "Laporta integrals j via canonical integrals J for (4,0) cut.", 
 "JtoII(4,0)" -> "Epsilon-regular integrals J for (4,0) cut.", 
 "Jthr(4,0)" -> 
  "Threshold expansions for (4,0)-cut canonical integrals J up to \[Beta]^4."\
, "Jhigh(4,0)" -> 
  "Large s expansions for (4,0)-cut canonical integrals J up to 1/s^4.", 
 "JtoN(4,0)" -> "Numerical evaluation rules the canonical master \
integrals.\\nExample: N[cut40`J11[20],50]/.Get[\"JtoN\"]", 
 "IItoG" -> 
  "Expression of iterated integrals II via Goncharov's polylogarithms G", 
 "weights" -> "Definition of weights for the iterated integrals.", 
 "IIrtoLeft(4,0)" -> "Rules for moving \!\(\*SubscriptBox[\(r\), \(k\)]\) \
weights to the left-most position.", "frules(4,0)" -> 
  "Definition of function f and its differentiation rule."|>


==> anc/Data/frules40 <==
Print["Definition of function f and its differentiation rule."]
{cut40`f -> Function[s, 
   (16*(-16 + s)*(EllipticK[(Sqrt[-16 + s]*(-8 + s) - 16*Sqrt[-4 + s] + 
          s^(3/2))/(2*s^(3/2))]*EllipticK[(Sqrt[-16 + s]*(-8 + s) + 
          16*Sqrt[-4 + s] + s^(3/2))/(2*s^(3/2))] - 
      EllipticK[(-(Sqrt[-16 + s]*(-8 + s)) + 16*Sqrt[-4 + s] + s^(3/2))/
         (2*s^(3/2))]*EllipticK[1 - (Sqrt[-16 + s]*(-8 + s) + 
           16*Sqrt[-4 + s] + s^(3/2))/(2*s^(3/2))]))/s], 
 Derivative[3][cut40`f][s] -> (12*(32 + s)*cut40`f[s])/
    ((-16 + s)^3*(-4 + s)*s) - ((-1024 + 768*s - 24*s^2 + s^3)*
     Derivative[1][cut40`f][s])/((-16 + s)^2*(-4 + s)*s^2) - 
   (3*(64 - 26*s + s^2)*Derivative[2][cut40`f][s])/((-16 + s)*(-4 + s)*s)}


==> anc/Data/jtoGraph20 <==
Print["Laporta master integrals for (2,0) cut."]
{j[cut20, 0, 0, 0, 0, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {{Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
        Arrow[{{1., 3.591727373580927*^-10}, {0.748373827158271, 
           0.039853670940034114}, {0.7126448079763742, 0.04924518340594736}, 
          {0.679492484194403, 0.06554508358825253}, {0.6502374745795245, 
           0.0881040669547768}, {0.6260451488652489, 0.11602349915946464}, 
          {0.607879205390486, 0.14819121303175406}, {0.596463282293963, 
           0.18332581161992675}, {0.5922521314773849, 0.22002771248211364}, 
          {0.5954135036189944, 0.2568348998818596}, {0.6058214658458, 
           0.2922811640063502}, {0.6230614182541848, 0.32495450725515757}, 
          {0.6464466094464095, 0.35355339099212973}, {0.6750454931886313, 
           0.3769385821779345}, {0.7077188364413088, 0.3941785345789848}, 
          {0.7431651005681357, 0.4045864967978333}, {0.7799722879685912, 
           0.4077478689311802}, {0.8166741888298329, 0.40353671810636327}, 
          {0.851808787415443, 0.39212079500195307}, {0.8839765012836545, 
           0.3739548515199691}, {0.9118959334829114, 0.3497625257994261}, 
          {0.9344549168428686, 0.3205075161794833}, {0.9507548170177316, 
           0.28735519239385326}, {0.9601463294756243, 0.25162617320984815}, 
          {1., 3.591727373580927*^-10}}]}, {Thickness[0.005], GrayLevel[0], 
        Arrowheads[{}], Arrow[{{1., 3.591727373580927*^-10}, 
          {1.0398536705921584, 0.2516261731991124}, {1.0492451830596758, 
           0.2873551923805877}, {1.0655450832434694, 0.32050751616182693}, 
          {1.088104066611307, 0.3497625257756928}, {1.116023498817081, 
           0.3739548514887149}, {1.148191212690186, 0.39212079496203356}, 
          {1.1833258112788714, 0.4035367180569792}, {1.220027712141247, 
           0.4077478688719095}, {1.2568348995408514, 0.40458649672864755}, 
          {1.2922811636648746, 0.39417853450025053}, {1.3249545069129078, 
           0.3769385820903988}, {1.3535533906488302, 0.35355339089689014}, 
          {1.3769385818333508, 0.3249545071536185}, {1.3941785342329345, 
           0.29228116390016695}, {1.4045864964501915, 0.2568348997728728}, 
          {1.407747868581886, 0.22002771237227528}, {1.4035367177554212, 
           0.1833258115112228}, {1.3921207946494336, 0.14819121292612505}, 
          {1.3739548511660054, 0.11602349905872929}, {1.349762525444209, 
           0.08810406686055833}, {1.3205075158232533, 0.06554508350191471}, 
          {1.2873551920368915, 0.04924518332854011}, {1.2516261728524647, 
           0.03985367087225147}, {1., 3.591727373580927*^-10}}]}}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 1.7958636867904636*^-10}, {1.8799999999838375, 
          -0.0899999997988633}, {1.857208122140568, -0.10551048162884027}, 
         {1.8330886308901115, -0.11886319236635415}, {1.807845213927023, 
          -0.1299453691492888}, {1.781691050432841, -0.1386634236421307}, 
         {1.7548470107903535, -0.14494373238399444}, {1.727539791346119, 
          -0.14873325853444924}, {1.6999999999730622, -0.14999999976653772}, 
         {1.2999999999730623, -0.14999999969470318}, {1.2724602086004606, 
          -0.14873325845272312}, {1.245152989157587, -0.14494373229246033}, 
         {1.2183089495173554, -0.1386634235409549}, {1.1921547860263044, 
          -0.12994536903871914}, {1.1669113690671964, -0.11886319224671774}, 
         {1.142791877821536, -0.10551048150054079}, {1.1199999999838375, 
          -0.08999999966237751}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 1.7958636867904636*^-10}, {1.8800000000161627, 
          0.09000000020113674}, {1.8572081221784644, 0.10551048203929994}, 
         {1.833088630932804, 0.11886319278547688}, {1.8078452139736958, 
          0.1299453695774783}, {1.781691050482645, 0.13866342407971405}, 
         {1.7548470108424132, 0.14494373283121942}, {1.7275397913995398, 
          0.14873325899148226}, {1.7000000000269382, 0.15000000023346227}, 
         {1.3000000000269383, 0.1500000003052968}, {1.2724602086538814, 
          0.14873325907320828}, {1.2451529892096467, 0.14494373292275353}, 
         {1.2183089495671595, 0.13866342418088973}, {1.1921547860729773, 
          0.12994536968804785}, {1.166911369109889, 0.11886319290511319}, 
         {1.1427918778594324, 0.10551048216759931}, {1.1200000000161627, 
          0.09000000033762226}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 0, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9650499968773232}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.5748784219709535, 0.}, {1.4475483629794392, 
          0.031990968205227066}, {1.4244409031029184, 0.03893976038272923}, 
         {1.4020689080902984, 0.047980460235419964}, {1.3806213081324938, 
          0.05903671958119905}, {1.3602792269581847, 0.0720151689557954}, 
         {1.3412144522545084, 0.08680620611243864}, {1.3235879849300776, 
          0.10328492160642996}, {1.3075486794717128, 0.12131215364810533}, 
         {1.0870967694181783, 0.393287646872346}, {1.0727800768234628, 
          0.41271115654026036}, {1.0603069007249812, 0.433366913429985}, 
         {1.049782576366205, 0.45508048088129094}, {1.0412959810515157, 
          0.47766848908555337}, {1.0349187835825604, 0.5009401836330739}, 
         {1.0307048390194107, 0.5246990364229254}, {1.028689733877724, 
          0.5487444053312847}, {1.023748646837118, 0.6799387330606019}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.5748784219709535, 0.}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.5748784219709535, 0.}, {1.5699373349303478, 
          0.1311943277293175}, {1.5679222297886612, 0.15523969663767664}, 
         {1.5637082852255113, 0.1789985494275282}, {1.5573310877565558, 
          0.2022702439750486}, {1.5488444924418665, 0.22485825217931113}, 
         {1.5383201680830902, 0.24657181963061706}, {1.525846991984609, 
          0.26722757652034174}, {1.5115302993898934, 0.286651086188256}, 
         {1.2910783893363589, 0.5586265794124967}, {1.2750390838779941, 
          0.5766538114541722}, {1.257412616553563, 0.5931325269481634}, 
         {1.2383478418498868, 0.6079235641048066}, {1.2180057606755776, 
          0.620902013479403}, {1.1965581607177733, 0.631958272825182}, 
         {1.174186165705153, 0.6409989726778729}, {1.1510787058286323, 
          0.647947764855375}, {1.023748646837118, 0.6799387330606019}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.1234762166373544, 0.6803818399779283}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.1234762166373544, 0.6803818399779283}, 
         {1.5748784219709535, 0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
          0.9652232572739415}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9650499968773232}, 0.03]}, 
      {GrayLevel[0], Disk[{1.023748646837118, 0.6799387330606019}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5748784219709535, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1234762166373544, 0.6803818399779283}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1482566906778233, 0.9652232572739415}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9650499968773232}, 
      {1.023748646837118, 0.6799387330606019}, {1.5748784219709535, 0.}, 
      {2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
       0.9652232572739415}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut20, 0, 1, 0, 0, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.1200000000080816, 
          0.09000000043819076}, {1.1427918778499584, 0.10551048227021428}, 
         {1.1669113690992157, 0.11886319300989392}, {1.1921547860613093, 
          0.12994536979509527}, {1.2183089495547084, 0.13866342429028564}, 
         {1.245152989196632, 0.1449437330345598}, {1.2724602086405263, 
          0.1487332591874666}, {1.3000000000134693, 0.15000000042202796}, 
         {1.7000000000134692, 0.1500000003861107}, {1.7275397913861847, 
          0.1487332591466035}, {1.7548470108293985, 0.14494373298879273}, 
         {1.781691050470194, 0.1386634242396977}, {1.8078452139620276, 
          0.12994536973981044}, {1.8330886309221308, 0.11886319295007572}, 
         {1.8572081221689907, 0.10551048220606454}, {1.8800000000080817, 
          0.09000000036994782}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2., 3.591727373580927*^-10}, {1.8799999999919188, 
          -0.08999999963005209}, {1.857208122150042, -0.10551048146207562}, 
         {1.8330886309007848, -0.11886319220175526}, {1.8078452139386911, 
          -0.1299453689869566}, {1.781691050445292, -0.13866342348214697}, 
         {1.7548470108033685, -0.14494373222642112}, {1.727539791359474, 
          -0.14873325837932794}, {1.6999999999865312, -0.1499999996138893}, 
         {1.2999999999865313, -0.14999999957797203}, {1.2724602086138157, 
          -0.14873325833846485}, {1.245152989170602, -0.14494373218065407}, 
         {1.2183089495298065, -0.13866342343155905}, {1.1921547860379729, 
          -0.12994536893167177}, {1.1669113690778696, -0.11886319214193705}, 
         {1.1427918778310098, -0.10551048139792588}, {1.1199999999919188, 
          -0.08999999956180915}, {1., 4.489659216976159*^-10}}]}, 
      {{Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
        Arrow[{{2., 3.591727373580927*^-10}, {1.9246837229859655, 
           0.024471742216191972}, {1.868230374652939, 0.05123386880861394}, 
          {1.8204351196171906, 0.0914682515406332}, {1.7844384067952925, 
           0.14253123836843878}, {1.762605446660484, 0.2010676698407339}, 
          {1.7563708020359918, 0.263231334180645}, {1.7661441282932864, 
           0.3249376875944332}, {1.7912832564171994, 0.38213223449296474}, 
          {1.830136387549847, 0.43105693335711837}, {1.8801506265663956, 
           0.468497123705919}, {1.9380397233439979, 0.4919927495122731}, 
          {2.0000000000673444, 0.5000000003591727}, {2.061960276788534, 
           0.49199274949558236}, {2.1198493735598074, 0.4684971236736341}, 
          {2.16986361256627, 0.43105693331136075}, {2.2087167436857387, 
           0.38213223443674077}, {2.2338558717942445, 0.32493768753143737}, 
          {2.243629198034917, 0.2632313341150164}, {2.237394553393679, 
           0.20106766977678495}, {2.215561593243102, 0.14253123831037107}, 
          {2.179564880407449, 0.0914682514922624}, {2.131769625360862, 
           0.05123386877311806}, {2.0753162770206264, 0.024471742195903368}, 
          {2., 3.591727373580927*^-10}}]}}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.8799999999838377, 
          -0.0899999997988633}, {2.857208122140568, -0.10551048162884027}, 
         {2.8330886308901118, -0.11886319236635415}, {2.807845213927023, 
          -0.1299453691492888}, {2.781691050432841, -0.1386634236421307}, 
         {2.7548470107903538, -0.14494373238399444}, {2.7275397913461186, 
          -0.14873325853444924}, {2.699999999973062, -0.14999999976653772}, 
         {2.2999999999730623, -0.14999999969470318}, {2.27246020860046, 
          -0.14873325845272312}, {2.245152989157587, -0.14494373229246033}, 
         {2.2183089495173554, -0.1386634235409549}, {2.1921547860263044, 
          -0.12994536903871914}, {2.1669113690671966, -0.11886319224671774}, 
         {2.142791877821536, -0.10551048150054079}, {2.1199999999838375, 
          -0.08999999966237751}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.880000000016163, 
          0.09000000020113674}, {2.8572081221784646, 0.10551048203929994}, 
         {2.833088630932804, 0.11886319278547688}, {2.807845213973696, 
          0.1299453695774783}, {2.7816910504826446, 0.13866342407971405}, 
         {2.7548470108424135, 0.14494373283121942}, {2.72753979139954, 
          0.14873325899148226}, {2.700000000026938, 0.15000000023346227}, 
         {2.3000000000269383, 0.1500000003052968}, {2.2724602086538814, 
          0.14873325907320828}, {2.2451529892096467, 0.14494373292275353}, 
         {2.218308949567159, 0.13866342418088973}, {2.1921547860729773, 
          0.12994536968804785}, {2.1669113691098887, 0.11886319290511319}, 
         {2.1427918778594326, 0.10551048216759931}, {2.1200000000161627, 
          0.09000000033762226}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3., 1.7958636867904636*^-10}, {4., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}, 
      {2., 3.591727373580927*^-10}, {3., 1.7958636867904636*^-10}, 
      {4., 0.}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut20, 0, 1, 0, 1, 1, 0, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.1200000000080816, 
          0.09000000043819076}, {1.1427918778499584, 0.10551048227021428}, 
         {1.1669113690992157, 0.11886319300989392}, {1.1921547860613093, 
          0.12994536979509527}, {1.2183089495547084, 0.13866342429028564}, 
         {1.245152989196632, 0.1449437330345598}, {1.2724602086405263, 
          0.1487332591874666}, {1.3000000000134693, 0.15000000042202796}, 
         {1.7000000000134692, 0.1500000003861107}, {1.7275397913861847, 
          0.1487332591466035}, {1.7548470108293985, 0.14494373298879273}, 
         {1.781691050470194, 0.1386634242396977}, {1.8078452139620276, 
          0.12994536973981044}, {1.8330886309221308, 0.11886319295007572}, 
         {1.8572081221689907, 0.10551048220606454}, {1.8800000000080817, 
          0.09000000036994782}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 4.489659216976159*^-10}, 
         {2., 3.591727373580927*^-10}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2., 3.591727373580927*^-10}, 
         {1.8799999999919188, -0.08999999963005209}, {1.857208122150042, 
          -0.10551048146207562}, {1.8330886309007848, -0.11886319220175526}, 
         {1.8078452139386911, -0.1299453689869566}, {1.781691050445292, 
          -0.13866342348214697}, {1.7548470108033685, -0.14494373222642112}, 
         {1.727539791359474, -0.14873325837932794}, {1.6999999999865312, 
          -0.1499999996138893}, {1.2999999999865313, -0.14999999957797203}, 
         {1.2724602086138157, -0.14873325833846485}, {1.245152989170602, 
          -0.14494373218065407}, {1.2183089495298065, -0.13866342343155905}, 
         {1.1921547860379729, -0.12994536893167177}, {1.1669113690778696, 
          -0.11886319214193705}, {1.1427918778310098, -0.10551048139792588}, 
         {1.1199999999919188, -0.08999999956180915}, 
         {1., 4.489659216976159*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.8799999999838377, 
          -0.0899999997988633}, {2.857208122140568, -0.10551048162884027}, 
         {2.8330886308901118, -0.11886319236635415}, {2.807845213927023, 
          -0.1299453691492888}, {2.781691050432841, -0.1386634236421307}, 
         {2.7548470107903538, -0.14494373238399444}, {2.7275397913461186, 
          -0.14873325853444924}, {2.699999999973062, -0.14999999976653772}, 
         {2.2999999999730623, -0.14999999969470318}, {2.27246020860046, 
          -0.14873325845272312}, {2.245152989157587, -0.14494373229246033}, 
         {2.2183089495173554, -0.1386634235409549}, {2.1921547860263044, 
          -0.12994536903871914}, {2.1669113690671966, -0.11886319224671774}, 
         {2.142791877821536, -0.10551048150054079}, {2.1199999999838375, 
          -0.08999999966237751}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.880000000016163, 
          0.09000000020113674}, {2.8572081221784646, 0.10551048203929994}, 
         {2.833088630932804, 0.11886319278547688}, {2.807845213973696, 
          0.1299453695774783}, {2.7816910504826446, 0.13866342407971405}, 
         {2.7548470108424135, 0.14494373283121942}, {2.72753979139954, 
          0.14873325899148226}, {2.700000000026938, 0.15000000023346227}, 
         {2.3000000000269383, 0.1500000003052968}, {2.2724602086538814, 
          0.14873325907320828}, {2.2451529892096467, 0.14494373292275353}, 
         {2.218308949567159, 0.13866342418088973}, {2.1921547860729773, 
          0.12994536968804785}, {2.1669113691098887, 0.11886319290511319}, 
         {2.1427918778594326, 0.10551048216759931}, {2.1200000000161627, 
          0.09000000033762226}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3., 1.7958636867904636*^-10}, {4., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}, 
      {2., 3.591727373580927*^-10}, {3., 1.7958636867904636*^-10}, 
      {4., 0.}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut20, 0, 2, 0, 1, 1, 0, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.1200000000080816, 
          0.09000000043819076}, {1.1427918778499584, 0.10551048227021428}, 
         {1.1669113690992157, 0.11886319300989392}, {1.1921547860613093, 
          0.12994536979509527}, {1.2183089495547084, 0.13866342429028564}, 
         {1.245152989196632, 0.1449437330345598}, {1.2724602086405263, 
          0.1487332591874666}, {1.3000000000134693, 0.15000000042202796}, 
         {1.7000000000134692, 0.1500000003861107}, {1.7275397913861847, 
          0.1487332591466035}, {1.7548470108293985, 0.14494373298879273}, 
         {1.781691050470194, 0.1386634242396977}, {1.8078452139620276, 
          0.12994536973981044}, {1.8330886309221308, 0.11886319295007572}, 
         {1.8572081221689907, 0.10551048220606454}, {1.8800000000080817, 
          0.09000000036994782}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 4.489659216976159*^-10}, 
         {2., 3.591727373580927*^-10}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2., 3.591727373580927*^-10}, 
         {1.8799999999919188, -0.08999999963005209}, {1.857208122150042, 
          -0.10551048146207562}, {1.8330886309007848, -0.11886319220175526}, 
         {1.8078452139386911, -0.1299453689869566}, {1.781691050445292, 
          -0.13866342348214697}, {1.7548470108033685, -0.14494373222642112}, 
         {1.727539791359474, -0.14873325837932794}, {1.6999999999865312, 
          -0.1499999996138893}, {1.2999999999865313, -0.14999999957797203}, 
         {1.2724602086138157, -0.14873325833846485}, {1.245152989170602, 
          -0.14494373218065407}, {1.2183089495298065, -0.13866342343155905}, 
         {1.1921547860379729, -0.12994536893167177}, {1.1669113690778696, 
          -0.11886319214193705}, {1.1427918778310098, -0.10551048139792588}, 
         {1.1199999999919188, -0.08999999956180915}, 
         {1., 4.489659216976159*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.8799999999838377, 
          -0.0899999997988633}, {2.857208122140568, -0.10551048162884027}, 
         {2.8330886308901118, -0.11886319236635415}, {2.807845213927023, 
          -0.1299453691492888}, {2.781691050432841, -0.1386634236421307}, 
         {2.7548470107903538, -0.14494373238399444}, {2.7275397913461186, 
          -0.14873325853444924}, {2.699999999973062, -0.14999999976653772}, 
         {2.2999999999730623, -0.14999999969470318}, {2.27246020860046, 
          -0.14873325845272312}, {2.245152989157587, -0.14494373229246033}, 
         {2.2183089495173554, -0.1386634235409549}, {2.1921547860263044, 
          -0.12994536903871914}, {2.1669113690671966, -0.11886319224671774}, 
         {2.142791877821536, -0.10551048150054079}, {2.1199999999838375, 
          -0.08999999966237751}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.880000000016163, 
          0.09000000020113674}, {2.8572081221784646, 0.10551048203929994}, 
         {2.833088630932804, 0.11886319278547688}, {2.807845213973696, 
          0.1299453695774783}, {2.7816910504826446, 0.13866342407971405}, 
         {2.7548470108424135, 0.14494373283121942}, {2.72753979139954, 
          0.14873325899148226}, {2.700000000026938, 0.15000000023346227}, 
         {2.3000000000269383, 0.1500000003052968}, {2.2724602086538814, 
          0.14873325907320828}, {2.2451529892096467, 0.14494373292275353}, 
         {2.218308949567159, 0.13866342418088973}, {2.1921547860729773, 
          0.12994536968804785}, {2.1669113691098887, 0.11886319290511319}, 
         {2.1427918778594326, 0.10551048216759931}, {2.1200000000161627, 
          0.09000000033762226}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3., 1.7958636867904636*^-10}, {4., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}, 
      {2., 3.591727373580927*^-10}, {3., 1.7958636867904636*^-10}, 
      {4., 0.}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut20, 1, 0, 0, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9650499968773232}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.023748646837118, 0.6799387330606019}, 
         {1.1510787058286325, 0.6479477648553749}, {1.1741861657051533, 
          0.6409989726778728}, {1.1965581607177733, 0.631958272825182}, 
         {1.2180057606755779, 0.620902013479403}, {1.238347841849887, 
          0.6079235641048066}, {1.2574126165535633, 0.5931325269481633}, 
         {1.2750390838779941, 0.576653811454172}, {1.2910783893363589, 
          0.5586265794124967}, {1.5115302993898934, 0.28665108618825597}, 
         {1.525846991984609, 0.2672275765203416}, {1.5383201680830905, 
          0.24657181963061697}, {1.5488444924418667, 0.22485825217931105}, 
         {1.557331087756556, 0.2022702439750485}, {1.5637082852255113, 
          0.17899854942752808}, {1.567922229788661, 0.1552396966376765}, 
         {1.5699373349303476, 0.1311943277293173}, {1.5748784219709535, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.023748646837118, 0.6799387330606019}, {1.5748784219709535, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.5748784219709535, 0.}, {1.4475483629794392, 
          0.031990968205227066}, {1.4244409031029184, 0.03893976038272923}, 
         {1.4020689080902984, 0.047980460235419964}, {1.3806213081324938, 
          0.05903671958119905}, {1.3602792269581847, 0.0720151689557954}, 
         {1.3412144522545084, 0.08680620611243864}, {1.3235879849300776, 
          0.10328492160642996}, {1.3075486794717128, 0.12131215364810533}, 
         {1.0870967694181783, 0.393287646872346}, {1.0727800768234628, 
          0.41271115654026036}, {1.0603069007249812, 0.433366913429985}, 
         {1.049782576366205, 0.45508048088129094}, {1.0412959810515157, 
          0.47766848908555337}, {1.0349187835825604, 0.5009401836330739}, 
         {1.0307048390194107, 0.5246990364229254}, {1.028689733877724, 
          0.5487444053312847}, {1.023748646837118, 0.6799387330606019}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.1234762166373544, 0.6803818399779283}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.1234762166373544, 0.6803818399779283}, 
         {1.5748784219709535, 0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
          0.9652232572739415}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9650499968773232}, 0.03]}, 
      {GrayLevel[0], Disk[{1.023748646837118, 0.6799387330606019}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5748784219709535, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1234762166373544, 0.6803818399779283}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1482566906778233, 0.9652232572739415}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9650499968773232}, 
      {1.023748646837118, 0.6799387330606019}, {1.5748784219709535, 0.}, 
      {2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
       0.9652232572739415}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut20, 0, 1, 1, 1, 1, 0, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.2279200255860663, 0.3748282944430845}, {1.2552224574107222, 
          0.38253292259480587}, {1.2831168850208454, 0.3876986739244682}, 
         {1.3113677416048537, 0.3902819239638744}, {1.339736450329304, 
          0.3902608573173547}, {1.367983439106312, 0.38763565189150806}, 
         {1.3958701637658382, 0.38242847739279207}, {1.423161122547269, 
          0.3746833081056462}, {1.8135466589113822, 0.24423260412330125}, 
         {1.8400113812621401, 0.2340148475498846}, {1.865426374148036, 
          0.22141079204754063}, {1.8895770094388864, 0.20652687812866058}, 
         {1.9122593364305347, 0.1894887995767745}, {1.9332818041966333, 
          0.17044044196989255}, {1.9524668792250244, 0.14954266757520399}, 
         {1.9696525446778816, 0.12697195687662882}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.1692172087940111, 0.1991548030792335}, {1.1864028742468682, 
          0.17658409238065842}, {1.2055879492752595, 0.15568631798596994}, 
         {1.2266104170413579, 0.13663796037908793}, {1.2492927440330062, 
          0.11959988182720194}, {1.2734433793238567, 0.10471596790832188}, 
         {1.2988583722097524, 0.09211191240597782}, {1.3253230945605103, 
          0.08189415583256127}, {1.7157086309246237, -0.04855654814978372}, 
         {1.7429995897060544, -0.05630171743692952}, {1.7708863143655806, 
          -0.06150889193564557}, {1.7991333031425885, -0.06413409736149217}, 
         {1.8275020118670389, -0.06415516400801186}, {1.8557528684510474, 
          -0.061571913968605674}, {1.8836472960611703, 
          -0.056406162638943325}, {1.9109497278858265, -0.04870153448722189}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {1.0814529562808044, 0.3261267599558625}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {1.0814529562808044, 0.3261267599558625}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {2.116455637105059, 0.5738141879682458}, {2.1265610009717846, 
          0.5589453913985939}, {2.1352587500497826, 0.5432117125126876}, 
         {2.1424754323562087, 0.5267460213095606}, {2.1481501034305825, 
          0.5096873695895012}, {2.152234841007194, 0.49217981666972294}, 
         {2.154695149715838, 0.47437121281184597}, {2.1555102523932015, 
          0.4564119506350756}, {2.1553513247473726, 0.19557106577664057}, 
         {2.154514337898962, 0.17761281020088354}, {2.152032329829816, 
          0.15980721764536}, {2.147926260953081, 0.1423046552990026}, 
         {2.1422308067805447, 0.1252529312783308}, {2.1349940650899666, 
          0.10879604639654117}, {2.126277149742156, 0.09307297808505309}, 
         {2.1161536745779843, 0.078216506737219}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {1.9990772389187634, 0.5738857054088686}, {1.9889537637545915, 
          0.5590292340610346}, {1.9802368484067805, 0.5433061657495465}, 
         {1.973000106716203, 0.526849280867757}, {1.9673046525436666, 
          0.509797556847085}, {1.9631985836669315, 0.4922949945007277}, 
         {1.9607165755977858, 0.4744894019452041}, {1.9598795887493752, 
          0.4565311463694471}, {1.9597206611035463, 0.1956902615110121}, 
         {1.960535763780909, 0.1777309993342417}, {1.9629960724895534, 
          0.15992239547636472}, {1.967080810066165, 0.14241484255658643}, 
         {1.972755481140539, 0.12535619083652708}, {1.9799721634469654, 
          0.10889049963340003}, {1.9886699125249627, 0.0931568207474938}, 
         {1.9987752763916886, 0.07828802417784192}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 1, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.2279200255860663, 0.3748282944430845}, {1.2552224574107222, 
          0.38253292259480587}, {1.2831168850208454, 0.3876986739244682}, 
         {1.3113677416048537, 0.3902819239638744}, {1.339736450329304, 
          0.3902608573173547}, {1.367983439106312, 0.38763565189150806}, 
         {1.3958701637658382, 0.38242847739279207}, {1.423161122547269, 
          0.3746833081056462}, {1.8135466589113822, 0.24423260412330125}, 
         {1.8400113812621401, 0.2340148475498846}, {1.865426374148036, 
          0.22141079204754063}, {1.8895770094388864, 0.20652687812866058}, 
         {1.9122593364305347, 0.1894887995767745}, {1.9332818041966333, 
          0.17044044196989255}, {1.9524668792250244, 0.14954266757520399}, 
         {1.9696525446778816, 0.12697195687662882}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {1.9109497278858263, 
          -0.048701534487221976}, {1.8836472960611703, 
          -0.056406162638943325}, {1.8557528684510471, -0.0615719139686057}, 
         {1.8275020118670389, -0.06415516400801188}, {1.7991333031425885, 
          -0.06413409736149214}, {1.7708863143655806, -0.06150889193564554}, 
         {1.7429995897060544, -0.05630171743692955}, {1.7157086309246237, 
          -0.04855654814978369}, {1.3253230945605103, 0.08189415583256127}, 
         {1.2988583722097524, 0.09211191240597794}, {1.2734433793238567, 
          0.10471596790832188}, {1.2492927440330062, 0.11959988182720194}, 
         {1.2266104170413579, 0.13663796037908804}, {1.2055879492752593, 
          0.15568631798597}, {1.1864028742468682, 0.17658409238065853}, 
         {1.169217208794011, 0.1991548030792337}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 2, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.2279200255860663, 
          0.3748282944430845}, {1.2552224574107222, 0.38253292259480587}, 
         {1.2831168850208454, 0.3876986739244682}, {1.3113677416048537, 
          0.3902819239638744}, {1.339736450329304, 0.3902608573173547}, 
         {1.367983439106312, 0.38763565189150806}, {1.3958701637658382, 
          0.38242847739279207}, {1.423161122547269, 0.3746833081056462}, 
         {1.8135466589113822, 0.24423260412330125}, {1.8400113812621401, 
          0.2340148475498846}, {1.865426374148036, 0.22141079204754063}, 
         {1.8895770094388864, 0.20652687812866058}, {1.9122593364305347, 
          0.1894887995767745}, {1.9332818041966333, 0.17044044196989255}, 
         {1.9524668792250244, 0.14954266757520399}, {1.9696525446778816, 
          0.12697195687662882}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {1.9109497278858263, 
          -0.048701534487221976}, {1.8836472960611703, 
          -0.056406162638943325}, {1.8557528684510471, -0.0615719139686057}, 
         {1.8275020118670389, -0.06415516400801188}, {1.7991333031425885, 
          -0.06413409736149214}, {1.7708863143655806, -0.06150889193564554}, 
         {1.7429995897060544, -0.05630171743692955}, {1.7157086309246237, 
          -0.04855654814978369}, {1.3253230945605103, 0.08189415583256127}, 
         {1.2988583722097524, 0.09211191240597794}, {1.2734433793238567, 
          0.10471596790832188}, {1.2492927440330062, 0.11959988182720194}, 
         {1.2266104170413579, 0.13663796037908804}, {1.2055879492752593, 
          0.15568631798597}, {1.1864028742468682, 0.17658409238065853}, 
         {1.169217208794011, 0.1991548030792337}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 1, 1, 0, 0, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 7.183454747161855*^-10}, {1., 6.285522903766622*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 6.285522903766622*^-10}, {1.1200000000080816, 
          0.09000000061777713}, {1.1427918778499584, 0.10551048244980066}, 
         {1.1669113690992157, 0.1188631931894803}, {1.1921547860613093, 
          0.12994536997468165}, {1.2183089495547084, 0.138663424469872}, 
         {1.245152989196632, 0.14494373321414616}, {1.2724602086405263, 
          0.14873325936705298}, {1.3000000000134693, 0.15000000060161434}, 
         {1.7000000000134692, 0.15000000056569707}, {1.7275397913861847, 
          0.1487332593261899}, {1.7548470108293985, 0.1449437331683791}, 
         {1.781691050470194, 0.1386634244192841}, {1.8078452139620276, 
          0.1299453699193968}, {1.8330886309221308, 0.11886319312966209}, 
         {1.8572081221689907, 0.10551048238565092}, {1.8800000000080817, 
          0.09000000054953419}, {2., 5.387591060371391*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2., 5.387591060371391*^-10}, {1.8799999999919188, 
          -0.08999999945046572}, {1.857208122150042, -0.10551048128248924}, 
         {1.8330886309007848, -0.11886319202216888}, {1.8078452139386911, 
          -0.12994536880737023}, {1.781691050445292, -0.1386634233025606}, 
         {1.7548470108033685, -0.14494373204683475}, {1.727539791359474, 
          -0.14873325819974156}, {1.6999999999865312, -0.14999999943430292}, 
         {1.2999999999865313, -0.14999999939838565}, {1.2724602086138157, 
          -0.14873325815887847}, {1.245152989170602, -0.1449437320010677}, 
         {1.2183089495298065, -0.13866342325197267}, {1.1921547860379729, 
          -0.1299453687520854}, {1.1669113690778696, -0.11886319196235068}, 
         {1.1427918778310098, -0.1055104812183395}, {1.1199999999919188, 
          -0.08999999938222278}, {1., 6.285522903766622*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2., 5.387591060371391*^-10}, {2.1200000000161627, 
          0.09000000051720877}, {2.1427918778594326, 0.10551048234718574}, 
         {2.1669113691098887, 0.11886319308469961}, {2.1921547860729773, 
          0.12994536986763427}, {2.2183089495671595, 0.13866342436047616}, 
         {2.2451529892096467, 0.1449437331023399}, {2.272460208653882, 
          0.1487332592527947}, {2.3000000000269383, 0.15000000048488318}, 
         {2.700000000026938, 0.15000000041304865}, {2.7275397913995403, 
          0.14873325917106858}, {2.7548470108424135, 0.1449437330108058}, 
         {2.781691050482645, 0.13866342425930037}, {2.807845213973696, 
          0.1299453697570646}, {2.833088630932804, 0.1188631929650632}, 
         {2.8572081221784646, 0.10551048221888626}, {2.880000000016163, 
          0.09000000038072298}, {3., 3.5917273735809267*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{3., 3.5917273735809267*^-10}, {2.8799999999838377, 
          -0.08999999961927693}, {2.857208122140568, -0.1055104814492539}, 
         {2.8330886308901118, -0.11886319218676777}, {2.807845213927023, 
          -0.12994536896970244}, {2.781691050432841, -0.13866342346254432}, 
         {2.7548470107903538, -0.14494373220440807}, {2.7275397913461186, 
          -0.14873325835486287}, {2.699999999973062, -0.14999999958695134}, 
         {2.2999999999730623, -0.1499999995151168}, {2.27246020860046, 
          -0.14873325827313674}, {2.245152989157587, -0.14494373211287395}, 
         {2.2183089495173554, -0.13866342336136853}, {2.1921547860263044, 
          -0.12994536885913277}, {2.1669113690671966, -0.11886319206713136}, 
         {2.142791877821536, -0.10551048132095442}, {2.1199999999838375, 
          -0.08999999948279114}, {2., 5.387591060371391*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{4., 1.7958636867904634*^-10}, {3.8799999999838377, 
          -0.0899999997988633}, {3.857208122140568, -0.10551048162884027}, 
         {3.8330886308901118, -0.11886319236635415}, {3.807845213927023, 
          -0.1299453691492888}, {3.781691050432841, -0.1386634236421307}, 
         {3.7548470107903538, -0.14494373238399444}, {3.7275397913461186, 
          -0.14873325853444924}, {3.699999999973062, -0.14999999976653772}, 
         {3.2999999999730623, -0.14999999969470318}, {3.27246020860046, 
          -0.14873325845272312}, {3.245152989157587, -0.14494373229246033}, 
         {3.2183089495173554, -0.1386634235409549}, {3.1921547860263044, 
          -0.12994536903871914}, {3.1669113690671966, -0.11886319224671774}, 
         {3.142791877821536, -0.10551048150054079}, {3.1199999999838375, 
          -0.08999999966237751}, {3., 3.5917273735809267*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{4., 1.7958636867904634*^-10}, {3.880000000016163, 
          0.09000000020113674}, {3.8572081221784646, 0.10551048203929994}, 
         {3.833088630932804, 0.11886319278547688}, {3.807845213973696, 
          0.1299453695774783}, {3.7816910504826446, 0.13866342407971405}, 
         {3.7548470108424135, 0.14494373283121942}, {3.72753979139954, 
          0.14873325899148226}, {3.700000000026938, 0.15000000023346227}, 
         {3.3000000000269383, 0.1500000003052968}, {3.2724602086538814, 
          0.14873325907320828}, {3.2451529892096467, 0.14494373292275353}, 
         {3.218308949567159, 0.13866342418088973}, {3.1921547860729773, 
          0.12994536968804785}, {3.1669113691098887, 0.11886319290511319}, 
         {3.1427918778594326, 0.10551048216759931}, {3.1200000000161627, 
          0.09000000033762226}, {3., 3.5917273735809267*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{4., 1.7958636867904634*^-10}, {5., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 7.183454747161855*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 6.285522903766622*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 3.5917273735809267*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{4., 1.7958636867904634*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{5., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 7.183454747161855*^-10}, {1., 6.285522903766622*^-10}, 
      {2., 5.387591060371391*^-10}, {3., 3.5917273735809267*^-10}, 
      {4., 1.7958636867904634*^-10}, {5., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {1.9987752763916886, 
          0.07828802417784202}, {1.9886699125249625, 0.0931568207474939}, 
         {1.9799721634469654, 0.10889049963340008}, {1.972755481140539, 
          0.12535619083652713}, {1.967080810066165, 0.14241484255658649}, 
         {1.9629960724895534, 0.15992239547636478}, {1.960535763780909, 
          0.17773099933424175}, {1.9597206611035463, 0.19569026151101215}, 
         {1.9598795887493752, 0.45653114636944714}, {1.9607165755977858, 
          0.4744894019452042}, {1.9631985836669315, 0.4922949945007278}, 
         {1.9673046525436666, 0.5097975568470852}, {1.973000106716203, 
          0.526849280867757}, {1.9802368484067805, 0.5433061657495466}, 
         {1.9889537637545918, 0.5590292340610347}, {1.9990772389187634, 
          0.5738857054088687}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {2.1161536745779843, 
          0.0782165067372191}, {2.126277149742156, 0.09307297808505319}, 
         {2.134994065089967, 0.10879604639654122}, {2.1422308067805447, 
          0.12525293127833084}, {2.147926260953081, 0.14230465529900266}, 
         {2.152032329829816, 0.15980721764536004}, {2.154514337898962, 
          0.1776128102008836}, {2.1553513247473726, 0.19557106577664063}, 
         {2.1555102523932015, 0.45641195063507567}, {2.154695149715838, 
          0.4743712128118461}, {2.152234841007194, 0.492179816669723}, 
         {2.1481501034305825, 0.5096873695895013}, {2.1424754323562087, 
          0.5267460213095606}, {2.135258750049782, 0.5432117125126877}, 
         {2.1265610009717846, 0.558945391398594}, {2.1164556371050587, 
          0.5738141879682459}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 2, 1, 0, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{2.0574167971910877, 0.}, {1.9987752763916886, 
          0.07828802417784202}, {1.9886699125249625, 0.0931568207474939}, 
         {1.9799721634469654, 0.10889049963340008}, {1.972755481140539, 
          0.12535619083652713}, {1.967080810066165, 0.14241484255658649}, 
         {1.9629960724895534, 0.15992239547636478}, {1.960535763780909, 
          0.17773099933424175}, {1.9597206611035463, 0.19569026151101215}, 
         {1.9598795887493752, 0.45653114636944714}, {1.9607165755977858, 
          0.4744894019452042}, {1.9631985836669315, 0.4922949945007278}, 
         {1.9673046525436666, 0.5097975568470852}, {1.973000106716203, 
          0.526849280867757}, {1.9802368484067805, 0.5433061657495466}, 
         {1.9889537637545918, 0.5590292340610347}, {1.9990772389187634, 
          0.5738857054088687}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {2.1161536745779843, 
          0.0782165067372191}, {2.126277149742156, 0.09307297808505319}, 
         {2.134994065089967, 0.10879604639654122}, {2.1422308067805447, 
          0.12525293127833084}, {2.147926260953081, 0.14230465529900266}, 
         {2.152032329829816, 0.15980721764536004}, {2.154514337898962, 
          0.1776128102008836}, {2.1553513247473726, 0.19557106577664063}, 
         {2.1555102523932015, 0.45641195063507567}, {2.154695149715838, 
          0.4743712128118461}, {2.152234841007194, 0.492179816669723}, 
         {2.1481501034305825, 0.5096873695895013}, {2.1424754323562087, 
          0.5267460213095606}, {2.135258750049782, 0.5432117125126877}, 
         {2.1265610009717846, 0.558945391398594}, {2.1164556371050587, 
          0.5738141879682459}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.033976025768804, 0.3258025326011389}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 0, 1, 1, 1, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.825998444659411}, {1.0694772654645508, 
          0.5910652318157557}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0694772654645508, 0.5910652318157557}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {1.0694772654645508, 0.5910652318157557}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.74109544994764, 0.}, {2.25932647418129, 
          0.581708322357532}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.74109544994764, 0.}, {1.7769496149095874, 
          0.00041524018139910135}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.449189490340479, 0.5912626941498763}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.449189490340479, 0.5912626941498763}, {2.74109544994764, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.449189490340479, 0.5912626941498763}, {4.51842153096735, 
          0.8258857703564503}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.825998444659411}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0694772654645508, 0.5910652318157557}, 0.03]}, 
      {GrayLevel[0], Disk[{2.25932647418129, 0.581708322357532}, 0.03]}, 
      {GrayLevel[0], Disk[{1.7769496149095874, 0.00041524018139910135}, 
        0.03]}, {GrayLevel[0], Disk[{2.74109544994764, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{3.449189490340479, 0.5912626941498763}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.51842153096735, 0.8258857703564503}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.825998444659411}, 
      {1.0694772654645508, 0.5910652318157557}, {2.25932647418129, 
       0.581708322357532}, {1.7769496149095874, 0.00041524018139910135}, 
      {2.74109544994764, 0.}, {3.449189490340479, 0.5912626941498763}, 
      {4.51842153096735, 0.8258857703564503}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 0, 2, 1, 1, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.825998444659411}, {1.0694772654645508, 
          0.5910652318157557}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0694772654645508, 0.5910652318157557}, {2.25932647418129, 
          0.581708322357532}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {1.0694772654645508, 0.5910652318157557}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.74109544994764, 0.}, {2.25932647418129, 
          0.581708322357532}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.74109544994764, 0.}, {1.7769496149095874, 
          0.00041524018139910135}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.449189490340479, 0.5912626941498763}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.449189490340479, 0.5912626941498763}, {2.74109544994764, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.449189490340479, 0.5912626941498763}, {4.51842153096735, 
          0.8258857703564503}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.825998444659411}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0694772654645508, 0.5910652318157557}, 0.03]}, 
      {GrayLevel[0], Disk[{2.25932647418129, 0.581708322357532}, 0.03]}, 
      {GrayLevel[0], Disk[{1.7769496149095874, 0.00041524018139910135}, 
        0.03]}, {GrayLevel[0], Disk[{2.74109544994764, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{3.449189490340479, 0.5912626941498763}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.51842153096735, 0.8258857703564503}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.825998444659411}, 
      {1.0694772654645508, 0.5910652318157557}, {2.25932647418129, 
       0.581708322357532}, {1.7769496149095874, 0.00041524018139910135}, 
      {2.74109544994764, 0.}, {3.449189490340479, 0.5912626941498763}, 
      {4.51842153096735, 0.8258857703564503}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {2.0366689542466956, 
          0.6222700598123347}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.035763777007732, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.850003262862111, 0.3111568824593296}, 
         {2.8649792087109858, 0.0005622522423640586}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20, 2, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {2.0366689542466956, 
          0.6222700598123347}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.035763777007732, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{3.850003262862111, 0.3111568824593296}, 
         {2.8649792087109858, 0.0005622522423640586}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut20a, 1, 0, 0, 0, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.1200000000080816, 
          0.09000000043819076}, {1.1427918778499584, 0.10551048227021428}, 
         {1.1669113690992157, 0.11886319300989392}, {1.1921547860613093, 
          0.12994536979509527}, {1.2183089495547084, 0.13866342429028564}, 
         {1.245152989196632, 0.1449437330345598}, {1.2724602086405263, 
          0.1487332591874666}, {1.3000000000134693, 0.15000000042202796}, 
         {1.7000000000134692, 0.1500000003861107}, {1.7275397913861847, 
          0.1487332591466035}, {1.7548470108293985, 0.14494373298879273}, 
         {1.781691050470194, 0.1386634242396977}, {1.8078452139620276, 
          0.12994536973981044}, {1.8330886309221308, 0.11886319295007572}, 
         {1.8572081221689907, 0.10551048220606454}, {1.8800000000080817, 
          0.09000000036994782}, {2., 3.591727373580927*^-10}}]}, 
      {{Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
        Arrow[{{1., 4.489659216976159*^-10}, {1.075316277023008, 
           -0.024471741410220682}, {1.1317696253552678, 
           -0.051233868001545474}, {1.1795648803906849, 
           -0.09146825073215259}, {1.2155615932127883, -0.14253123755839064}, 
          {1.2373945533483852, -0.2010676690291507}, {1.2436291979742329, 
           -0.2632313333677571}, {1.2338558717187824, -0.32493768678066}, 
          {1.2087167435970647, -0.3821322336788862}, {1.1698636124667776, 
           -0.4310569325434297}, {1.1198493734525354, -0.46849712289337053}, 
          {1.0619602766769503, -0.49199274870160287}, {0.9999999999551035, 
           -0.4999999995510341}, {0.9380397232346946, -0.49199274869047566}, 
          {0.880150626463329, -0.46849712287184725}, {0.8301363874558108, 
           -0.43105693251292465}, {0.7912832563343096, -0.38213223364140364}, 
          {0.7661441282228633, -0.3249376867386627}, {0.7563708019784944, 
           -0.2632313333240048}, {0.7626054466155059, -0.20106766898651784}, 
          {0.784438406761615, -0.14253123751967878}, {0.8204351195928885, 
           -0.0914682506999053}, {0.8682303746355313, -0.05123386797788146}, 
          {0.924683722972597, -0.024471741396694918}, 
          {1., 4.489659216976159*^-10}}]}}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 3.591727373580927*^-10}, {1.8799999999919188, 
          -0.08999999963005209}, {1.857208122150042, -0.10551048146207562}, 
         {1.8330886309007848, -0.11886319220175526}, {1.8078452139386911, 
          -0.1299453689869566}, {1.781691050445292, -0.13866342348214697}, 
         {1.7548470108033685, -0.14494373222642112}, {1.727539791359474, 
          -0.14873325837932794}, {1.6999999999865312, -0.1499999996138893}, 
         {1.2999999999865313, -0.14999999957797203}, {1.2724602086138157, 
          -0.14873325833846485}, {1.245152989170602, -0.14494373218065407}, 
         {1.2183089495298065, -0.13866342343155905}, {1.1921547860379729, 
          -0.12994536893167177}, {1.1669113690778696, -0.11886319214193705}, 
         {1.1427918778310098, -0.10551048139792588}, {1.1199999999919188, 
          -0.08999999956180915}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], RGBColor[1, 0, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.8799999999838377, 
          -0.0899999997988633}, {2.857208122140568, -0.10551048162884027}, 
         {2.8330886308901118, -0.11886319236635415}, {2.807845213927023, 
          -0.1299453691492888}, {2.781691050432841, -0.1386634236421307}, 
         {2.7548470107903538, -0.14494373238399444}, {2.7275397913461186, 
          -0.14873325853444924}, {2.699999999973062, -0.14999999976653772}, 
         {2.2999999999730623, -0.14999999969470318}, {2.27246020860046, 
          -0.14873325845272312}, {2.245152989157587, -0.14494373229246033}, 
         {2.2183089495173554, -0.1386634235409549}, {2.1921547860263044, 
          -0.12994536903871914}, {2.1669113690671966, -0.11886319224671774}, 
         {2.142791877821536, -0.10551048150054079}, {2.1199999999838375, 
          -0.08999999966237751}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[1, 0, 0], Arrowheads[{}], 
       Arrow[{{3., 1.7958636867904636*^-10}, {2.880000000016163, 
          0.09000000020113674}, {2.8572081221784646, 0.10551048203929994}, 
         {2.833088630932804, 0.11886319278547688}, {2.807845213973696, 
          0.1299453695774783}, {2.7816910504826446, 0.13866342407971405}, 
         {2.7548470108424135, 0.14494373283121942}, {2.72753979139954, 
          0.14873325899148226}, {2.700000000026938, 0.15000000023346227}, 
         {2.3000000000269383, 0.1500000003052968}, {2.2724602086538814, 
          0.14873325907320828}, {2.2451529892096467, 0.14494373292275353}, 
         {2.218308949567159, 0.13866342418088973}, {2.1921547860729773, 
          0.12994536968804785}, {2.1669113691098887, 0.11886319290511319}, 
         {2.1427918778594326, 0.10551048216759931}, {2.1200000000161627, 
          0.09000000033762226}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3., 1.7958636867904636*^-10}, {4., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}, 
      {2., 3.591727373580927*^-10}, {3., 1.7958636867904636*^-10}, 
      {4., 0.}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut20a, 1, 1, 0, 0, 1, 1, 1, 0, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 7.183454747161855*^-10}, {1., 6.285522903766622*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 6.285522903766622*^-10}, {1.1200000000080816, 
          0.09000000061777713}, {1.1427918778499584, 0.10551048244980066}, 
         {1.1669113690992157, 0.1188631931894803}, {1.1921547860613093, 
          0.12994536997468165}, {1.2183089495547084, 0.138663424469872}, 
         {1.245152989196632, 0.14494373321414616}, {1.2724602086405263, 
          0.14873325936705298}, {1.3000000000134693, 0.15000000060161434}, 
         {1.7000000000134692, 0.15000000056569707}, {1.7275397913861847, 
          0.1487332593261899}, {1.7548470108293985, 0.1449437331683791}, 
         {1.781691050470194, 0.1386634244192841}, {1.8078452139620276, 
          0.1299453699193968}, {1.8330886309221308, 0.11886319312966209}, 
         {1.8572081221689907, 0.10551048238565092}, {1.8800000000080817, 
          0.09000000054953419}, {2., 5.387591060371391*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2., 5.387591060371391*^-10}, {1.8799999999919188, 
          -0.08999999945046572}, {1.857208122150042, -0.10551048128248924}, 
         {1.8330886309007848, -0.11886319202216888}, {1.8078452139386911, 
          -0.12994536880737023}, {1.781691050445292, -0.1386634233025606}, 
         {1.7548470108033685, -0.14494373204683475}, {1.727539791359474, 
          -0.14873325819974156}, {1.6999999999865312, -0.14999999943430292}, 
         {1.2999999999865313, -0.14999999939838565}, {1.2724602086138157, 
          -0.14873325815887847}, {1.245152989170602, -0.1449437320010677}, 
         {1.2183089495298065, -0.13866342325197267}, {1.1921547860379729, 
          -0.1299453687520854}, {1.1669113690778696, -0.11886319196235068}, 
         {1.1427918778310098, -0.1055104812183395}, {1.1199999999919188, 
          -0.08999999938222278}, {1., 6.285522903766622*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 5.387591060371391*^-10}, {2.1200000000161627, 
          0.09000000051720877}, {2.1427918778594326, 0.10551048234718574}, 
         {2.1669113691098887, 0.11886319308469961}, {2.1921547860729773, 
          0.12994536986763427}, {2.2183089495671595, 0.13866342436047616}, 
         {2.2451529892096467, 0.1449437331023399}, {2.272460208653882, 
          0.1487332592527947}, {2.3000000000269383, 0.15000000048488318}, 
         {2.700000000026938, 0.15000000041304865}, {2.7275397913995403, 
          0.14873325917106858}, {2.7548470108424135, 0.1449437330108058}, 
         {2.781691050482645, 0.13866342425930037}, {2.807845213973696, 
          0.1299453697570646}, {2.833088630932804, 0.1188631929650632}, 
         {2.8572081221784646, 0.10551048221888626}, {2.880000000016163, 
          0.09000000038072298}, {3., 3.5917273735809267*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{3., 3.5917273735809267*^-10}, {2.8799999999838377, 
          -0.08999999961927693}, {2.857208122140568, -0.1055104814492539}, 
         {2.8330886308901118, -0.11886319218676777}, {2.807845213927023, 
          -0.12994536896970244}, {2.781691050432841, -0.13866342346254432}, 
         {2.7548470107903538, -0.14494373220440807}, {2.7275397913461186, 
          -0.14873325835486287}, {2.699999999973062, -0.14999999958695134}, 
         {2.2999999999730623, -0.1499999995151168}, {2.27246020860046, 
          -0.14873325827313674}, {2.245152989157587, -0.14494373211287395}, 
         {2.2183089495173554, -0.13866342336136853}, {2.1921547860263044, 
          -0.12994536885913277}, {2.1669113690671966, -0.11886319206713136}, 
         {2.142791877821536, -0.10551048132095442}, {2.1199999999838375, 
          -0.08999999948279114}, {2., 5.387591060371391*^-10}}]}, 
      {Thickness[0.005], RGBColor[1, 0, 0], Arrowheads[{}], 
       Arrow[{{4., 1.7958636867904634*^-10}, {3.8799999999838377, 
          -0.0899999997988633}, {3.857208122140568, -0.10551048162884027}, 
         {3.8330886308901118, -0.11886319236635415}, {3.807845213927023, 
          -0.1299453691492888}, {3.781691050432841, -0.1386634236421307}, 
         {3.7548470107903538, -0.14494373238399444}, {3.7275397913461186, 
          -0.14873325853444924}, {3.699999999973062, -0.14999999976653772}, 
         {3.2999999999730623, -0.14999999969470318}, {3.27246020860046, 
          -0.14873325845272312}, {3.245152989157587, -0.14494373229246033}, 
         {3.2183089495173554, -0.1386634235409549}, {3.1921547860263044, 
          -0.12994536903871914}, {3.1669113690671966, -0.11886319224671774}, 
         {3.142791877821536, -0.10551048150054079}, {3.1199999999838375, 
          -0.08999999966237751}, {3., 3.5917273735809267*^-10}}]}, 
      {Thickness[0.005], RGBColor[1, 0, 0], Arrowheads[{}], 
       Arrow[{{4., 1.7958636867904634*^-10}, {3.880000000016163, 
          0.09000000020113674}, {3.8572081221784646, 0.10551048203929994}, 
         {3.833088630932804, 0.11886319278547688}, {3.807845213973696, 
          0.1299453695774783}, {3.7816910504826446, 0.13866342407971405}, 
         {3.7548470108424135, 0.14494373283121942}, {3.72753979139954, 
          0.14873325899148226}, {3.700000000026938, 0.15000000023346227}, 
         {3.3000000000269383, 0.1500000003052968}, {3.2724602086538814, 
          0.14873325907320828}, {3.2451529892096467, 0.14494373292275353}, 
         {3.218308949567159, 0.13866342418088973}, {3.1921547860729773, 
          0.12994536968804785}, {3.1669113691098887, 0.11886319290511319}, 
         {3.1427918778594326, 0.10551048216759931}, {3.1200000000161627, 
          0.09000000033762226}, {3., 3.5917273735809267*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{4., 1.7958636867904634*^-10}, {5., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 7.183454747161855*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 6.285522903766622*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 3.5917273735809267*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{4., 1.7958636867904634*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{5., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 7.183454747161855*^-10}, {1., 6.285522903766622*^-10}, 
      {2., 5.387591060371391*^-10}, {3., 3.5917273735809267*^-10}, 
      {4., 1.7958636867904634*^-10}, {5., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic]}


==> anc/Data/jtoGraph21 <==
Print["Laporta master integrals for (2,1) cut."]
{j[cut21, 1, 0, 0, 1, 0, 0, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 3.591727373580927*^-10}, 
         {2., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.1199999999838377, 
          -0.08999999966237765}, {1.142791877821536, -0.10551048150054085}, 
         {1.1669113690671964, -0.11886319224671779}, {1.1921547860263046, 
          -0.1299453690387192}, {1.2183089495173554, -0.13866342354095496}, 
         {1.2451529891575872, -0.14494373229246033}, {1.2724602086004606, 
          -0.14873325845272317}, {1.2999999999730623, -0.14999999969470318}, 
         {1.6999999999730622, -0.14999999976653772}, {1.727539791346119, 
          -0.1487332585344492}, {1.7548470107903538, -0.14494373238399444}, 
         {1.781691050432841, -0.13866342364213063}, {1.8078452139270231, 
          -0.12994536914928875}, {1.8330886308901115, -0.11886319236635409}, 
         {1.857208122140568, -0.10551048162884022}, {1.8799999999838377, 
          -0.08999999979886317}, {2., 1.7958636867904636*^-10}}]}, 
      {{Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
        Arrow[{{1., 3.591727373580927*^-10}, {0.9246837229859658, 
           0.024471742216191972}, {0.8682303746529393, 0.05123386880861394}, 
          {0.8204351196171908, 0.0914682515406332}, {0.7844384067952928, 
           0.14253123836843878}, {0.7626054466604842, 0.2010676698407339}, 
          {0.7563708020359919, 0.263231334180645}, {0.7661441282932866, 
           0.3249376875944332}, {0.7912832564171997, 0.38213223449296474}, 
          {0.8301363875498474, 0.43105693335711837}, {0.8801506265663958, 
           0.468497123705919}, {0.9380397233439982, 0.4919927495122731}, 
          {1.0000000000673448, 0.5000000003591727}, {1.0619602767885343, 
           0.49199274949558236}, {1.1198493735598074, 0.4684971236736341}, 
          {1.1698636125662703, 0.43105693331136075}, {1.2087167436857387, 
           0.38213223443674077}, {1.2338558717942447, 0.32493768753143737}, 
          {1.243629198034917, 0.2632313341150164}, {1.2373945533936792, 
           0.20106766977678495}, {1.215561593243102, 0.14253123831037107}, 
          {1.1795648804074488, 0.0914682514922624}, {1.1317696253608622, 
           0.05123386877311806}, {1.0753162770206264, 0.024471742195903368}, 
          {1., 3.591727373580927*^-10}}]}}, {Thickness[0.005], 
       RGBColor[0, 0, 1], Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 2, 0, 0, 1, 0, 0, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 3.591727373580927*^-10}, 
         {2., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.1199999999838377, 
          -0.08999999966237765}, {1.142791877821536, -0.10551048150054085}, 
         {1.1669113690671964, -0.11886319224671779}, {1.1921547860263046, 
          -0.1299453690387192}, {1.2183089495173554, -0.13866342354095496}, 
         {1.2451529891575872, -0.14494373229246033}, {1.2724602086004606, 
          -0.14873325845272317}, {1.2999999999730623, -0.14999999969470318}, 
         {1.6999999999730622, -0.14999999976653772}, {1.727539791346119, 
          -0.1487332585344492}, {1.7548470107903538, -0.14494373238399444}, 
         {1.781691050432841, -0.13866342364213063}, {1.8078452139270231, 
          -0.12994536914928875}, {1.8330886308901115, -0.11886319236635409}, 
         {1.857208122140568, -0.10551048162884022}, {1.8799999999838377, 
          -0.08999999979886317}, {2., 1.7958636867904636*^-10}}]}, 
      {{Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
        Arrow[{{1., 3.591727373580927*^-10}, {0.9246837229859658, 
           0.024471742216191972}, {0.8682303746529393, 0.05123386880861394}, 
          {0.8204351196171908, 0.0914682515406332}, {0.7844384067952928, 
           0.14253123836843878}, {0.7626054466604842, 0.2010676698407339}, 
          {0.7563708020359919, 0.263231334180645}, {0.7661441282932866, 
           0.3249376875944332}, {0.7912832564171997, 0.38213223449296474}, 
          {0.8301363875498474, 0.43105693335711837}, {0.8801506265663958, 
           0.468497123705919}, {0.9380397233439982, 0.4919927495122731}, 
          {1.0000000000673448, 0.5000000003591727}, {1.0619602767885343, 
           0.49199274949558236}, {1.1198493735598074, 0.4684971236736341}, 
          {1.1698636125662703, 0.43105693331136075}, {1.2087167436857387, 
           0.38213223443674077}, {1.2338558717942447, 0.32493768753143737}, 
          {1.243629198034917, 0.2632313341150164}, {1.2373945533936792, 
           0.20106766977678495}, {1.215561593243102, 0.14253123831037107}, 
          {1.1795648804074488, 0.0914682514922624}, {1.1317696253608622, 
           0.05123386877311806}, {1.0753162770206264, 0.024471742195903368}, 
          {1., 3.591727373580927*^-10}}]}}, {Thickness[0.005], 
       RGBColor[0, 0, 1], Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 0, 1, 1, 0, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9639041165513793}, {1.0251016772805959, 
          0.6794182723601091}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0251016772805959, 0.6794182723601091}, 
         {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0251016772805959, 0.6794182723601091}, {1.1521728383208256, 
          0.6473307170727609}, {1.1752319492213124, 0.640366378019393}, 
         {1.1975543722176443, 0.6313146353394427}, {1.2189515957516885, 
          0.6202519304710412}, {1.239242921520721, 0.6072716873105217}, 
         {1.2582569904640366, 0.5924835232530719}, {1.2758332298802069, 
          0.5760123234802357}, {1.2918232094541615, 0.557997186311851}, 
         {1.5115682645468937, 0.2862298773678073}, {1.5258369498352624, 
          0.26682293958482095}, {1.538263842624358, 0.24618809164306144}, 
         {1.5487439985305527, 0.22449959362791372}, {1.5571889132494667, 
          0.20194060363807864}, {1.5635272699696492, 0.1787016310261294}, 
         {1.5677055416388836, 0.1549789275581584}, {1.5696884429970166, 
          0.13097283007907767}, {1.5744643150124265, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1250842495510094, 0.6792106699863565}, {3.1494529369682196, 
          0.9638569459957068}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {1.447393153972197, 
          0.03208755528734836}, {1.4243340430717102, 0.03905189434071621}, 
         {1.4020116200753783, 0.048103637020666556}, {1.380614396541334, 
          0.05916634188906797}, {1.3603230707723015, 0.07214658504958746}, 
         {1.341309001828986, 0.08693474910703733}, {1.3237327624128157, 
          0.1034059488798735}, {1.307742782838861, 0.12142108604825821}, 
         {1.0879977277461288, 0.39318839499230185}, {1.0737290424577601, 
          0.41259533277528815}, {1.0613021496686645, 0.4332301807170478}, 
         {1.0508219937624699, 0.4549186787321955}, {1.0423770790435558, 
          0.47747766872203046}, {1.0360387223233734, 0.5007166413339798}, 
         {1.031860450654139, 0.5244393448019508}, {1.029877549296006, 
          0.5484454422810315}, {1.0251016772805959, 0.6794182723601091}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.5744643150124265, 0.}, {1.5794097468582844, 
          0.1310610745068353}, {1.581424524384493, 0.15508194161725514}, 
         {1.5856358934675001, 0.17881642614216653}, {1.5920082893414267, 
          0.20206409174631978}, {1.6004878974953916, 0.22462861325181108}, 
         {1.6110031081339113, 0.24631943459274075}, {1.6234651209174398, 
          0.2669533780500575}, {1.637768694876048, 0.2863561911766944}, 
         {1.8580166686914814, 0.558040459171237}, {1.8740410109787005, 
          0.5760482863438477}, {1.8916507969600527, 0.5925090525139727}, 
         {1.910697313021686, 0.6072837474729392}, {1.931019712448153, 
          0.6202475997849533}, {1.9524463737635265, 0.6312911304745852}, 
         {1.9747963500647392, 0.6403210775703215}, {1.9978808971076079, 
          0.6472611836964663}, {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {1.7016676674558286, 
          0.03194948628989033}, {1.7247522144986973, 0.03888959241603504}, 
         {1.7471021907999098, 0.04791953951177133}, {1.7685288521152835, 
          0.05896307020140329}, {1.7888512515417503, 0.07192692251341737}, 
         {1.8078977676033836, 0.08670161747238395}, {1.825507553584736, 
          0.10316238364250885}, {1.8415318958719549, 0.12117021081511958}, 
         {2.0617798696873884, 0.39285447880966223}, {2.076083443645996, 
          0.41225729193629923}, {2.0885454564295247, 0.43289123539361596}, 
         {2.0990606670680445, 0.45458205673454566}, {2.1075402752220094, 
          0.4771465782400369}, {2.113912671095936, 0.5003942438441902}, 
         {2.118124040178943, 0.5241287283691016}, {2.120138817705152, 
          0.5481495954795215}, {2.1250842495510094, 0.6792106699863565}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9639041165513793}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0251016772805959, 0.6794182723601091}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1250842495510094, 0.6792106699863565}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5744643150124265, 0.}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1494529369682196, 0.9638569459957068}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9639041165513793}, 
      {1.0251016772805959, 0.6794182723601091}, {2.1250842495510094, 
       0.6792106699863565}, {1.5744643150124265, 0.}, 
      {3.1494529369682196, 0.9638569459957068}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 0, 2, 1, 0, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9639041165513793}, {1.0251016772805959, 
          0.6794182723601091}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0251016772805959, 0.6794182723601091}, 
         {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0251016772805959, 0.6794182723601091}, {1.1521728383208256, 
          0.6473307170727609}, {1.1752319492213124, 0.640366378019393}, 
         {1.1975543722176443, 0.6313146353394427}, {1.2189515957516885, 
          0.6202519304710412}, {1.239242921520721, 0.6072716873105217}, 
         {1.2582569904640366, 0.5924835232530719}, {1.2758332298802069, 
          0.5760123234802357}, {1.2918232094541615, 0.557997186311851}, 
         {1.5115682645468937, 0.2862298773678073}, {1.5258369498352624, 
          0.26682293958482095}, {1.538263842624358, 0.24618809164306144}, 
         {1.5487439985305527, 0.22449959362791372}, {1.5571889132494667, 
          0.20194060363807864}, {1.5635272699696492, 0.1787016310261294}, 
         {1.5677055416388836, 0.1549789275581584}, {1.5696884429970166, 
          0.13097283007907767}, {1.5744643150124265, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1250842495510094, 0.6792106699863565}, {3.1494529369682196, 
          0.9638569459957068}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.5744643150124265, 0.}, {1.447393153972197, 
          0.03208755528734836}, {1.4243340430717102, 0.03905189434071621}, 
         {1.4020116200753783, 0.048103637020666556}, {1.380614396541334, 
          0.05916634188906797}, {1.3603230707723015, 0.07214658504958746}, 
         {1.341309001828986, 0.08693474910703733}, {1.3237327624128157, 
          0.1034059488798735}, {1.307742782838861, 0.12142108604825821}, 
         {1.0879977277461288, 0.39318839499230185}, {1.0737290424577601, 
          0.41259533277528815}, {1.0613021496686645, 0.4332301807170478}, 
         {1.0508219937624699, 0.4549186787321955}, {1.0423770790435558, 
          0.47747766872203046}, {1.0360387223233734, 0.5007166413339798}, 
         {1.031860450654139, 0.5244393448019508}, {1.029877549296006, 
          0.5484454422810315}, {1.0251016772805959, 0.6794182723601091}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.5744643150124265, 0.}, {1.5794097468582844, 
          0.1310610745068353}, {1.581424524384493, 0.15508194161725514}, 
         {1.5856358934675001, 0.17881642614216653}, {1.5920082893414267, 
          0.20206409174631978}, {1.6004878974953916, 0.22462861325181108}, 
         {1.6110031081339113, 0.24631943459274075}, {1.6234651209174398, 
          0.2669533780500575}, {1.637768694876048, 0.2863561911766944}, 
         {1.8580166686914814, 0.558040459171237}, {1.8740410109787005, 
          0.5760482863438477}, {1.8916507969600527, 0.5925090525139727}, 
         {1.910697313021686, 0.6072837474729392}, {1.931019712448153, 
          0.6202475997849533}, {1.9524463737635265, 0.6312911304745852}, 
         {1.9747963500647392, 0.6403210775703215}, {1.9978808971076079, 
          0.6472611836964663}, {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {1.7016676674558286, 
          0.03194948628989033}, {1.7247522144986973, 0.03888959241603504}, 
         {1.7471021907999098, 0.04791953951177133}, {1.7685288521152835, 
          0.05896307020140329}, {1.7888512515417503, 0.07192692251341737}, 
         {1.8078977676033836, 0.08670161747238395}, {1.825507553584736, 
          0.10316238364250885}, {1.8415318958719549, 0.12117021081511958}, 
         {2.0617798696873884, 0.39285447880966223}, {2.076083443645996, 
          0.41225729193629923}, {2.0885454564295247, 0.43289123539361596}, 
         {2.0990606670680445, 0.45458205673454566}, {2.1075402752220094, 
          0.4771465782400369}, {2.113912671095936, 0.5003942438441902}, 
         {2.118124040178943, 0.5241287283691016}, {2.120138817705152, 
          0.5481495954795215}, {2.1250842495510094, 0.6792106699863565}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9639041165513793}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0251016772805959, 0.6794182723601091}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1250842495510094, 0.6792106699863565}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5744643150124265, 0.}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1494529369682196, 0.9638569459957068}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9639041165513793}, 
      {1.0251016772805959, 0.6794182723601091}, {2.1250842495510094, 
       0.6792106699863565}, {1.5744643150124265, 0.}, 
      {3.1494529369682196, 0.9638569459957068}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 0, 1, 1, 0, 2, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9639041165513793}, {1.0251016772805959, 
          0.6794182723601091}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0251016772805959, 0.6794182723601091}, 
         {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0251016772805959, 0.6794182723601091}, {1.1521728383208256, 
          0.6473307170727609}, {1.1752319492213124, 0.640366378019393}, 
         {1.1975543722176443, 0.6313146353394427}, {1.2189515957516885, 
          0.6202519304710412}, {1.239242921520721, 0.6072716873105217}, 
         {1.2582569904640366, 0.5924835232530719}, {1.2758332298802069, 
          0.5760123234802357}, {1.2918232094541615, 0.557997186311851}, 
         {1.5115682645468937, 0.2862298773678073}, {1.5258369498352624, 
          0.26682293958482095}, {1.538263842624358, 0.24618809164306144}, 
         {1.5487439985305527, 0.22449959362791372}, {1.5571889132494667, 
          0.20194060363807864}, {1.5635272699696492, 0.1787016310261294}, 
         {1.5677055416388836, 0.1549789275581584}, {1.5696884429970166, 
          0.13097283007907767}, {1.5744643150124265, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1250842495510094, 0.6792106699863565}, {3.1494529369682196, 
          0.9638569459957068}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {1.447393153972197, 
          0.03208755528734836}, {1.4243340430717102, 0.03905189434071621}, 
         {1.4020116200753783, 0.048103637020666556}, {1.380614396541334, 
          0.05916634188906797}, {1.3603230707723015, 0.07214658504958746}, 
         {1.341309001828986, 0.08693474910703733}, {1.3237327624128157, 
          0.1034059488798735}, {1.307742782838861, 0.12142108604825821}, 
         {1.0879977277461288, 0.39318839499230185}, {1.0737290424577601, 
          0.41259533277528815}, {1.0613021496686645, 0.4332301807170478}, 
         {1.0508219937624699, 0.4549186787321955}, {1.0423770790435558, 
          0.47747766872203046}, {1.0360387223233734, 0.5007166413339798}, 
         {1.031860450654139, 0.5244393448019508}, {1.029877549296006, 
          0.5484454422810315}, {1.0251016772805959, 0.6794182723601091}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.5744643150124265, 0.}, {1.5794097468582844, 
          0.1310610745068353}, {1.581424524384493, 0.15508194161725514}, 
         {1.5856358934675001, 0.17881642614216653}, {1.5920082893414267, 
          0.20206409174631978}, {1.6004878974953916, 0.22462861325181108}, 
         {1.6110031081339113, 0.24631943459274075}, {1.6234651209174398, 
          0.2669533780500575}, {1.637768694876048, 0.2863561911766944}, 
         {1.8580166686914814, 0.558040459171237}, {1.8740410109787005, 
          0.5760482863438477}, {1.8916507969600527, 0.5925090525139727}, 
         {1.910697313021686, 0.6072837474729392}, {1.931019712448153, 
          0.6202475997849533}, {1.9524463737635265, 0.6312911304745852}, 
         {1.9747963500647392, 0.6403210775703215}, {1.9978808971076079, 
          0.6472611836964663}, {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {1.7016676674558286, 
          0.03194948628989033}, {1.7247522144986973, 0.03888959241603504}, 
         {1.7471021907999098, 0.04791953951177133}, {1.7685288521152835, 
          0.05896307020140329}, {1.7888512515417503, 0.07192692251341737}, 
         {1.8078977676033836, 0.08670161747238395}, {1.825507553584736, 
          0.10316238364250885}, {1.8415318958719549, 0.12117021081511958}, 
         {2.0617798696873884, 0.39285447880966223}, {2.076083443645996, 
          0.41225729193629923}, {2.0885454564295247, 0.43289123539361596}, 
         {2.0990606670680445, 0.45458205673454566}, {2.1075402752220094, 
          0.4771465782400369}, {2.113912671095936, 0.5003942438441902}, 
         {2.118124040178943, 0.5241287283691016}, {2.120138817705152, 
          0.5481495954795215}, {2.1250842495510094, 0.6792106699863565}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9639041165513793}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0251016772805959, 0.6794182723601091}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1250842495510094, 0.6792106699863565}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5744643150124265, 0.}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1494529369682196, 0.9638569459957068}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9639041165513793}, 
      {1.0251016772805959, 0.6794182723601091}, {2.1250842495510094, 
       0.6792106699863565}, {1.5744643150124265, 0.}, 
      {3.1494529369682196, 0.9638569459957068}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9650499968773232}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.023748646837118, 0.6799387330606019}, 
         {1.1510787058286325, 0.6479477648553749}, {1.1741861657051533, 
          0.6409989726778728}, {1.1965581607177733, 0.631958272825182}, 
         {1.2180057606755779, 0.620902013479403}, {1.238347841849887, 
          0.6079235641048066}, {1.2574126165535633, 0.5931325269481633}, 
         {1.2750390838779941, 0.576653811454172}, {1.2910783893363589, 
          0.5586265794124967}, {1.5115302993898934, 0.28665108618825597}, 
         {1.525846991984609, 0.2672275765203416}, {1.5383201680830905, 
          0.24657181963061697}, {1.5488444924418667, 0.22485825217931105}, 
         {1.557331087756556, 0.2022702439750485}, {1.5637082852255113, 
          0.17899854942752808}, {1.567922229788661, 0.1552396966376765}, 
         {1.5699373349303476, 0.1311943277293173}, {1.5748784219709535, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.023748646837118, 0.6799387330606019}, {1.0286897338777239, 
          0.5487444053312845}, {1.0307048390194105, 0.5246990364229254}, 
         {1.0349187835825604, 0.5009401836330738}, {1.0412959810515159, 
          0.47766848908555337}, {1.0497825763662052, 0.4550804808812909}, 
         {1.0603069007249815, 0.4333669134299849}, {1.0727800768234628, 
          0.41271115654026025}, {1.0870967694181783, 0.3932876468723459}, 
         {1.3075486794717128, 0.12131215364810527}, {1.3235879849300776, 
          0.10328492160642988}, {1.3412144522545086, 0.08680620611243858}, 
         {1.360279226958185, 0.07201516895579535}, {1.380621308132494, 
          0.05903671958119902}, {1.4020689080902984, 0.047980460235419936}, 
         {1.4244409031029186, 0.03893976038272917}, {1.4475483629794395, 
          0.03199096820522698}, {1.5748784219709535, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.023748646837118, 0.6799387330606019}, 
         {2.1234762166373544, 0.6803818399779283}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5748784219709535, 0.}, {1.5794757917329085, 
          0.1310196223173275}, {1.5814263154832953, 0.15503581822737228}, 
         {1.5855732732872256, 0.17877154972785259}, {1.5918816443283104, 
          0.2020263699528829}, {1.600298154781641, 0.2246038933042041}, 
         {1.6107517277081296, 0.246313453916088}, {1.6231540832951072, 
          0.26697171581743484}, {1.637400484374185, 0.2864042211933387}, 
         {1.8568396022407454, 0.5585569571845099}, {1.8728097387870815, 
          0.5765995996623139}, {1.8903687439305141, 0.5931000101803398}, 
         {1.9093683328984006, 0.6079188437357131}, {1.9296480552718576, 
          0.6209309561447718}, {1.9510366499801788, 0.6320264608783858}, 
         {1.9733534915905688, 0.6411116570472766}, {1.9964101156793732, 
          0.6481098207005531}, {2.1234762166373544, 0.6803818399779283}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5748784219709535, 0.}, {1.7019445229289354, 
          0.03227201927737536}, {1.7250011470177398, 0.03927018293065185}, 
         {1.74731798862813, 0.048355379099542684}, {1.7687065833364513, 
          0.05945088383315669}, {1.7889863057099082, 0.07246299624221528}, 
         {1.8079858946777942, 0.0872818297975887}, {1.8255448998212271, 
          0.10378224031561456}, {1.8415150363675632, 0.12182488279341847}, 
         {2.060954154234124, 0.39397761878458976}, {2.0752005553132014, 
          0.4134101241604936}, {2.0876029109001792, 0.4340683860618405}, 
         {2.0980564838266678, 0.45577794667372445}, {2.106472994279998, 
          0.47835547002504564}, {2.1127813653210827, 0.501610290250076}, 
         {2.1169283231250136, 0.5253460217505563}, {2.1188788468754, 
          0.549362217660601}, {2.1234762166373544, 0.6803818399779283}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
          0.9652232572739415}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9650499968773232}, 0.03]}, 
      {GrayLevel[0], Disk[{1.023748646837118, 0.6799387330606019}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5748784219709535, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1234762166373544, 0.6803818399779283}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1482566906778233, 0.9652232572739415}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9650499968773232}, 
      {1.023748646837118, 0.6799387330606019}, {1.5748784219709535, 0.}, 
      {2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
       0.9652232572739415}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 2, 0, 1, 0, 0, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9650499968773232}, {1.023748646837118, 
          0.6799387330606019}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.023748646837118, 0.6799387330606019}, {1.1510787058286325, 
          0.6479477648553749}, {1.1741861657051533, 0.6409989726778728}, 
         {1.1965581607177733, 0.631958272825182}, {1.2180057606755779, 
          0.620902013479403}, {1.238347841849887, 0.6079235641048066}, 
         {1.2574126165535633, 0.5931325269481633}, {1.2750390838779941, 
          0.576653811454172}, {1.2910783893363589, 0.5586265794124967}, 
         {1.5115302993898934, 0.28665108618825597}, {1.525846991984609, 
          0.2672275765203416}, {1.5383201680830905, 0.24657181963061697}, 
         {1.5488444924418667, 0.22485825217931105}, {1.557331087756556, 
          0.2022702439750485}, {1.5637082852255113, 0.17899854942752808}, 
         {1.567922229788661, 0.1552396966376765}, {1.5699373349303476, 
          0.1311943277293173}, {1.5748784219709535, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.023748646837118, 0.6799387330606019}, {1.0286897338777239, 
          0.5487444053312845}, {1.0307048390194105, 0.5246990364229254}, 
         {1.0349187835825604, 0.5009401836330738}, {1.0412959810515159, 
          0.47766848908555337}, {1.0497825763662052, 0.4550804808812909}, 
         {1.0603069007249815, 0.4333669134299849}, {1.0727800768234628, 
          0.41271115654026025}, {1.0870967694181783, 0.3932876468723459}, 
         {1.3075486794717128, 0.12131215364810527}, {1.3235879849300776, 
          0.10328492160642988}, {1.3412144522545086, 0.08680620611243858}, 
         {1.360279226958185, 0.07201516895579535}, {1.380621308132494, 
          0.05903671958119902}, {1.4020689080902984, 0.047980460235419936}, 
         {1.4244409031029186, 0.03893976038272917}, {1.4475483629794395, 
          0.03199096820522698}, {1.5748784219709535, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.023748646837118, 0.6799387330606019}, 
         {2.1234762166373544, 0.6803818399779283}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5748784219709535, 0.}, {1.5794757917329085, 
          0.1310196223173275}, {1.5814263154832953, 0.15503581822737228}, 
         {1.5855732732872256, 0.17877154972785259}, {1.5918816443283104, 
          0.2020263699528829}, {1.600298154781641, 0.2246038933042041}, 
         {1.6107517277081296, 0.246313453916088}, {1.6231540832951072, 
          0.26697171581743484}, {1.637400484374185, 0.2864042211933387}, 
         {1.8568396022407454, 0.5585569571845099}, {1.8728097387870815, 
          0.5765995996623139}, {1.8903687439305141, 0.5931000101803398}, 
         {1.9093683328984006, 0.6079188437357131}, {1.9296480552718576, 
          0.6209309561447718}, {1.9510366499801788, 0.6320264608783858}, 
         {1.9733534915905688, 0.6411116570472766}, {1.9964101156793732, 
          0.6481098207005531}, {2.1234762166373544, 0.6803818399779283}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.5748784219709535, 0.}, {1.7019445229289354, 
          0.03227201927737536}, {1.7250011470177398, 0.03927018293065185}, 
         {1.74731798862813, 0.048355379099542684}, {1.7687065833364513, 
          0.05945088383315669}, {1.7889863057099082, 0.07246299624221528}, 
         {1.8079858946777942, 0.0872818297975887}, {1.8255448998212271, 
          0.10378224031561456}, {1.8415150363675632, 0.12182488279341847}, 
         {2.060954154234124, 0.39397761878458976}, {2.0752005553132014, 
          0.4134101241604936}, {2.0876029109001792, 0.4340683860618405}, 
         {2.0980564838266678, 0.45577794667372445}, {2.106472994279998, 
          0.47835547002504564}, {2.1127813653210827, 0.501610290250076}, 
         {2.1169283231250136, 0.5253460217505563}, {2.1188788468754, 
          0.549362217660601}, {2.1234762166373544, 0.6803818399779283}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
          0.9652232572739415}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9650499968773232}, 0.03]}, 
      {GrayLevel[0], Disk[{1.023748646837118, 0.6799387330606019}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5748784219709535, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1234762166373544, 0.6803818399779283}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1482566906778233, 0.9652232572739415}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9650499968773232}, 
      {1.023748646837118, 0.6799387330606019}, {1.5748784219709535, 0.}, 
      {2.1234762166373544, 0.6803818399779283}, {3.1482566906778233, 
       0.9652232572739415}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.1200000000080816, 
          0.09000000043819076}, {1.1427918778499584, 0.10551048227021428}, 
         {1.1669113690992157, 0.11886319300989392}, {1.1921547860613093, 
          0.12994536979509527}, {1.2183089495547084, 0.13866342429028564}, 
         {1.245152989196632, 0.1449437330345598}, {1.2724602086405263, 
          0.1487332591874666}, {1.3000000000134693, 0.15000000042202796}, 
         {1.7000000000134692, 0.1500000003861107}, {1.7275397913861847, 
          0.1487332591466035}, {1.7548470108293985, 0.14494373298879273}, 
         {1.781691050470194, 0.1386634242396977}, {1.8078452139620276, 
          0.12994536973981044}, {1.8330886309221308, 0.11886319295007572}, 
         {1.8572081221689907, 0.10551048220606454}, {1.8800000000080817, 
          0.09000000036994782}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.119999999991919, 
          -0.08999999956180929}, {1.14279187783101, -0.10551048139792593}, 
         {1.1669113690778696, -0.11886319214193711}, {1.1921547860379729, 
          -0.12994536893167183}, {1.2183089495298065, -0.1386634234315591}, 
         {1.2451529891706021, -0.14494373218065407}, {1.2724602086138157, 
          -0.1487332583384649}, {1.2999999999865313, -0.14999999957797203}, 
         {1.6999999999865312, -0.1499999996138893}, {1.727539791359474, 
          -0.14873325837932788}, {1.7548470108033687, -0.14494373222642112}, 
         {1.781691050445292, -0.1386634234821469}, {1.8078452139386911, 
          -0.12994536898695655}, {1.8330886309007848, -0.1188631922017552}, 
         {1.8572081221500423, -0.10551048146207556}, {1.879999999991919, 
          -0.08999999963005195}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 3.591727373580927*^-10}, {2.1200000000161627, 
          0.0900000003376224}, {2.1427918778594326, 0.10551048216759937}, 
         {2.1669113691098887, 0.11886319290511324}, {2.1921547860729773, 
          0.1299453696880479}, {2.2183089495671595, 0.13866342418088978}, 
         {2.2451529892096467, 0.14494373292275353}, {2.272460208653882, 
          0.14873325907320833}, {2.3000000000269383, 0.1500000003052968}, 
         {2.700000000026938, 0.15000000023346227}, {2.7275397913995403, 
          0.1487332589914822}, {2.7548470108424135, 0.14494373283121942}, 
         {2.781691050482645, 0.138663424079714}, {2.807845213973696, 
          0.12994536957747824}, {2.833088630932804, 0.11886319278547683}, 
         {2.8572081221784646, 0.10551048203929989}, {2.880000000016163, 
          0.0900000002011366}, {3., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2., 3.591727373580927*^-10}, 
         {3., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 3.591727373580927*^-10}, {2.1199999999838375, 
          -0.08999999966237765}, {2.142791877821536, -0.10551048150054085}, 
         {2.1669113690671966, -0.11886319224671779}, {2.1921547860263044, 
          -0.1299453690387192}, {2.218308949517356, -0.13866342354095496}, 
         {2.245152989157587, -0.14494373229246033}, {2.2724602086004606, 
          -0.14873325845272317}, {2.2999999999730623, -0.14999999969470318}, 
         {2.699999999973062, -0.14999999976653772}, {2.727539791346119, 
          -0.1487332585344492}, {2.7548470107903538, -0.14494373238399444}, 
         {2.7816910504328414, -0.13866342364213063}, {2.807845213927023, 
          -0.12994536914928875}, {2.8330886308901118, -0.11886319236635409}, 
         {2.857208122140568, -0.10551048162884022}, {2.8799999999838377, 
          -0.08999999979886317}, {3., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3., 1.7958636867904636*^-10}, {4., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}, 
      {2., 3.591727373580927*^-10}, {3., 1.7958636867904636*^-10}, 
      {4., 0.}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 2, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.1200000000080816, 
          0.09000000043819076}, {1.1427918778499584, 0.10551048227021428}, 
         {1.1669113690992157, 0.11886319300989392}, {1.1921547860613093, 
          0.12994536979509527}, {1.2183089495547084, 0.13866342429028564}, 
         {1.245152989196632, 0.1449437330345598}, {1.2724602086405263, 
          0.1487332591874666}, {1.3000000000134693, 0.15000000042202796}, 
         {1.7000000000134692, 0.1500000003861107}, {1.7275397913861847, 
          0.1487332591466035}, {1.7548470108293985, 0.14494373298879273}, 
         {1.781691050470194, 0.1386634242396977}, {1.8078452139620276, 
          0.12994536973981044}, {1.8330886309221308, 0.11886319295007572}, 
         {1.8572081221689907, 0.10551048220606454}, {1.8800000000080817, 
          0.09000000036994782}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1., 4.489659216976159*^-10}, {1.119999999991919, 
          -0.08999999956180929}, {1.14279187783101, -0.10551048139792593}, 
         {1.1669113690778696, -0.11886319214193711}, {1.1921547860379729, 
          -0.12994536893167183}, {1.2183089495298065, -0.1386634234315591}, 
         {1.2451529891706021, -0.14494373218065407}, {1.2724602086138157, 
          -0.1487332583384649}, {1.2999999999865313, -0.14999999957797203}, 
         {1.6999999999865312, -0.1499999996138893}, {1.727539791359474, 
          -0.14873325837932788}, {1.7548470108033687, -0.14494373222642112}, 
         {1.781691050445292, -0.1386634234821469}, {1.8078452139386911, 
          -0.12994536898695655}, {1.8330886309007848, -0.1188631922017552}, 
         {1.8572081221500423, -0.10551048146207556}, {1.879999999991919, 
          -0.08999999963005195}, {2., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{2., 3.591727373580927*^-10}, {2.1200000000161627, 
          0.0900000003376224}, {2.1427918778594326, 0.10551048216759937}, 
         {2.1669113691098887, 0.11886319290511324}, {2.1921547860729773, 
          0.1299453696880479}, {2.2183089495671595, 0.13866342418088978}, 
         {2.2451529892096467, 0.14494373292275353}, {2.272460208653882, 
          0.14873325907320833}, {2.3000000000269383, 0.1500000003052968}, 
         {2.700000000026938, 0.15000000023346227}, {2.7275397913995403, 
          0.1487332589914822}, {2.7548470108424135, 0.14494373283121942}, 
         {2.781691050482645, 0.138663424079714}, {2.807845213973696, 
          0.12994536957747824}, {2.833088630932804, 0.11886319278547683}, 
         {2.8572081221784646, 0.10551048203929989}, {2.880000000016163, 
          0.0900000002011366}, {3., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2., 3.591727373580927*^-10}, 
         {3., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 3.591727373580927*^-10}, {2.1199999999838375, 
          -0.08999999966237765}, {2.142791877821536, -0.10551048150054085}, 
         {2.1669113690671966, -0.11886319224671779}, {2.1921547860263044, 
          -0.1299453690387192}, {2.218308949517356, -0.13866342354095496}, 
         {2.245152989157587, -0.14494373229246033}, {2.2724602086004606, 
          -0.14873325845272317}, {2.2999999999730623, -0.14999999969470318}, 
         {2.699999999973062, -0.14999999976653772}, {2.727539791346119, 
          -0.1487332585344492}, {2.7548470107903538, -0.14494373238399444}, 
         {2.7816910504328414, -0.13866342364213063}, {2.807845213927023, 
          -0.12994536914928875}, {2.8330886308901118, -0.11886319236635409}, 
         {2.857208122140568, -0.10551048162884022}, {2.8799999999838377, 
          -0.08999999979886317}, {3., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3., 1.7958636867904636*^-10}, {4., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 5.387591060371391*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{3., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 5.387591060371391*^-10}, {1., 4.489659216976159*^-10}, 
      {2., 3.591727373580927*^-10}, {3., 1.7958636867904636*^-10}, 
      {4., 0.}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {2.5122713073710674, 0.45800942048949644}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {1.855674840265157, 
          0.9158894601607455}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 0, 1, 1, 0, 2, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {2.5122713073710674, 0.45800942048949644}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {1.855674840265157, 
          0.9158894601607455}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 2, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {1.855674840265157, 0.9158894601607455}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.1692785047866667, 0.4531163186209266}, {1.1864755727445973, 
          0.47568974334229985}, {1.2056722512767226, 0.49658917355786836}, 
         {1.2267064255543048, 0.5156381148004017}, {1.2494004632043814, 
          0.5326756998739413}, {1.2735627144047776, 0.547558047367873}, 
         {1.2989891303556593, 0.5601594767270339}, {1.3254649864597272, 
          0.5703735696166583}, {1.7160094504696692, 0.7007637504927484}, 
         {1.7433111596688378, 0.7085042494950888}, {1.7712081606238792, 
          0.7137057865482683}, {1.7994648647914648, 0.7163244349757456}, 
         {1.8278426459556496, 0.7163380804445314}, {1.8561018554123256, 
          0.7137466077194391}, {1.8840038457885278, 0.7085719016362386}, 
         {1.911312986405557, 0.7008576622854975}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.9699885677997973, 
          0.5251126534810238}, {1.9527914998418667, 0.5025392287596504}, 
         {1.9335948213097414, 0.48163979854408184}, {1.9125606470321592, 
          0.46259085730154864}, {1.8898666093820828, 0.44555327222800906}, 
         {1.8657043581816863, 0.43067092473407736}, {1.8402779422308044, 
          0.41806949537491644}, {1.8138020861267368, 0.4078554024852919}, 
         {1.4232576221167947, 0.2774652216092019}, {1.3959559129176262, 
          0.2697247226068615}, {1.3680589119625848, 0.26452318555368187}, 
         {1.3398022077949991, 0.26190453712620465}, {1.3114244266308144, 
          0.26189089165741886}, {1.2831652171741383, 0.26448236438251116}, 
         {1.2552632267979362, 0.26965707046571163}, {1.227954086180907, 
          0.27737130981645275}, {1.0814529562808044, 0.3261267599558625}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 1, 0, 1, 0, 0, 1, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.2279200255860663, 0.3748282944430845}, {1.2552224574107222, 
          0.38253292259480587}, {1.2831168850208454, 0.3876986739244682}, 
         {1.3113677416048537, 0.3902819239638744}, {1.339736450329304, 
          0.3902608573173547}, {1.367983439106312, 0.38763565189150806}, 
         {1.3958701637658382, 0.38242847739279207}, {1.423161122547269, 
          0.3746833081056462}, {1.8135466589113822, 0.24423260412330125}, 
         {1.8400113812621401, 0.2340148475498846}, {1.865426374148036, 
          0.22141079204754063}, {1.8895770094388864, 0.20652687812866058}, 
         {1.9122593364305347, 0.1894887995767745}, {1.9332818041966333, 
          0.17044044196989255}, {1.9524668792250244, 0.14954266757520399}, 
         {1.9696525446778816, 0.12697195687662882}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.1692172087940111, 
          0.1991548030792335}, {1.1864028742468682, 0.17658409238065842}, 
         {1.2055879492752595, 0.15568631798596994}, {1.2266104170413579, 
          0.13663796037908793}, {1.2492927440330062, 0.11959988182720194}, 
         {1.2734433793238567, 0.10471596790832188}, {1.2988583722097524, 
          0.09211191240597782}, {1.3253230945605103, 0.08189415583256127}, 
         {1.7157086309246237, -0.04855654814978372}, {1.7429995897060544, 
          -0.05630171743692952}, {1.7708863143655806, -0.06150889193564557}, 
         {1.7991333031425885, -0.06413409736149217}, {1.8275020118670389, 
          -0.06415516400801186}, {1.8557528684510474, -0.061571913968605674}, 
         {1.8836472960611703, -0.056406162638943325}, {1.9109497278858265, 
          -0.04870153448722189}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 2, 0, 1, 0, 0, 1, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.2279200255860663, 
          0.3748282944430845}, {1.2552224574107222, 0.38253292259480587}, 
         {1.2831168850208454, 0.3876986739244682}, {1.3113677416048537, 
          0.3902819239638744}, {1.339736450329304, 0.3902608573173547}, 
         {1.367983439106312, 0.38763565189150806}, {1.3958701637658382, 
          0.38242847739279207}, {1.423161122547269, 0.3746833081056462}, 
         {1.8135466589113822, 0.24423260412330125}, {1.8400113812621401, 
          0.2340148475498846}, {1.865426374148036, 0.22141079204754063}, 
         {1.8895770094388864, 0.20652687812866058}, {1.9122593364305347, 
          0.1894887995767745}, {1.9332818041966333, 0.17044044196989255}, 
         {1.9524668792250244, 0.14954266757520399}, {1.9696525446778816, 
          0.12697195687662882}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.1692172087940111, 
          0.1991548030792335}, {1.1864028742468682, 0.17658409238065842}, 
         {1.2055879492752595, 0.15568631798596994}, {1.2266104170413579, 
          0.13663796037908793}, {1.2492927440330062, 0.11959988182720194}, 
         {1.2734433793238567, 0.10471596790832188}, {1.2988583722097524, 
          0.09211191240597782}, {1.3253230945605103, 0.08189415583256127}, 
         {1.7157086309246237, -0.04855654814978372}, {1.7429995897060544, 
          -0.05630171743692952}, {1.7708863143655806, -0.06150889193564557}, 
         {1.7991333031425885, -0.06413409736149217}, {1.8275020118670389, 
          -0.06415516400801186}, {1.8557528684510474, -0.061571913968605674}, 
         {1.8836472960611703, -0.056406162638943325}, {1.9109497278858265, 
          -0.04870153448722189}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 1, 0, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {2.1452816766863116, 
          0.12698663448413117}, {2.162485941064648, 0.14955919018204478}, 
         {2.181689705854755, 0.17045709441719115}, {2.2027307963848606, 
          0.18950386560915522}, {2.2254315218746528, 0.20653865488792889}, 
         {2.2496001760235416, 0.22141760445322134}, {2.2750326559591665, 
          0.2340150624451786}, {2.301514185874232, 0.24422464406699912}, 
         {2.692137877305319, 0.3745456571074547}, {2.7194448222267362, 
          0.3822811430387837}, {2.74734657659991, 0.38747720755283643}, 
         {2.7756075117391728, 0.39008997018834446}, {2.80398896569827, 
          0.39009736631748815}, {2.832251258756557, 0.3874993334803889}, 
         {2.860155717500232, 0.38231781191257946}, {2.8874666904053763, 
          0.37459655926099666}, {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {2.2039261325545163, 
          -0.0487940266598578}, {2.231237105459661, -0.056515279311440514}, 
         {2.2591415642033357, -0.06169680087925}, {2.2874038572616224, 
          -0.06429483371634925}, {2.31578531122072, -0.06428743758720556}, 
         {2.3440462463599827, -0.06167467495169743}, {2.3719480007331564, 
          -0.05647861043764474}, {2.3992549456545738, -0.04874312450631571}, 
         {2.7898786370856605, 0.08157788853413983}, {2.816360167000726, 
          0.0917874701559604}, {2.841792646936351, 0.10438492814791761}, 
         {2.86596130108524, 0.11926387771321018}, {2.888662026575032, 
          0.13629866699198379}, {2.9097031171051375, 0.15534543818394786}, 
         {2.928906881895245, 0.17624334241909428}, {2.946111146273581, 
          0.19881589811700795}, {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 1, 0, 1, 0, 2, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {2.1452816766863116, 
          0.12698663448413117}, {2.162485941064648, 0.14955919018204478}, 
         {2.181689705854755, 0.17045709441719115}, {2.2027307963848606, 
          0.18950386560915522}, {2.2254315218746528, 0.20653865488792889}, 
         {2.2496001760235416, 0.22141760445322134}, {2.2750326559591665, 
          0.2340150624451786}, {2.301514185874232, 0.24422464406699912}, 
         {2.692137877305319, 0.3745456571074547}, {2.7194448222267362, 
          0.3822811430387837}, {2.74734657659991, 0.38747720755283643}, 
         {2.7756075117391728, 0.39008997018834446}, {2.80398896569827, 
          0.39009736631748815}, {2.832251258756557, 0.3874993334803889}, 
         {2.860155717500232, 0.38231781191257946}, {2.8874666904053763, 
          0.37459655926099666}, {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {2.2039261325545163, 
          -0.0487940266598578}, {2.231237105459661, -0.056515279311440514}, 
         {2.2591415642033357, -0.06169680087925}, {2.2874038572616224, 
          -0.06429483371634925}, {2.31578531122072, -0.06428743758720556}, 
         {2.3440462463599827, -0.06167467495169743}, {2.3719480007331564, 
          -0.05647861043764474}, {2.3992549456545738, -0.04874312450631571}, 
         {2.7898786370856605, 0.08157788853413983}, {2.816360167000726, 
          0.0917874701559604}, {2.841792646936351, 0.10438492814791761}, 
         {2.86596130108524, 0.11926387771321018}, {2.888662026575032, 
          0.13629866699198379}, {2.9097031171051375, 0.15534543818394786}, 
         {2.928906881895245, 0.17624334241909428}, {2.946111146273581, 
          0.19881589811700795}, {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.204320516600282, 
          0.7008008224523768}, {2.2316301448453446, 0.7085045815806386}, 
         {2.2595316587134495, 0.7136688069298788}, {2.287789431549981, 
          0.7162498869187158}, {2.316164828114147, 0.7162260244774301}, 
         {2.3444182198396475, 0.7135974211229443}, {2.372311008483917, 
          0.7083862752570246}, {2.3996076410763454, 0.7006365947020747}, 
         {2.7900724048616032, 0.5701167228840953}, {2.81654236293461, 
          0.5598939532396673}, {2.8419621092386382, 0.5472844251981964}, 
         {2.8661169755011655, 0.5323946254873472}, {2.888802975287727, 
          0.5153502975958191}, {2.909828526655436, 0.4962953798769301}, 
         {2.9290160700512997, 0.4753907899976326}, {2.946203567792272, 
          0.4528130659982157}, {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.145586574282192, 
          0.5250916787490107}, {2.162774072023164, 0.5025139547495939}, 
         {2.1819616154190284, 0.48160936487029643}, {2.202987166786737, 
          0.4625544471514075}, {2.2256731665732983, 0.4455101192598793}, 
         {2.249828032835826, 0.43062031954903013}, {2.2752477791398538, 
          0.41801079150755927}, {2.3017177372128605, 0.4077880218631313}, 
         {2.6921825009981184, 0.2772681500451519}, {2.719479133590547, 
          0.26951846949020203}, {2.7473719222348167, 0.26430732362428233}, 
         {2.7756253139603166, 0.26167872026979655}, {2.804000710524483, 
          0.2616548578285108}, {2.8322584833610147, 0.2642359378173479}, 
         {2.860159997229119, 0.26940016316658805}, {2.8874696254741816, 
          0.2771039222948498}, {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.}, {1.0691088716874275, 0.23531065124666373}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0691088716874275, 0.23531065124666373}, 
         {1.775800416151438, 0.826285966314761}}]}, {Thickness[0.005], 
       GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0691088716874275, 0.23531065124666373}, 
         {2.2590172169363716, 0.24509109096424483}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.775800416151438, 0.826285966314761}, {2.741399731723767, 
          0.8262815283827208}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.2590172169363716, 0.24509109096424483}, 
         {1.775800416151438, 0.826285966314761}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.2590172169363716, 0.24509109096424483}, 
         {2.741399731723767, 0.8262815283827208}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.2590172169363716, 0.24509109096424483}, 
         {3.448655674342076, 0.2350159102647755}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.741399731723767, 0.8262815283827208}, {3.448655674342076, 
          0.2350159102647755}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.448655674342076, 0.2350159102647755}, {4.517575670078493, 
          0.0002554147300081189}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.}, 0.03]}, {GrayLevel[0], 
       Disk[{1.0691088716874275, 0.23531065124666373}, 0.03]}, 
      {GrayLevel[0], Disk[{1.775800416151438, 0.826285966314761}, 0.03]}, 
      {GrayLevel[0], Disk[{2.2590172169363716, 0.24509109096424483}, 0.03]}, 
      {GrayLevel[0], Disk[{2.741399731723767, 0.8262815283827208}, 0.03]}, 
      {GrayLevel[0], Disk[{3.448655674342076, 0.2350159102647755}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.517575670078493, 0.0002554147300081189}, 
        0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.}, {1.0691088716874275, 0.23531065124666373}, 
      {1.775800416151438, 0.826285966314761}, {2.2590172169363716, 
       0.24509109096424483}, {2.741399731723767, 0.8262815283827208}, 
      {3.448655674342076, 0.2350159102647755}, {4.517575670078493, 
       0.0002554147300081189}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 2, 1, 1, 1, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.}, {1.0691088716874275, 0.23531065124666373}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0691088716874275, 0.23531065124666373}, 
         {1.775800416151438, 0.826285966314761}}]}, {Thickness[0.005], 
       GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0691088716874275, 0.23531065124666373}, 
         {2.2590172169363716, 0.24509109096424483}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.775800416151438, 0.826285966314761}, {2.741399731723767, 
          0.8262815283827208}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.2590172169363716, 0.24509109096424483}, 
         {1.775800416151438, 0.826285966314761}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.2590172169363716, 0.24509109096424483}, 
         {2.741399731723767, 0.8262815283827208}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.2590172169363716, 0.24509109096424483}, 
         {3.448655674342076, 0.2350159102647755}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.741399731723767, 0.8262815283827208}, {3.448655674342076, 
          0.2350159102647755}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.448655674342076, 0.2350159102647755}, {4.517575670078493, 
          0.0002554147300081189}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.}, 0.03]}, {GrayLevel[0], 
       Disk[{1.0691088716874275, 0.23531065124666373}, 0.03]}, 
      {GrayLevel[0], Disk[{1.775800416151438, 0.826285966314761}, 0.03]}, 
      {GrayLevel[0], Disk[{2.2590172169363716, 0.24509109096424483}, 0.03]}, 
      {GrayLevel[0], Disk[{2.741399731723767, 0.8262815283827208}, 0.03]}, 
      {GrayLevel[0], Disk[{3.448655674342076, 0.2350159102647755}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.517575670078493, 0.0002554147300081189}, 
        0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.}, {1.0691088716874275, 0.23531065124666373}, 
      {1.775800416151438, 0.826285966314761}, {2.2590172169363716, 
       0.24509109096424483}, {2.741399731723767, 0.8262815283827208}, 
      {3.448655674342076, 0.2350159102647755}, {4.517575670078493, 
       0.0002554147300081189}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut21, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.035763777007732, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut21, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.0366689542466956, 
          0.6222700598123347}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.035763777007732, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0366689542466956, 0.6222700598123347}, 
         {2.8649792087109858, 0.0005622522423640586}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic]}


==> anc/Data/jtoGraph22 <==
Print["Laporta master integrals for (2,2) cut."]
{j[cut22, 1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 3.591727373580927*^-10}, 
         {1.1029857499900908, 0.025746437837044556}, {1.130680351286159, 
          0.032157377093630646}, {1.1585823118602527, 0.03759536194295954}, 
         {1.1866574612516565, 0.0420537326936028}, {1.214871416901953, 
          0.04552702934993769}, {1.2431896262620261, 0.048010998298795404}, 
         {1.2715774091072398, 0.0495025975186959}, {1.3000000000089804, 
          0.05000000030529683}, {1.7000000000089797, 0.050000000233462294}, 
         {1.7284225909105413, 0.04950259743665264}, {1.7568103737552194, 
          0.048010998206555966}, {1.7851285831144004, 0.045527029247527384}, 
         {1.8133425387634494, 0.04205373258105849}, {1.8414176881532516, 
          0.03759536182033152}, {1.8693196487253925, 0.03215737696098109}, 
         {1.897014250019158, 0.025746437694447732}, 
         {2., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.102985749980843, 
          -0.025746437155688917}, {1.1306803512746086, -0.03215737642222216}, 
         {1.1585823118467493, -0.03759536128157259}, {1.1866574612365517, 
          -0.04205373204229956}, {1.2148714168856007, -0.04552702870876835}, 
         {1.2431896262447817, -0.04801099766779704}, {1.2715774090894598, 
          -0.0495025968978936}, {1.2999999999910214, -0.04999999969470326}, 
         {1.6999999999910207, -0.049999999766537795}, {1.7284225908927613, 
          -0.049502596979936864}, {1.756810373737975, -0.048010997760036256}, 
         {1.7851285830980481, -0.04552702881117865}, {1.8133425387483446, 
          -0.04205373215484365}, {1.8414176881397482, -0.03759536140420039}, 
         {1.8693196487138422, -0.0321573765548715}, {1.8970142500099103, 
          -0.025746437298285296}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2., 1.7958636867904636*^-10}, 
         {1.8799999999838375, -0.0899999997988633}, {1.857208122140568, 
          -0.10551048162884027}, {1.8330886308901115, -0.11886319236635415}, 
         {1.807845213927023, -0.1299453691492888}, {1.781691050432841, 
          -0.1386634236421307}, {1.7548470107903535, -0.14494373238399444}, 
         {1.727539791346119, -0.14873325853444924}, {1.6999999999730622, 
          -0.14999999976653772}, {1.2999999999730623, -0.14999999969470318}, 
         {1.2724602086004606, -0.14873325845272312}, {1.245152989157587, 
          -0.14494373229246033}, {1.2183089495173554, -0.1386634235409549}, 
         {1.1921547860263044, -0.12994536903871914}, {1.1669113690671964, 
          -0.11886319224671774}, {1.142791877821536, -0.10551048150054079}, 
         {1.1199999999838375, -0.08999999966237751}, 
         {1., 3.591727373580927*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 0, 1], Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22, 2, 0, 1, 1, 0, 0, 0, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 3.591727373580927*^-10}, 
         {1.1029857499900908, 0.025746437837044556}, {1.130680351286159, 
          0.032157377093630646}, {1.1585823118602527, 0.03759536194295954}, 
         {1.1866574612516565, 0.0420537326936028}, {1.214871416901953, 
          0.04552702934993769}, {1.2431896262620261, 0.048010998298795404}, 
         {1.2715774091072398, 0.0495025975186959}, {1.3000000000089804, 
          0.05000000030529683}, {1.7000000000089797, 0.050000000233462294}, 
         {1.7284225909105413, 0.04950259743665264}, {1.7568103737552194, 
          0.048010998206555966}, {1.7851285831144004, 0.045527029247527384}, 
         {1.8133425387634494, 0.04205373258105849}, {1.8414176881532516, 
          0.03759536182033152}, {1.8693196487253925, 0.03215737696098109}, 
         {1.897014250019158, 0.025746437694447732}, 
         {2., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.102985749980843, 
          -0.025746437155688917}, {1.1306803512746086, -0.03215737642222216}, 
         {1.1585823118467493, -0.03759536128157259}, {1.1866574612365517, 
          -0.04205373204229956}, {1.2148714168856007, -0.04552702870876835}, 
         {1.2431896262447817, -0.04801099766779704}, {1.2715774090894598, 
          -0.0495025968978936}, {1.2999999999910214, -0.04999999969470326}, 
         {1.6999999999910207, -0.049999999766537795}, {1.7284225908927613, 
          -0.049502596979936864}, {1.756810373737975, -0.048010997760036256}, 
         {1.7851285830980481, -0.04552702881117865}, {1.8133425387483446, 
          -0.04205373215484365}, {1.8414176881397482, -0.03759536140420039}, 
         {1.8693196487138422, -0.0321573765548715}, {1.8970142500099103, 
          -0.025746437298285296}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2., 1.7958636867904636*^-10}, 
         {1.8799999999838375, -0.0899999997988633}, {1.857208122140568, 
          -0.10551048162884027}, {1.8330886308901115, -0.11886319236635415}, 
         {1.807845213927023, -0.1299453691492888}, {1.781691050432841, 
          -0.1386634236421307}, {1.7548470107903535, -0.14494373238399444}, 
         {1.727539791346119, -0.14873325853444924}, {1.6999999999730622, 
          -0.14999999976653772}, {1.2999999999730623, -0.14999999969470318}, 
         {1.2724602086004606, -0.14873325845272312}, {1.245152989157587, 
          -0.14494373229246033}, {1.2183089495173554, -0.1386634235409549}, 
         {1.1921547860263044, -0.12994536903871914}, {1.1669113690671964, 
          -0.11886319224671774}, {1.142791877821536, -0.10551048150054079}, 
         {1.1199999999838375, -0.08999999966237751}, 
         {1., 3.591727373580927*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 0, 1], Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22, 1, 0, 2, 1, 0, 0, 0, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1., 3.591727373580927*^-10}, 
         {1.1029857499900908, 0.025746437837044556}, {1.130680351286159, 
          0.032157377093630646}, {1.1585823118602527, 0.03759536194295954}, 
         {1.1866574612516565, 0.0420537326936028}, {1.214871416901953, 
          0.04552702934993769}, {1.2431896262620261, 0.048010998298795404}, 
         {1.2715774091072398, 0.0495025975186959}, {1.3000000000089804, 
          0.05000000030529683}, {1.7000000000089797, 0.050000000233462294}, 
         {1.7284225909105413, 0.04950259743665264}, {1.7568103737552194, 
          0.048010998206555966}, {1.7851285831144004, 0.045527029247527384}, 
         {1.8133425387634494, 0.04205373258105849}, {1.8414176881532516, 
          0.03759536182033152}, {1.8693196487253925, 0.03215737696098109}, 
         {1.897014250019158, 0.025746437694447732}, 
         {2., 1.7958636867904636*^-10}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.102985749980843, 
          -0.025746437155688917}, {1.1306803512746086, -0.03215737642222216}, 
         {1.1585823118467493, -0.03759536128157259}, {1.1866574612365517, 
          -0.04205373204229956}, {1.2148714168856007, -0.04552702870876835}, 
         {1.2431896262447817, -0.04801099766779704}, {1.2715774090894598, 
          -0.0495025968978936}, {1.2999999999910214, -0.04999999969470326}, 
         {1.6999999999910207, -0.049999999766537795}, {1.7284225908927613, 
          -0.049502596979936864}, {1.756810373737975, -0.048010997760036256}, 
         {1.7851285830980481, -0.04552702881117865}, {1.8133425387483446, 
          -0.04205373215484365}, {1.8414176881397482, -0.03759536140420039}, 
         {1.8693196487138422, -0.0321573765548715}, {1.8970142500099103, 
          -0.025746437298285296}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{2., 1.7958636867904636*^-10}, {1.8799999999838375, 
          -0.0899999997988633}, {1.857208122140568, -0.10551048162884027}, 
         {1.8330886308901115, -0.11886319236635415}, {1.807845213927023, 
          -0.1299453691492888}, {1.781691050432841, -0.1386634236421307}, 
         {1.7548470107903535, -0.14494373238399444}, {1.727539791346119, 
          -0.14873325853444924}, {1.6999999999730622, -0.14999999976653772}, 
         {1.2999999999730623, -0.14999999969470318}, {1.2724602086004606, 
          -0.14873325845272312}, {1.245152989157587, -0.14494373229246033}, 
         {1.2183089495173554, -0.1386634235409549}, {1.1921547860263044, 
          -0.12994536903871914}, {1.1669113690671964, -0.11886319224671774}, 
         {1.142791877821536, -0.10551048150054079}, {1.1199999999838375, 
          -0.08999999966237751}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22, 1, 0, 1, 1, 0, 0, 0, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9639041165513793}, {1.0251016772805959, 
          0.6794182723601091}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0251016772805959, 0.6794182723601091}, 
         {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.0251016772805959, 0.6794182723601091}, 
         {1.1521728383208256, 0.6473307170727609}, {1.1752319492213124, 
          0.640366378019393}, {1.1975543722176443, 0.6313146353394427}, 
         {1.2189515957516885, 0.6202519304710412}, {1.239242921520721, 
          0.6072716873105217}, {1.2582569904640366, 0.5924835232530719}, 
         {1.2758332298802069, 0.5760123234802357}, {1.2918232094541615, 
          0.557997186311851}, {1.5115682645468937, 0.2862298773678073}, 
         {1.5258369498352624, 0.26682293958482095}, {1.538263842624358, 
          0.24618809164306144}, {1.5487439985305527, 0.22449959362791372}, 
         {1.5571889132494667, 0.20194060363807864}, {1.5635272699696492, 
          0.1787016310261294}, {1.5677055416388836, 0.1549789275581584}, 
         {1.5696884429970166, 0.13097283007907767}, {1.5744643150124265, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0251016772805959, 0.6794182723601091}, {1.5744643150124265, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1250842495510094, 0.6792106699863565}, {3.1494529369682196, 
          0.9638569459957068}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {1.447393153972197, 
          0.03208755528734836}, {1.4243340430717102, 0.03905189434071621}, 
         {1.4020116200753783, 0.048103637020666556}, {1.380614396541334, 
          0.05916634188906797}, {1.3603230707723015, 0.07214658504958746}, 
         {1.341309001828986, 0.08693474910703733}, {1.3237327624128157, 
          0.1034059488798735}, {1.307742782838861, 0.12142108604825821}, 
         {1.0879977277461288, 0.39318839499230185}, {1.0737290424577601, 
          0.41259533277528815}, {1.0613021496686645, 0.4332301807170478}, 
         {1.0508219937624699, 0.4549186787321955}, {1.0423770790435558, 
          0.47747766872203046}, {1.0360387223233734, 0.5007166413339798}, 
         {1.031860450654139, 0.5244393448019508}, {1.029877549296006, 
          0.5484454422810315}, {1.0251016772805959, 0.6794182723601091}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {2.1250842495510094, 
          0.6792106699863565}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9639041165513793}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0251016772805959, 0.6794182723601091}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1250842495510094, 0.6792106699863565}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5744643150124265, 0.}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1494529369682196, 0.9638569459957068}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9639041165513793}, 
      {1.0251016772805959, 0.6794182723601091}, {2.1250842495510094, 
       0.6792106699863565}, {1.5744643150124265, 0.}, 
      {3.1494529369682196, 0.9638569459957068}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22, 1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {2.5122713073710674, 0.45800942048949644}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {1.855674840265157, 
          0.9158894601607455}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut22, 1, 0, 1, 1, 0, 2, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {2.5122713073710674, 0.45800942048949644}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {1.855674840265157, 
          0.9158894601607455}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut22, 2, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {1.855674840265157, 0.9158894601607455}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut22, 1, 1, 1, 1, 0, 0, 0, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.1692785047866667, 
          0.4531163186209266}, {1.1864755727445973, 0.47568974334229985}, 
         {1.2056722512767226, 0.49658917355786836}, {1.2267064255543048, 
          0.5156381148004017}, {1.2494004632043814, 0.5326756998739413}, 
         {1.2735627144047776, 0.547558047367873}, {1.2989891303556593, 
          0.5601594767270339}, {1.3254649864597272, 0.5703735696166583}, 
         {1.7160094504696692, 0.7007637504927484}, {1.7433111596688378, 
          0.7085042494950888}, {1.7712081606238792, 0.7137057865482683}, 
         {1.7994648647914648, 0.7163244349757456}, {1.8278426459556496, 
          0.7163380804445314}, {1.8561018554123256, 0.7137466077194391}, 
         {1.8840038457885278, 0.7085719016362386}, {1.911312986405557, 
          0.7008576622854975}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.2279540861809075, 
          0.2773713098164526}, {1.2552632267979362, 0.26965707046571163}, 
         {1.2831652171741383, 0.2644823643825111}, {1.3114244266308144, 
          0.2618908916574188}, {1.3398022077949994, 0.2619045371262046}, 
         {1.368058911962585, 0.26452318555368187}, {1.3959559129176267, 
          0.2697247226068614}, {1.4232576221167947, 0.2774652216092019}, 
         {1.8138020861267368, 0.4078554024852919}, {1.8402779422308047, 
          0.4180694953749165}, {1.8657043581816866, 0.43067092473407736}, 
         {1.8898666093820828, 0.4455532722280091}, {1.9125606470321592, 
          0.4625908573015487}, {1.9335948213097414, 0.481639798544082}, 
         {1.9527914998418667, 0.5025392287596506}, {1.9699885677997973, 
          0.5251126534810239}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.035763777007732, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.0366689542466956, 
          0.6222700598123347}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.035763777007732, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0366689542466956, 0.6222700598123347}, 
         {2.8649792087109858, 0.0005622522423640586}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22a, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.116455637105059, 
          0.5738141879682458}, {2.1265610009717846, 0.5589453913985939}, 
         {2.1352587500497826, 0.5432117125126876}, {2.1424754323562087, 
          0.5267460213095606}, {2.1481501034305825, 0.5096873695895012}, 
         {2.152234841007194, 0.49217981666972294}, {2.154695149715838, 
          0.47437121281184597}, {2.1555102523932015, 0.4564119506350756}, 
         {2.1553513247473726, 0.19557106577664057}, {2.154514337898962, 
          0.17761281020088354}, {2.152032329829816, 0.15980721764536}, 
         {2.147926260953081, 0.1423046552990026}, {2.1422308067805447, 
          0.1252529312783308}, {2.1349940650899666, 0.10879604639654117}, 
         {2.126277149742156, 0.09307297808505309}, {2.1161536745779843, 
          0.078216506737219}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {1.9990772389187634, 0.5738857054088686}, {1.9889537637545915, 
          0.5590292340610346}, {1.9802368484067805, 0.5433061657495465}, 
         {1.973000106716203, 0.526849280867757}, {1.9673046525436666, 
          0.509797556847085}, {1.9631985836669315, 0.4922949945007277}, 
         {1.9607165755977858, 0.4744894019452041}, {1.9598795887493752, 
          0.4565311463694471}, {1.9597206611035463, 0.1956902615110121}, 
         {1.960535763780909, 0.1777309993342417}, {1.9629960724895534, 
          0.15992239547636472}, {1.967080810066165, 0.14241484255658643}, 
         {1.972755481140539, 0.12535619083652708}, {1.9799721634469654, 
          0.10889049963340003}, {1.9886699125249627, 0.0931568207474938}, 
         {1.9987752763916886, 0.07828802417784192}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22a, 0, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.825998444659411}, {1.0694772654645508, 
          0.5910652318157557}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0694772654645508, 0.5910652318157557}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0694772654645508, 0.5910652318157557}, {1.7769496149095874, 
          0.00041524018139910135}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.25932647418129, 0.581708322357532}, 
         {3.449189490340479, 0.5912626941498763}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {2.74109544994764, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.74109544994764, 0.}, {2.25932647418129, 
          0.581708322357532}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.74109544994764, 0.}, {3.449189490340479, 
          0.5912626941498763}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.449189490340479, 0.5912626941498763}, {4.51842153096735, 
          0.8258857703564503}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.825998444659411}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0694772654645508, 0.5910652318157557}, 0.03]}, 
      {GrayLevel[0], Disk[{2.25932647418129, 0.581708322357532}, 0.03]}, 
      {GrayLevel[0], Disk[{1.7769496149095874, 0.00041524018139910135}, 
        0.03]}, {GrayLevel[0], Disk[{2.74109544994764, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{3.449189490340479, 0.5912626941498763}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.51842153096735, 0.8258857703564503}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.825998444659411}, 
      {1.0694772654645508, 0.5910652318157557}, {2.25932647418129, 
       0.581708322357532}, {1.7769496149095874, 0.00041524018139910135}, 
      {2.74109544994764, 0.}, {3.449189490340479, 0.5912626941498763}, 
      {4.51842153096735, 0.8258857703564503}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22a, 0, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.825998444659411}, {1.0694772654645508, 
          0.5910652318157557}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0694772654645508, 0.5910652318157557}, {2.25932647418129, 
          0.581708322357532}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0694772654645508, 0.5910652318157557}, 
         {1.7769496149095874, 0.00041524018139910135}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.25932647418129, 0.581708322357532}, {3.449189490340479, 
          0.5912626941498763}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {2.25932647418129, 0.581708322357532}}]}, {Thickness[0.005], 
       GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.7769496149095874, 0.00041524018139910135}, 
         {2.74109544994764, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.74109544994764, 0.}, {2.25932647418129, 
          0.581708322357532}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.74109544994764, 0.}, {3.449189490340479, 
          0.5912626941498763}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.449189490340479, 0.5912626941498763}, {4.51842153096735, 
          0.8258857703564503}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.825998444659411}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0694772654645508, 0.5910652318157557}, 0.03]}, 
      {GrayLevel[0], Disk[{2.25932647418129, 0.581708322357532}, 0.03]}, 
      {GrayLevel[0], Disk[{1.7769496149095874, 0.00041524018139910135}, 
        0.03]}, {GrayLevel[0], Disk[{2.74109544994764, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{3.449189490340479, 0.5912626941498763}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.51842153096735, 0.8258857703564503}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.825998444659411}, 
      {1.0694772654645508, 0.5910652318157557}, {2.25932647418129, 
       0.581708322357532}, {1.7769496149095874, 0.00041524018139910135}, 
      {2.74109544994764, 0.}, {3.449189490340479, 0.5912626941498763}, 
      {4.51842153096735, 0.8258857703564503}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22a, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.035763777007732, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut22a, 2, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.035763777007732, 
          0.}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic]}


==> anc/Data/jtoGraph40 <==
Print["Laporta master integrals for (4,0) cut."]
{j[cut40, 1, 0, 0, 0, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.1029857499900908, 
          0.025746437837044556}, {1.130680351286159, 0.032157377093630646}, 
         {1.1585823118602527, 0.03759536194295954}, {1.1866574612516565, 
          0.0420537326936028}, {1.214871416901953, 0.04552702934993769}, 
         {1.2431896262620261, 0.048010998298795404}, {1.2715774091072398, 
          0.0495025975186959}, {1.3000000000089804, 0.05000000030529683}, 
         {1.7000000000089797, 0.050000000233462294}, {1.7284225909105413, 
          0.04950259743665264}, {1.7568103737552194, 0.048010998206555966}, 
         {1.7851285831144004, 0.045527029247527384}, {1.8133425387634494, 
          0.04205373258105849}, {1.8414176881532516, 0.03759536182033152}, 
         {1.8693196487253925, 0.03215737696098109}, {1.897014250019158, 
          0.025746437694447732}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.102985749980843, 
          -0.025746437155688917}, {1.1306803512746086, -0.03215737642222216}, 
         {1.1585823118467493, -0.03759536128157259}, {1.1866574612365517, 
          -0.04205373204229956}, {1.2148714168856007, -0.04552702870876835}, 
         {1.2431896262447817, -0.04801099766779704}, {1.2715774090894598, 
          -0.0495025968978936}, {1.2999999999910214, -0.04999999969470326}, 
         {1.6999999999910207, -0.049999999766537795}, {1.7284225908927613, 
          -0.049502596979936864}, {1.756810373737975, -0.048010997760036256}, 
         {1.7851285830980481, -0.04552702881117865}, {1.8133425387483446, 
          -0.04205373215484365}, {1.8414176881397482, -0.03759536140420039}, 
         {1.8693196487138422, -0.0321573765548715}, {1.8970142500099103, 
          -0.025746437298285296}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 1.7958636867904636*^-10}, {1.8799999999838375, 
          -0.0899999997988633}, {1.857208122140568, -0.10551048162884027}, 
         {1.8330886308901115, -0.11886319236635415}, {1.807845213927023, 
          -0.1299453691492888}, {1.781691050432841, -0.1386634236421307}, 
         {1.7548470107903535, -0.14494373238399444}, {1.727539791346119, 
          -0.14873325853444924}, {1.6999999999730622, -0.14999999976653772}, 
         {1.2999999999730623, -0.14999999969470318}, {1.2724602086004606, 
          -0.14873325845272312}, {1.245152989157587, -0.14494373229246033}, 
         {1.2183089495173554, -0.1386634235409549}, {1.1921547860263044, 
          -0.12994536903871914}, {1.1669113690671964, -0.11886319224671774}, 
         {1.142791877821536, -0.10551048150054079}, {1.1199999999838375, 
          -0.08999999966237751}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 2, 0, 0, 0, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.1029857499900908, 
          0.025746437837044556}, {1.130680351286159, 0.032157377093630646}, 
         {1.1585823118602527, 0.03759536194295954}, {1.1866574612516565, 
          0.0420537326936028}, {1.214871416901953, 0.04552702934993769}, 
         {1.2431896262620261, 0.048010998298795404}, {1.2715774091072398, 
          0.0495025975186959}, {1.3000000000089804, 0.05000000030529683}, 
         {1.7000000000089797, 0.050000000233462294}, {1.7284225909105413, 
          0.04950259743665264}, {1.7568103737552194, 0.048010998206555966}, 
         {1.7851285831144004, 0.045527029247527384}, {1.8133425387634494, 
          0.04205373258105849}, {1.8414176881532516, 0.03759536182033152}, 
         {1.8693196487253925, 0.03215737696098109}, {1.897014250019158, 
          0.025746437694447732}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.102985749980843, 
          -0.025746437155688917}, {1.1306803512746086, -0.03215737642222216}, 
         {1.1585823118467493, -0.03759536128157259}, {1.1866574612365517, 
          -0.04205373204229956}, {1.2148714168856007, -0.04552702870876835}, 
         {1.2431896262447817, -0.04801099766779704}, {1.2715774090894598, 
          -0.0495025968978936}, {1.2999999999910214, -0.04999999969470326}, 
         {1.6999999999910207, -0.049999999766537795}, {1.7284225908927613, 
          -0.049502596979936864}, {1.756810373737975, -0.048010997760036256}, 
         {1.7851285830980481, -0.04552702881117865}, {1.8133425387483446, 
          -0.04205373215484365}, {1.8414176881397482, -0.03759536140420039}, 
         {1.8693196487138422, -0.0321573765548715}, {1.8970142500099103, 
          -0.025746437298285296}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 1.7958636867904636*^-10}, {1.8799999999838375, 
          -0.0899999997988633}, {1.857208122140568, -0.10551048162884027}, 
         {1.8330886308901115, -0.11886319236635415}, {1.807845213927023, 
          -0.1299453691492888}, {1.781691050432841, -0.1386634236421307}, 
         {1.7548470107903535, -0.14494373238399444}, {1.727539791346119, 
          -0.14873325853444924}, {1.6999999999730622, -0.14999999976653772}, 
         {1.2999999999730623, -0.14999999969470318}, {1.2724602086004606, 
          -0.14873325845272312}, {1.245152989157587, -0.14494373229246033}, 
         {1.2183089495173554, -0.1386634235409549}, {1.1921547860263044, 
          -0.12994536903871914}, {1.1669113690671964, -0.11886319224671774}, 
         {1.142791877821536, -0.10551048150054079}, {1.1199999999838375, 
          -0.08999999966237751}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 3, 0, 0, 0, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[
        {{0.008, 1/3, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}, 
         {0.008, 2/3, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.120000000016163, 
          0.0900000003376224}, {1.1427918778594324, 0.10551048216759937}, 
         {1.166911369109889, 0.11886319290511324}, {1.1921547860729775, 
          0.1299453696880479}, {1.2183089495671595, 0.13866342418088978}, 
         {1.245152989209647, 0.14494373292275353}, {1.2724602086538814, 
          0.14873325907320833}, {1.3000000000269383, 0.1500000003052968}, 
         {1.7000000000269382, 0.15000000023346227}, {1.7275397913995398, 
          0.1487332589914822}, {1.7548470108424135, 0.14494373283121942}, 
         {1.781691050482645, 0.138663424079714}, {1.807845213973696, 
          0.12994536957747824}, {1.833088630932804, 0.11886319278547683}, 
         {1.8572081221784644, 0.10551048203929989}, {1.880000000016163, 
          0.0900000002011366}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.1029857499900908, 
          0.025746437837044556}, {1.130680351286159, 0.032157377093630646}, 
         {1.1585823118602527, 0.03759536194295954}, {1.1866574612516565, 
          0.0420537326936028}, {1.214871416901953, 0.04552702934993769}, 
         {1.2431896262620261, 0.048010998298795404}, {1.2715774091072398, 
          0.0495025975186959}, {1.3000000000089804, 0.05000000030529683}, 
         {1.7000000000089797, 0.050000000233462294}, {1.7284225909105413, 
          0.04950259743665264}, {1.7568103737552194, 0.048010998206555966}, 
         {1.7851285831144004, 0.045527029247527384}, {1.8133425387634494, 
          0.04205373258105849}, {1.8414176881532516, 0.03759536182033152}, 
         {1.8693196487253925, 0.03215737696098109}, {1.897014250019158, 
          0.025746437694447732}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1., 3.591727373580927*^-10}, {1.102985749980843, 
          -0.025746437155688917}, {1.1306803512746086, -0.03215737642222216}, 
         {1.1585823118467493, -0.03759536128157259}, {1.1866574612365517, 
          -0.04205373204229956}, {1.2148714168856007, -0.04552702870876835}, 
         {1.2431896262447817, -0.04801099766779704}, {1.2715774090894598, 
          -0.0495025968978936}, {1.2999999999910214, -0.04999999969470326}, 
         {1.6999999999910207, -0.049999999766537795}, {1.7284225908927613, 
          -0.049502596979936864}, {1.756810373737975, -0.048010997760036256}, 
         {1.7851285830980481, -0.04552702881117865}, {1.8133425387483446, 
          -0.04205373215484365}, {1.8414176881397482, -0.03759536140420039}, 
         {1.8693196487138422, -0.0321573765548715}, {1.8970142500099103, 
          -0.025746437298285296}, {2., 1.7958636867904636*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2., 1.7958636867904636*^-10}, {1.8799999999838375, 
          -0.0899999997988633}, {1.857208122140568, -0.10551048162884027}, 
         {1.8330886308901115, -0.11886319236635415}, {1.807845213927023, 
          -0.1299453691492888}, {1.781691050432841, -0.1386634236421307}, 
         {1.7548470107903535, -0.14494373238399444}, {1.727539791346119, 
          -0.14873325853444924}, {1.6999999999730622, -0.14999999976653772}, 
         {1.2999999999730623, -0.14999999969470318}, {1.2724602086004606, 
          -0.14873325845272312}, {1.245152989157587, -0.14494373229246033}, 
         {1.2183089495173554, -0.1386634235409549}, {1.1921547860263044, 
          -0.12994536903871914}, {1.1669113690671964, -0.11886319224671774}, 
         {1.142791877821536, -0.10551048150054079}, {1.1199999999838375, 
          -0.08999999966237751}, {1., 3.591727373580927*^-10}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2., 1.7958636867904636*^-10}, {3., 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 4.489659216976159*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{1., 3.591727373580927*^-10}, 0.03]}, 
      {GrayLevel[0], Disk[{2., 1.7958636867904636*^-10}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3., 0.}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 4.489659216976159*^-10}, {1., 3.591727373580927*^-10}, 
      {2., 1.7958636867904636*^-10}, {3., 0.}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 0, 0, 0, 0, 1, 1, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.9639041165513793}, {1.0251016772805959, 
          0.6794182723601091}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0251016772805959, 0.6794182723601091}, 
         {2.1250842495510094, 0.6792106699863565}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0251016772805959, 0.6794182723601091}, {1.1521728383208256, 
          0.6473307170727609}, {1.1752319492213124, 0.640366378019393}, 
         {1.1975543722176443, 0.6313146353394427}, {1.2189515957516885, 
          0.6202519304710412}, {1.239242921520721, 0.6072716873105217}, 
         {1.2582569904640366, 0.5924835232530719}, {1.2758332298802069, 
          0.5760123234802357}, {1.2918232094541615, 0.557997186311851}, 
         {1.5115682645468937, 0.2862298773678073}, {1.5258369498352624, 
          0.26682293958482095}, {1.538263842624358, 0.24618809164306144}, 
         {1.5487439985305527, 0.22449959362791372}, {1.5571889132494667, 
          0.20194060363807864}, {1.5635272699696492, 0.1787016310261294}, 
         {1.5677055416388836, 0.1549789275581584}, {1.5696884429970166, 
          0.13097283007907767}, {1.5744643150124265, 0.}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0251016772805959, 0.6794182723601091}, {1.5744643150124265, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.1250842495510094, 0.6792106699863565}, {3.1494529369682196, 
          0.9638569459957068}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.5744643150124265, 0.}, {1.447393153972197, 
          0.03208755528734836}, {1.4243340430717102, 0.03905189434071621}, 
         {1.4020116200753783, 0.048103637020666556}, {1.380614396541334, 
          0.05916634188906797}, {1.3603230707723015, 0.07214658504958746}, 
         {1.341309001828986, 0.08693474910703733}, {1.3237327624128157, 
          0.1034059488798735}, {1.307742782838861, 0.12142108604825821}, 
         {1.0879977277461288, 0.39318839499230185}, {1.0737290424577601, 
          0.41259533277528815}, {1.0613021496686645, 0.4332301807170478}, 
         {1.0508219937624699, 0.4549186787321955}, {1.0423770790435558, 
          0.47747766872203046}, {1.0360387223233734, 0.5007166413339798}, 
         {1.031860450654139, 0.5244393448019508}, {1.029877549296006, 
          0.5484454422810315}, {1.0251016772805959, 0.6794182723601091}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{1.5744643150124265, 0.}, {2.1250842495510094, 
          0.6792106699863565}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.9639041165513793}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0251016772805959, 0.6794182723601091}, 0.03]}, 
      {GrayLevel[0], Disk[{2.1250842495510094, 0.6792106699863565}, 0.03]}, 
      {GrayLevel[0], Disk[{1.5744643150124265, 0.}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.1494529369682196, 0.9638569459957068}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.9639041165513793}, 
      {1.0251016772805959, 0.6794182723601091}, {2.1250842495510094, 
       0.6792106699863565}, {1.5744643150124265, 0.}, 
      {3.1494529369682196, 0.9638569459957068}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.2279200255860663, 0.3748282944430845}, {1.2552224574107222, 
          0.38253292259480587}, {1.2831168850208454, 0.3876986739244682}, 
         {1.3113677416048537, 0.3902819239638744}, {1.339736450329304, 
          0.3902608573173547}, {1.367983439106312, 0.38763565189150806}, 
         {1.3958701637658382, 0.38242847739279207}, {1.423161122547269, 
          0.3746833081056462}, {1.8135466589113822, 0.24423260412330125}, 
         {1.8400113812621401, 0.2340148475498846}, {1.865426374148036, 
          0.22141079204754063}, {1.8895770094388864, 0.20652687812866058}, 
         {1.9122593364305347, 0.1894887995767745}, {1.9332818041966333, 
          0.17044044196989255}, {1.9524668792250244, 0.14954266757520399}, 
         {1.9696525446778816, 0.12697195687662882}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.1692172087940111, 
          0.1991548030792335}, {1.1864028742468682, 0.17658409238065842}, 
         {1.2055879492752595, 0.15568631798596994}, {1.2266104170413579, 
          0.13663796037908793}, {1.2492927440330062, 0.11959988182720194}, 
         {1.2734433793238567, 0.10471596790832188}, {1.2988583722097524, 
          0.09211191240597782}, {1.3253230945605103, 0.08189415583256127}, 
         {1.7157086309246237, -0.04855654814978372}, {1.7429995897060544, 
          -0.05630171743692952}, {1.7708863143655806, -0.06150889193564557}, 
         {1.7991333031425885, -0.06413409736149217}, {1.8275020118670389, 
          -0.06415516400801186}, {1.8557528684510474, -0.061571913968605674}, 
         {1.8836472960611703, -0.056406162638943325}, {1.9109497278858265, 
          -0.04870153448722189}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 0, 2, 0, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {1.2279200255860663, 0.3748282944430845}, {1.2552224574107222, 
          0.38253292259480587}, {1.2831168850208454, 0.3876986739244682}, 
         {1.3113677416048537, 0.3902819239638744}, {1.339736450329304, 
          0.3902608573173547}, {1.367983439106312, 0.38763565189150806}, 
         {1.3958701637658382, 0.38242847739279207}, {1.423161122547269, 
          0.3746833081056462}, {1.8135466589113822, 0.24423260412330125}, 
         {1.8400113812621401, 0.2340148475498846}, {1.865426374148036, 
          0.22141079204754063}, {1.8895770094388864, 0.20652687812866058}, 
         {1.9122593364305347, 0.1894887995767745}, {1.9332818041966333, 
          0.17044044196989255}, {1.9524668792250244, 0.14954266757520399}, 
         {1.9696525446778816, 0.12697195687662882}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {1.1692172087940111, 
          0.1991548030792335}, {1.1864028742468682, 0.17658409238065842}, 
         {1.2055879492752595, 0.15568631798596994}, {1.2266104170413579, 
          0.13663796037908793}, {1.2492927440330062, 0.11959988182720194}, 
         {1.2734433793238567, 0.10471596790832188}, {1.2988583722097524, 
          0.09211191240597782}, {1.3253230945605103, 0.08189415583256127}, 
         {1.7157086309246237, -0.04855654814978372}, {1.7429995897060544, 
          -0.05630171743692952}, {1.7708863143655806, -0.06150889193564557}, 
         {1.7991333031425885, -0.06413409736149217}, {1.8275020118670389, 
          -0.06415516400801186}, {1.8557528684510474, -0.061571913968605674}, 
         {1.8836472960611703, -0.056406162638943325}, {1.9109497278858265, 
          -0.04870153448722189}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0578141163056594, 0.6521022121460877}, 
         {3.033976025768804, 0.3258025326011389}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {2.5122713073710674, 0.45800942048949644}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {1.855674840265157, 
          0.9158894601607455}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut40, 2, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {1.855674840265157, 0.9158894601607455}}]}, 
      {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut40, 1, 0, 1, 1, 0, 2, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.45821641237294786}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.197891930527159, 0.4579762412884941}, 
         {2.5122713073710674, 0.45800942048949644}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[
        {{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.197891930527159, 0.4579762412884941}, {1.855674840265157, 
          0.9158894601607455}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{2.5122713073710674, 0.45800942048949644}, 
         {3.709000086330188, 0.45823431695824685}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {1.197891930527159, 
          0.4579762412884941}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.8557942149969335, 0.}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{1.855674840265157, 0.9158894601607455}, {2.5122713073710674, 
          0.45800942048949644}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.855674840265157, 0.9158894601607455}, 
         {1.8557942149969335, 0.}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.45821641237294786}, 0.03]}, 
      {GrayLevel[0], Disk[{1.197891930527159, 0.4579762412884941}, 0.03]}, 
      {GrayLevel[0], Disk[{2.5122713073710674, 0.45800942048949644}, 0.03]}, 
      {GrayLevel[0], Disk[{1.8557942149969335, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{1.855674840265157, 0.9158894601607455}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{3.709000086330188, 0.45823431695824685}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.45821641237294786}, 
      {1.197891930527159, 0.4579762412884941}, {2.5122713073710674, 
       0.45800942048949644}, {1.8557942149969335, 0.}, 
      {1.855674840265157, 0.9158894601607455}, {3.709000086330188, 
       0.45823431695824685}}], FrameTicks -> None, PlotRange -> All, 
   PlotRangePadding -> Scaled[0.1], AspectRatio -> Automatic], 
 j[cut40, 1, 1, 0, 0, 0, 1, 1, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0574167971910877, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0814529562808044, 0.3261267599558625}, 
         {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {1.9987752763916886, 
          0.07828802417784202}, {1.9886699125249625, 0.0931568207474939}, 
         {1.9799721634469654, 0.10889049963340008}, {1.972755481140539, 
          0.12535619083652713}, {1.967080810066165, 0.14241484255658649}, 
         {1.9629960724895534, 0.15992239547636478}, {1.960535763780909, 
          0.17773099933424175}, {1.9597206611035463, 0.19569026151101215}, 
         {1.9598795887493752, 0.45653114636944714}, {1.9607165755977858, 
          0.4744894019452042}, {1.9631985836669315, 0.4922949945007278}, 
         {1.9673046525436666, 0.5097975568470852}, {1.973000106716203, 
          0.526849280867757}, {1.9802368484067805, 0.5433061657495466}, 
         {1.9889537637545918, 0.5590292340610347}, {1.9990772389187634, 
          0.5738857054088687}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.116455637105059, 
          0.5738141879682458}, {2.1265610009717846, 0.5589453913985939}, 
         {2.1352587500497826, 0.5432117125126876}, {2.1424754323562087, 
          0.5267460213095606}, {2.1481501034305825, 0.5096873695895012}, 
         {2.152234841007194, 0.49217981666972294}, {2.154695149715838, 
          0.47437121281184597}, {2.1555102523932015, 0.4564119506350756}, 
         {2.1553513247473726, 0.19557106577664057}, {2.154514337898962, 
          0.17761281020088354}, {2.152032329829816, 0.15980721764536}, 
         {2.147926260953081, 0.1423046552990026}, {2.1422308067805447, 
          0.1252529312783308}, {2.1349940650899666, 0.10879604639654117}, 
         {2.126277149742156, 0.09307297808505309}, {2.1161536745779843, 
          0.078216506737219}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 2, 0, 0, 0, 1, 1, 1, 1] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.3255389131067756}, {1.0814529562808044, 
          0.3261267599558625}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0814529562808044, 0.3261267599558625}, {2.0578141163056594, 
          0.6521022121460877}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0574167971910877, 0.}, {1.9987752763916886, 
          0.07828802417784202}, {1.9886699125249625, 0.0931568207474939}, 
         {1.9799721634469654, 0.10889049963340008}, {1.972755481140539, 
          0.12535619083652713}, {1.967080810066165, 0.14241484255658649}, 
         {1.9629960724895534, 0.15992239547636478}, {1.960535763780909, 
          0.17773099933424175}, {1.9597206611035463, 0.19569026151101215}, 
         {1.9598795887493752, 0.45653114636944714}, {1.9607165755977858, 
          0.4744894019452042}, {1.9631985836669315, 0.4922949945007278}, 
         {1.9673046525436666, 0.5097975568470852}, {1.973000106716203, 
          0.526849280867757}, {1.9802368484067805, 0.5433061657495466}, 
         {1.9889537637545918, 0.5590292340610347}, {1.9990772389187634, 
          0.5738857054088687}, {2.0578141163056594, 0.6521022121460877}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {2.116455637105059, 
          0.5738141879682458}, {2.1265610009717846, 0.5589453913985939}, 
         {2.1352587500497826, 0.5432117125126876}, {2.1424754323562087, 
          0.5267460213095606}, {2.1481501034305825, 0.5096873695895012}, 
         {2.152234841007194, 0.49217981666972294}, {2.154695149715838, 
          0.47437121281184597}, {2.1555102523932015, 0.4564119506350756}, 
         {2.1553513247473726, 0.19557106577664057}, {2.154514337898962, 
          0.17761281020088354}, {2.152032329829816, 0.15980721764536}, 
         {2.147926260953081, 0.1423046552990026}, {2.1422308067805447, 
          0.1252529312783308}, {2.1349940650899666, 0.10879604639654117}, 
         {2.126277149742156, 0.09307297808505309}, {2.1161536745779843, 
          0.078216506737219}, {2.0574167971910877, 0.}}]}, 
      {Thickness[0.005], GrayLevel[0], Arrowheads[{}], 
       Arrow[{{2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
          0.3258025326011389}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.033976025768804, 0.3258025326011389}, {4.114548888134472, 
          0.3256296994214576}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.3255389131067756}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0814529562808044, 0.3261267599558625}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0574167971910877, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0578141163056594, 0.6521022121460877}, 0.03]}, 
      {GrayLevel[0], Disk[{3.033976025768804, 0.3258025326011389}, 0.03]}, 
      {GrayLevel[0, 0], Disk[{4.114548888134472, 0.3256296994214576}, 
        0.03]}}}, VertexCoordinateRules -> {{0., 0.3255389131067756}, 
      {1.0814529562808044, 0.3261267599558625}, {2.0574167971910877, 0.}, 
      {2.0578141163056594, 0.6521022121460877}, {3.033976025768804, 
       0.3258025326011389}, {4.114548888134472, 0.3256296994214576}}], 
   FrameTicks -> None, PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.035763777007732, 
          0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.0366689542466956, 0.6222700598123347}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], GrayLevel[0], 
       Dashing[{Small, Small}], Arrowheads[{}], 
       Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic], j[cut40, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  Graphics[Annotation[{{{Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{0., 0.31083445456831466}, {1.0502169444457203, 
          0.3109459080769734}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{{0.008, 1/2, Graphics[{GrayLevel[0], Disk[{0, 0}]}]}}], 
       Arrow[{{1.0502169444457203, 0.3109459080769734}, {2.0366689542466956, 
          0.6222700598123347}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{1.0502169444457203, 0.3109459080769734}, 
         {2.035763777007732, 0.}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.0366689542466956, 0.6222700598123347}, 
         {2.8649792087109858, 0.0005622522423640586}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8649792087109858, 
          0.0005622522423640586}}]}, {Thickness[0.005], RGBColor[0, 2/3, 0], 
       Arrowheads[{}], Arrow[{{2.035763777007732, 0.}, {2.8643647194979787, 
          0.6218688038219773}}]}, {Thickness[0.005], GrayLevel[0], 
       Arrowheads[{}], Arrow[{{2.8649792087109858, 0.0005622522423640586}, 
         {3.850003262862111, 0.3111568824593296}}]}, 
      {Thickness[0.005], GrayLevel[0], Dashing[{Small, Small}], 
       Arrowheads[{}], Arrow[{{2.8643647194979787, 0.6218688038219773}, 
         {2.0366689542466956, 0.6222700598123347}}]}, 
      {Thickness[0.005], RGBColor[0, 2/3, 0], Arrowheads[{}], 
       Arrow[{{2.8643647194979787, 0.6218688038219773}, {3.850003262862111, 
          0.3111568824593296}}]}, {Thickness[0.005], RGBColor[0, 0, 1], 
       Arrow[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
          0.31064978714752733}}]}}, 
     {{GrayLevel[0, 0], Disk[{0., 0.31083445456831466}, 0.03]}, 
      {GrayLevel[0], Disk[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
      {GrayLevel[0], Disk[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
      {GrayLevel[0], Disk[{2.035763777007732, 0.}, 0.03]}, 
      {GrayLevel[0], Disk[{2.8649792087109858, 0.0005622522423640586}, 
        0.03]}, {GrayLevel[0], Disk[{2.8643647194979787, 0.6218688038219773}, 
        0.03]}, {GrayLevel[0], Disk[{3.850003262862111, 0.3111568824593296}, 
        0.03]}, {GrayLevel[0, 0], Disk[{4.901516194007658, 
         0.31064978714752733}, 0.03]}}}, VertexCoordinateRules -> 
     {{0., 0.31083445456831466}, {1.0502169444457203, 0.3109459080769734}, 
      {2.0366689542466956, 0.6222700598123347}, {2.035763777007732, 0.}, 
      {2.8649792087109858, 0.0005622522423640586}, {2.8643647194979787, 
       0.6218688038219773}, {3.850003262862111, 0.3111568824593296}, 
      {4.901516194007658, 0.31064978714752733}}], FrameTicks -> None, 
   PlotRange -> All, PlotRangePadding -> Scaled[0.1], 
   AspectRatio -> Automatic]}


==> anc/Data/jtoJ20 <==
Print["Laporta integrals j via canonical integrals J for (2,0) cut."]
{j[cut20, 0, 0, 0, 0, 1, 1, 1, 0, 1] -> 
  -((Pi*\[Beta]*cut20`J01[s])/((-1 + \[Epsilon])^2*\[Epsilon]^2*
     (-1 + 2*\[Epsilon]))), j[cut20, 0, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  (Pi*\[Beta]*(-1 + 4*\[Epsilon])*cut20`J01[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (4*Pi*\[Beta]*(-1 + 4*\[Epsilon])*cut20`J02[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), j[cut20, 0, 1, 0, 0, 1, 1, 1, 0, 1] -> 
  (Pi*\[Beta]*cut20`J01[s])/((-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2) - (6*Pi*(-4 + s)*cut20`J02[s])/
    (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - 
   (Pi*(-4 + s)*cut20`J03[s])/(s*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2) + (Pi*(-4 + s)*cut20`J18[s])/
    (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[cut20, 0, 1, 0, 1, 1, 0, 1, 1, 0] -> 
  (Pi*\[Beta]*(-4 + 14*\[Epsilon] + s*\[Epsilon])*cut20`J01[s])/
    (2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (6*Pi*(2*\[Beta] - 2*s*\[Beta] + 24*\[Epsilon] + 
      6*s*\[Epsilon] - 3*s^2*\[Epsilon] - 8*\[Beta]*\[Epsilon] + 
      7*s*\[Beta]*\[Epsilon] + s^2*\[Beta]*\[Epsilon])*cut20`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) - (Pi*(-4 + s)*(2 + s)*cut20`J03[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (Pi*(-4 + s)*(2 + s)*cut20`J04[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) - (2*Pi*(-1 + s)*\[Beta]*(-2 + 8*\[Epsilon] + 
      s*\[Epsilon])*cut20`J05[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])) + 
   (12*Pi*(2*\[Beta] - 2*s*\[Beta] - 24*\[Epsilon] - 6*s*\[Epsilon] + 
      3*s^2*\[Epsilon] - 8*\[Beta]*\[Epsilon] + 7*s*\[Beta]*\[Epsilon] + 
      s^2*\[Beta]*\[Epsilon])*cut20`J06[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])) + 
   (Pi*(-4 + s)*(2 + s)*cut20`J18[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[cut20, 0, 2, 0, 1, 1, 0, 1, 1, 0] -> 
  (Pi*\[Beta]*(-1 + 4*\[Epsilon])*cut20`J01[s])/
    (2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (3*Pi*(2*\[Beta] - s*\[Beta] + 24*\[Epsilon] - 6*s*\[Epsilon] - 
      8*\[Beta]*\[Epsilon] + 5*s*\[Beta]*\[Epsilon])*cut20`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*(-4 + s)*cut20`J03[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (Pi*(-4 + s)*cut20`J04[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*\[Beta]*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut20`J05[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (6*Pi*(2*\[Beta] - s*\[Beta] - 24*\[Epsilon] + 6*s*\[Epsilon] - 
      8*\[Beta]*\[Epsilon] + 5*s*\[Beta]*\[Epsilon])*cut20`J06[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(-4 + s)*cut20`J18[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])), j[cut20, 1, 0, 0, 0, 1, 1, 1, 1, 0] -> 
  (Pi*\[Beta]*(-3 + 11*\[Epsilon])*cut20`J01[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) - (16*Pi*\[Beta]*cut20`J02[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (96*Pi*\[Beta]*cut20`J06[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), j[cut20, 0, 1, 1, 1, 1, 0, 1, 0, 1] -> 
  -(Pi*\[Beta]*cut20`J01[s])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (3*Pi*\[Beta]*cut20`J02[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*\[Beta]*cut20`J05[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (6*Pi*\[Beta]*cut20`J06[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 4*\[Epsilon])*cut20`J07[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 4*\[Epsilon])*cut20`J10[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 4*\[Epsilon])*cut20`J13[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut20, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  -(Pi*\[Beta]*cut20`J01[s])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (2*Pi*(24 - 6*s + s*\[Beta])*cut20`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(-4 + s)*cut20`J03[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*(-4 + s)*cut20`J08[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*(-4 + s)*cut20`J18[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])), j[cut20, 1, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  -(Pi*\[Beta]*cut20`J01[s])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*\[Beta]*cut20`J02[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*\[Beta]*cut20`J05[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (6*Pi*\[Beta]*cut20`J06[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut20`J07[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut20`J09[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (2*Pi*\[Beta]*cut20`J12[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut20`J13[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut20, 2, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  (2*Pi*cut20`J07[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut20`J13[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut20, 1, 1, 0, 0, 1, 1, 1, 0, 1] -> 
  -((Pi*\[Beta]*cut20`J01[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)) + 
   (6*Pi*(-4 + s)*(2 + \[Beta])*cut20`J02[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3) + (2*Pi*(-4 + s)*cut20`J03[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - 
   (2*Pi*(-4 + s)*\[Beta]*cut20`J05[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3) + (2*Pi*(-4 + s)*\[Beta]*cut20`J09[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - 
   (2*Pi*(-4 + s)*\[Beta]*cut20`J11[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3) + (4*Pi*(-4 + s)*\[Beta]*cut20`J12[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - (2*Pi*(-4 + s)*cut20`J18[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3), 
 j[cut20, 1, 1, 0, 0, 1, 1, 1, 1, 0] -> 
  -(Pi*\[Beta]*cut20`J01[s])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (2*Pi*(-12 + 3*s + s*\[Beta])*cut20`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(-4 + s)*cut20`J03[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*\[Beta]*cut20`J05[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (12*Pi*\[Beta]*cut20`J06[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*(2 - 8*\[Epsilon] + s*\[Epsilon])*
     cut20`J07[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (3*Pi*\[Beta]*cut20`J09[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (2*Pi*(2 - 8*\[Epsilon] + s*\[Epsilon])*cut20`J10[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*\[Beta]*cut20`J11[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (Pi*\[Beta]*cut20`J12[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*(-4 + s)*cut20`J18[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])), j[cut20, 2, 1, 0, 0, 1, 1, 1, 1, 0] -> 
  (Pi*cut20`J07[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (2*Pi*cut20`J10[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut20, 0, 1, 1, 1, 1, 1, 1, 0, 1] -> 
  -((Pi*cut20`J10[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon]))) + 
   (2*Pi*cut20`J13[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut20`J15[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut20, 0, 2, 1, 1, 1, 1, 1, 0, 1] -> 
  (-3*Pi*\[Beta]*cut20`J02[s])/((-4 + s)*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])) + (Pi*\[Beta]*cut20`J05[s])/
    ((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*cut20`J09[s])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut20`J12[s])/((-4 + s)*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])) + (Pi*\[Beta]*cut20`J14[s])/
    ((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut20, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (Pi*\[Beta]*cut20`J11[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*cut20`J14[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut20`J16[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut20, 2, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (Pi*(4 + s)*\[Beta]*cut20`J01[s])/(4*(-4 + s)*s*\[Epsilon]*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (3*Pi*(-4 + s - 56*\[Epsilon] + 20*s*\[Epsilon] + 8*\[Beta]*\[Epsilon] - 
      4*s*\[Beta]*\[Epsilon] - 160*\[Epsilon]^2 + 88*s*\[Epsilon]^2 - 
      3*s^2*\[Epsilon]^2 + 32*\[Beta]*\[Epsilon]^2 - 
      32*s*\[Beta]*\[Epsilon]^2 + 2*s^2*\[Beta]*\[Epsilon]^2)*cut20`J02[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*(8 - 4*s + 16*\[Epsilon] - 20*s*\[Epsilon] + 
      s^2*\[Epsilon])*cut20`J03[s])/(2*(-4 + s)*s^2*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*(4 - s + 40*\[Epsilon] - 12*s*\[Epsilon] + 96*\[Epsilon]^2 - 
      40*s*\[Epsilon]^2 + s^2*\[Epsilon]^2)*cut20`J04[s])/
    (2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*\[Beta]*(8 - 5*s + 32*\[Epsilon] - 
      40*s*\[Epsilon] + 3*s^2*\[Epsilon])*cut20`J05[s])/
    ((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (18*Pi*(4 - s + 40*\[Epsilon] - 12*s*\[Epsilon] - 
      8*\[Beta]*\[Epsilon] + 2*s*\[Beta]*\[Epsilon] + 96*\[Epsilon]^2 - 
      40*s*\[Epsilon]^2 + s^2*\[Epsilon]^2 - 32*\[Beta]*\[Epsilon]^2 + 
      s^2*\[Beta]*\[Epsilon]^2)*cut20`J06[s])/((-4 + s)*s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (Pi*(1 + 8*\[Epsilon] + 6*s*\[Epsilon]^2)*cut20`J07[s])/
    (s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (Pi*(1 + 6*\[Epsilon])*cut20`J08[s])/
    (2*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (2*Pi*\[Beta]*(-12 + 5*s - 48*\[Epsilon] + 18*s*\[Epsilon])*cut20`J09[s])/
    ((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (6*Pi*(-1 - 2*\[Epsilon] + 4*\[Epsilon]^2 + 
      s*\[Epsilon]^2)*cut20`J10[s])/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*\[Beta]*(-1 - 8*\[Epsilon] + s*\[Epsilon] - 20*\[Epsilon]^2 + 
      4*s*\[Epsilon]^2)*cut20`J11[s])/((-4 + s)*s^2*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (8*Pi*\[Beta]*(-1 + s - 4*\[Epsilon] + 3*s*\[Epsilon])*cut20`J12[s])/
    ((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (6*Pi*cut20`J13[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*\[Beta]*(-1 - 10*\[Epsilon] + s*\[Epsilon] - 
      24*\[Epsilon]^2 + 2*s*\[Epsilon]^2)*cut20`J14[s])/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (4*Pi*(1 + 6*\[Epsilon])*cut20`J15[s])/(s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (2*Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut20`J16[s])/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (8*Pi*cut20`J17[s])/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (Pi*(8 - 4*s + 16*\[Epsilon] - 20*s*\[Epsilon] + s^2*\[Epsilon])*
     cut20`J18[s])/(2*(-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])), 
 j[cut20a, 1, 0, 0, 0, 1, 1, 1, 0, 1] -> 
  (Pi*\[Beta]*cut20`J01[s])/((-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2) - (6*Pi*(-4 + s)*cut20`J02[s])/
    (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - 
   (Pi*(-4 + s)*cut20`J03[s])/(s*(-1 + \[Epsilon])*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2) - (Pi*(-4 + s)*cut20`J18[s])/
    (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[cut20a, 1, 1, 0, 0, 1, 1, 1, 0, 1] -> 
  -((Pi*\[Beta]*cut20`J01[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3)) - 
   (6*Pi*(-4 + s)*(-2 + \[Beta])*cut20`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) + (2*Pi*(-4 + s)*cut20`J03[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - 
   (2*Pi*(-4 + s)*\[Beta]*cut20`J05[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3) + (2*Pi*(-4 + s)*\[Beta]*cut20`J09[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - 
   (2*Pi*(-4 + s)*\[Beta]*cut20`J11[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3) + (4*Pi*(-4 + s)*\[Beta]*cut20`J12[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - 
   (2*Pi*(-4 + s)*\[Beta]*cut20`J19[s])/(s*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3)}


==> anc/Data/jtoJ21 <==
Print["Laporta integrals j via canonical integrals J for (2,1) cut."]
{j[cut21, 1, 0, 0, 1, 0, 0, 1, 1, 0] -> 
  (-2*Pi*(-1 + s)*(-2 + 8*\[Epsilon] + s*\[Epsilon])*cut21`J01[s])/
    (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) - (Pi*(2 + s)*\[Beta]*cut21`J02[s])/
    ((-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), j[cut21, 2, 0, 0, 1, 0, 0, 1, 1, 0] -> 
  -((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J01[s])/
     (s*(-1 + \[Epsilon])*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
      (-1 + 3*\[Epsilon]))) - (Pi*\[Beta]*cut21`J02[s])/
    ((-1 + \[Epsilon])*\[Epsilon]*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 0, 1, 1, 0, 1, 1, 0, 0] -> 
  (Pi*(8 - 8*s - 92*\[Epsilon] + 88*s*\[Epsilon] + 5*s^2*\[Epsilon] + 
      328*\[Epsilon]^2 - 302*s*\[Epsilon]^2 - 25*s^2*\[Epsilon]^2 - 
      376*\[Epsilon]^3 + 334*s*\[Epsilon]^3 + 30*s^2*\[Epsilon]^3)*
     cut21`J01[s])/(4*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^4*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
   (Pi*\[Beta]*(-2 - s + 5*\[Epsilon] + 3*s*\[Epsilon])*cut21`J02[s])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(-s - 3*\[Epsilon] + 5*s*\[Epsilon])*
     cut21`J03[s])/(2*(-1 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])^4) - 
   (Pi*(6 - 6*s + 3*s^2 - 54*\[Epsilon] + 67*s*\[Epsilon] - 
      29*s^2*\[Epsilon] - 2*s^3*\[Epsilon] + 108*\[Epsilon]^2 - 
      152*s*\[Epsilon]^2 + 64*s^2*\[Epsilon]^2 + 4*s^3*\[Epsilon]^2)*
     cut21`J04[s])/(2*(-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^4*
     (-1 + 4*\[Epsilon])) - (Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 
      2*s*\[Epsilon])*cut21`J05[s])/(4*\[Epsilon]*(-1 + 2*\[Epsilon])^4*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 
      2*s*\[Epsilon])*cut21`J06[s])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^4*
     (-1 + 4*\[Epsilon])) - (Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 
      2*s*\[Epsilon])*cut21`J07[s])/(\[Epsilon]*(-1 + 2*\[Epsilon])^4*
     (-1 + 4*\[Epsilon])) - (2*Pi*\[Beta]*(-6 - s + 18*\[Epsilon] + 
      2*s*\[Epsilon])*cut21`J08[s])/(\[Epsilon]*(-1 + 2*\[Epsilon])^4*
     (-1 + 4*\[Epsilon])), j[cut21, 1, 0, 2, 1, 0, 1, 1, 0, 0] -> 
  (Pi*(-2 + s + 12*\[Epsilon] - 7*s*\[Epsilon] - 12*\[Epsilon]^2 + 
      7*s*\[Epsilon]^2)*cut21`J01[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut21`J02[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])) - 
   (Pi*(-2 + s + 2*\[Epsilon])*cut21`J03[s])/(2*(-1 + s)*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^3) + 
   (Pi*(4*s - s^2 - 4*\[Epsilon] - 18*s*\[Epsilon] + 4*s^2*\[Epsilon] + 
      24*\[Epsilon]^2 - 8*s*\[Epsilon]^2 + 8*s^2*\[Epsilon]^2)*cut21`J04[s])/
    (2*(-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) + 
   (Pi*\[Beta]*cut21`J05[s])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut21`J06[s])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) + 
   (4*Pi*\[Beta]*cut21`J07[s])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) + 
   (8*Pi*\[Beta]*cut21`J08[s])/((-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
 j[cut21, 1, 0, 1, 1, 0, 2, 1, 0, 0] -> 
  (Pi*(-2 + 2*s + 12*\[Epsilon] - 11*s*\[Epsilon] - 20*\[Epsilon]^2 + 
      17*s*\[Epsilon]^2)*cut21`J01[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - (Pi*\[Beta]*cut21`J02[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
   (Pi*(-s - 2*\[Epsilon] + 4*s*\[Epsilon])*cut21`J03[s])/
    (2*(-1 + s)*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) - 
   (Pi*(4 - 2*s + s^2 - 36*\[Epsilon] + 34*s*\[Epsilon] - 16*s^2*\[Epsilon] + 
      72*\[Epsilon]^2 - 88*s*\[Epsilon]^2 + 40*s^2*\[Epsilon]^2)*
     cut21`J04[s])/(2*(-1 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])) - (Pi*\[Beta]*(-1 + 3*\[Epsilon])*cut21`J05[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) + 
   (2*Pi*\[Beta]*(-1 + 3*\[Epsilon])*cut21`J06[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) - 
   (4*Pi*\[Beta]*(-1 + 3*\[Epsilon])*cut21`J07[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])) - 
   (8*Pi*\[Beta]*(-1 + 3*\[Epsilon])*cut21`J08[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
 j[cut21, 1, 1, 0, 1, 0, 0, 1, 1, 0] -> 
  (Pi*(-4 + 4*s + 24*\[Epsilon] - 28*s*\[Epsilon] - s^2*\[Epsilon] - 
      32*\[Epsilon]^2 + 44*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2)*cut21`J01[s])/
    (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*(-2 - s + 4*\[Epsilon] + 
      3*s*\[Epsilon])*cut21`J02[s])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^3*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - 
   (4*Pi*cut21`J03[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^3) + 
   (Pi*(-4 + s)*(4 + s)*cut21`J06[s])/(2*s*\[Epsilon]*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])) + (Pi*(-8*s - 16*\[Epsilon] + 32*s*\[Epsilon] + 
      s^2*\[Epsilon])*cut21`J07[s])/(2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*
     (-1 + 4*\[Epsilon])) + (Pi*(-4 + s)*(4 + s)*cut21`J09[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 4*\[Epsilon])), 
 j[cut21, 1, 2, 0, 1, 0, 0, 1, 1, 0] -> 
  -((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J01[s])/
     (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
      (-1 + 4*\[Epsilon]))) - (Pi*\[Beta]*cut21`J02[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - 
   (Pi*cut21`J03[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) + 
   (Pi*(-4 + s)*cut21`J06[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (Pi*(-s - 4*\[Epsilon] + 5*s*\[Epsilon])*
     cut21`J07[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (2*Pi*(-4 + s)*cut21`J09[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 4*\[Epsilon])), 
 j[cut21, 1, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  (Pi*(4 - 4*s - 8*\[Epsilon] + 16*s*\[Epsilon] + s^2*\[Epsilon])*
     cut21`J01[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (Pi*(2 + s)*\[Beta]*cut21`J02[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (2*Pi*(-4 + s)*(2 + s)*cut21`J03[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) + (Pi*(-4 + s)*(2 + s)*cut21`J06[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) - (Pi*(-4 + s)*(2 + s)*cut21`J07[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])) - (4*Pi*(-1 + s)*\[Beta]*(-2 + 8*\[Epsilon] + 
      s*\[Epsilon])*cut21`J08[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-4 + s)*(2 + s)*cut21`J09[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])), 
 j[cut21, 2, 1, 0, 1, 0, 1, 1, 0, 0] -> 
  (Pi*(2 - s - 4*\[Epsilon] + 4*s*\[Epsilon])*cut21`J01[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*\[Beta]*cut21`J02[s])/(\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (2*Pi*(-4 + s)*cut21`J03[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(-4 + s)*cut21`J06[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*(-4 + s)*cut21`J07[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*\[Beta]*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J08[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-4 + s)*cut21`J09[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])), j[cut21, 1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  -(Pi*(s - 4*\[Epsilon] + s*\[Epsilon])*cut21`J01[s])/
    (2*s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) - (Pi*\[Beta]*cut21`J02[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])) + 
   (Pi*cut21`J03[s])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon])*
     cut21`J04[s])/(2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - (Pi*\[Beta]*cut21`J05[s])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut21`J06[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (2*Pi*\[Beta]*cut21`J07[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (4*Pi*\[Beta]*cut21`J08[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(-1 + s)*(-1 + 4*\[Epsilon])*cut21`J10[s])/
    (2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*cut21`J11[s])/(\[Epsilon]^3*(-1 + 2*\[Epsilon])^2) - 
   (Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J12[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*\[Beta]*cut21`J13[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (2*Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*
     cut21`J17[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (2*Pi*\[Beta]*cut21`J18[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 0, 1, 1, 0, 2, 1, 1, 0] -> 
  -((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J01[s])/
     (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon]))) - 
   (Pi*\[Beta]*cut21`J02[s])/((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(-1 + s)*cut21`J10[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) + 
   (Pi*cut21`J11[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - 
   (Pi*(-4 + 3*s)*cut21`J12[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - 
   (Pi*\[Beta]*cut21`J13[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) + 
   (2*Pi*(-4 + 3*s)*cut21`J17[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) + 
   (2*Pi*\[Beta]*cut21`J18[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[cut21, 2, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  -(Pi*cut21`J10[s])/(2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut21`J12[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (4*Pi*cut21`J17[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut21, 1, 0, 1, 1, 1, 1, 1, 0, 0] -> 
  (Pi*(4 - 2*s - 20*\[Epsilon] + 13*s*\[Epsilon])*cut21`J01[s])/
    (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut21`J02[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (Pi*cut21`J03[s])/(2*\[Epsilon]^2*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon])*cut21`J04[s])/
    (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (Pi*\[Beta]*cut21`J05[s])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut21`J06[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (2*Pi*\[Beta]*cut21`J07[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (4*Pi*\[Beta]*cut21`J08[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(-1 + 4*\[Epsilon])*cut21`J10[s])/
    (2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 1, 0, 1, 0, 0, 1, 1, 1] -> 
  (Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J01[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut21`J02[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(-4 + s)*cut21`J06[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(-4 + s)*cut21`J07[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (2*Pi*\[Beta]*cut21`J08[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (2*Pi*(-4 + s)*cut21`J09[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J12[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut21`J13[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*
     cut21`J14[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (4*Pi*\[Beta]*cut21`J15[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J16[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J17[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 2, 0, 1, 0, 0, 1, 1, 1] -> 
  (-2*Pi*cut21`J12[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (2*Pi*cut21`J14[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut21`J16[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut21`J17[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut21, 1, 1, 0, 1, 0, 1, 1, 1, 0] -> 
  -((Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut21`J01[s])/
     (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
      (-1 + 4*\[Epsilon]))) - (Pi*\[Beta]*cut21`J02[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])) + 
   (Pi*(-4 + s)*cut21`J06[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + (Pi*(-4 + s)*cut21`J07[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (2*Pi*(-4 + s)*cut21`J09[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*
     cut21`J12[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (2*Pi*\[Beta]*cut21`J13[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J14[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J16[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (4*Pi*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J17[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 1, 0, 1, 0, 2, 1, 1, 0] -> 
  (2*Pi*(1 - 4*\[Epsilon] - 2*s*\[Epsilon] + 6*\[Epsilon]^2 + 
      3*s*\[Epsilon]^2)*cut21`J01[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])^2) + (Pi*\[Beta]*(-2 + 3*\[Epsilon])*cut21`J02[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2) + 
   (Pi*(4 - s - 8*\[Epsilon] + s*\[Epsilon])*cut21`J03[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*cut21`J06[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*(4 - s - 6*\[Epsilon] + s*\[Epsilon])*
     cut21`J07[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (2*Pi*\[Beta]*(-4 + 6*s - s^2 + 8*\[Epsilon] - 
      12*s*\[Epsilon] + s^2*\[Epsilon])*cut21`J08[s])/
    ((-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(4 - s - 12*\[Epsilon] + s*\[Epsilon])*cut21`J09[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon])*cut21`J12[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*\[Beta]*(-1 + \[Epsilon])*cut21`J13[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon])*cut21`J14[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon])*cut21`J16[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (2*Pi*(2 - s - 4*\[Epsilon] + s*\[Epsilon])*cut21`J17[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 1, 1, 1, 0, 1, 1, 0, 0] -> 
  -(Pi*(s - 4*\[Epsilon] + s*\[Epsilon])*cut21`J01[s])/
    (2*s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) - (Pi*\[Beta]*cut21`J02[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])) - 
   (Pi*cut21`J03[s])/(2*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon])*
     cut21`J04[s])/(2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - (Pi*\[Beta]*cut21`J05[s])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut21`J06[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (2*Pi*\[Beta]*cut21`J07[s])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (2*Pi*\[Beta]*cut21`J08[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(-1 + 4*\[Epsilon])*cut21`J10[s])/
    (2*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (8*Pi*(-1 + 4*\[Epsilon])*cut21`J14[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (8*Pi*(-1 + 4*\[Epsilon])*cut21`J16[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (8*Pi*(-1 + 4*\[Epsilon])*cut21`J17[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut21, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  (-2*Pi*cut21`J16[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut21`J17[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (4*Pi*cut21`J19[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut21, 1, 2, 1, 1, 1, 1, 1, 0, 0] -> 
  -(Pi*cut21`J01[s])/(4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (Pi*cut21`J04[s])/(4*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (Pi*(-2 + s)*\[Beta]*cut21`J08[s])/((-4 + s)*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])) + (Pi*cut21`J10[s])/(8*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])) - (Pi*(-2 + s)*\[Beta]*cut21`J15[s])/
    ((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (2*Pi*cut21`J16[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (2*Pi*cut21`J17[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (Pi*(-2 + s)*\[Beta]*cut21`J18[s])/((-4 + s)*s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])) + (4*Pi*cut21`J19[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - (Pi*(-2 + s)*\[Beta]*cut21`J20[s])/
    (2*(-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut21, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (Pi*\[Beta]*cut21`J08[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (2*Pi*\[Beta]*cut21`J13[s])/((-4 + s)*s*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])) - (3*Pi*\[Beta]*cut21`J15[s])/
    ((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*cut21`J18[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*cut21`J20[s])/(2*(-4 + s)*s*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])) + (2*Pi*\[Beta]*cut21`J22[s])/
    ((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut21, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  -(Pi*(-2 - 8*\[Epsilon] - s*\[Epsilon] - 20*s*\[Epsilon]^2 + 
       4*s^2*\[Epsilon]^2)*cut21`J01[s])/(2*(-4 + s)*s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*\[Beta]*(-1 - 4*\[Epsilon] + s*\[Epsilon])*cut21`J02[s])/
    (4*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*(2 + 20*\[Epsilon] - 3*s*\[Epsilon] + 
      48*\[Epsilon]^2 - 12*s*\[Epsilon]^2 + s^2*\[Epsilon]^2)*cut21`J03[s])/
    (2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*(-2 - 8*\[Epsilon] - s*\[Epsilon] - 
      16*s*\[Epsilon]^2 + 4*s^2*\[Epsilon]^2)*cut21`J04[s])/
    (2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*\[Beta]*(-1 - 4*\[Epsilon] + s*\[Epsilon])*
     cut21`J05[s])/(4*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*(1 + 2*\[Epsilon] + s*\[Epsilon] - s*\[Beta]*\[Epsilon] - 
      8*\[Epsilon]^2 + 6*s*\[Epsilon]^2 - s^2*\[Epsilon]^2 - 
      4*s*\[Beta]*\[Epsilon]^2 + s^2*\[Beta]*\[Epsilon]^2)*cut21`J06[s])/
    (2*(-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*(-3 - 22*\[Epsilon] + s*\[Epsilon] - 
      2*s*\[Beta]*\[Epsilon] - 40*\[Epsilon]^2 + 6*s*\[Epsilon]^2 - 
      s^2*\[Epsilon]^2 - 8*s*\[Beta]*\[Epsilon]^2 + 
      2*s^2*\[Beta]*\[Epsilon]^2)*cut21`J07[s])/(2*(-4 + s)*s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*\[Beta]*(-2 + s - 24*\[Epsilon] + 12*s*\[Epsilon] - 88*\[Epsilon]^2 + 
      40*s*\[Epsilon]^2 + 2*s^2*\[Epsilon]^2 - 96*\[Epsilon]^3 + 
      72*s*\[Epsilon]^3 - 16*s^2*\[Epsilon]^3 + 4*s^3*\[Epsilon]^3)*
     cut21`J08[s])/((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (2*Pi*(4 - s + 16*\[Epsilon] - 6*s*\[Epsilon] + s^2*\[Epsilon])*
     cut21`J09[s])/((-4 + s)*s^2*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*(2 + 8*\[Epsilon] + 16*\[Epsilon]^2 - 8*s*\[Epsilon]^2 + 
      3*s^2*\[Epsilon]^2)*cut21`J10[s])/(4*(-4 + s)*s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut21`J11[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (3*Pi*(-7 - 14*\[Epsilon] + s*\[Epsilon])*cut21`J12[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*(4 - 2*s + 32*\[Epsilon] - 15*s*\[Epsilon] + 48*\[Epsilon]^2 - 
      22*s*\[Epsilon]^2 + s^2*\[Epsilon]^2)*cut21`J13[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) - 
   (4*Pi*(3 + 14*\[Epsilon] + 2*s*\[Epsilon] + 16*\[Epsilon]^2 - 
      2*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2)*cut21`J14[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (Pi*\[Beta]*(1 + 6*\[Epsilon])*
     (-6 + 3*s - 36*\[Epsilon] + 20*s*\[Epsilon] - 48*\[Epsilon]^2 + 
      28*s*\[Epsilon]^2 + 2*s^2*\[Epsilon]^2)*cut21`J15[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (12*Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon])*
     (1 + 2*\[Epsilon] + s*\[Epsilon])*cut21`J16[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (2*Pi*(13 + 66*\[Epsilon] + 3*s*\[Epsilon] + 
      80*\[Epsilon]^2 - 12*s*\[Epsilon]^2 + 6*s^2*\[Epsilon]^2)*cut21`J17[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (Pi*\[Beta]*(2 - s + 24*\[Epsilon] - 
      12*s*\[Epsilon] + 88*\[Epsilon]^2 - 40*s*\[Epsilon]^2 + 
      96*\[Epsilon]^3 - 40*s*\[Epsilon]^3 + 4*s^2*\[Epsilon]^3)*cut21`J18[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) + (8*Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon])*
     cut21`J19[s])/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (Pi*\[Beta]*(-2 + s - 20*\[Epsilon] + 
      12*s*\[Epsilon] - 48*\[Epsilon]^2 + 28*s*\[Epsilon]^2 + 
      2*s^2*\[Epsilon]^2)*cut21`J20[s])/(2*(-4 + s)^2*s^2*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - (8*Pi*cut21`J21[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon])*cut21`J22[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}


==> anc/Data/jtoJ22 <==
Print["Laporta integrals j via canonical integrals J for (2,2) cut."]
{j[cut22, 1, 0, 1, 1, 0, 0, 0, 1, 0] -> 
  (-2*Pi*(-1 + s)*(-6 - 3*s + 36*\[Epsilon] + 32*s*\[Epsilon] + 
      s^2*\[Epsilon])*cut22`J01[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])) - (Pi*(12*s + 12*\[Epsilon] - 106*s*\[Epsilon] - 
      12*s^2*\[Epsilon] - 72*\[Epsilon]^2 + 228*s*\[Epsilon]^2 + 
      106*s^2*\[Epsilon]^2 + 3*s^3*\[Epsilon]^2)*cut22`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])) - 
   (Pi*(12 + 20*s + s^2)*\[Beta]*cut22`J03[s])/(2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])), j[cut22, 2, 0, 1, 1, 0, 0, 0, 1, 0] -> 
  -((Pi*(6 - 4*s - s^2 - 36*\[Epsilon] + 18*s*\[Epsilon] + 14*s^2*\[Epsilon])*
      cut22`J01[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
      (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon]))) - 
   (Pi*(4*s + 6*\[Epsilon] - 38*s*\[Epsilon] - 2*s^2*\[Epsilon] - 
      36*\[Epsilon]^2 + 96*s*\[Epsilon]^2 + 23*s^2*\[Epsilon]^2)*
     cut22`J02[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - 
   (Pi*(6 + 5*s)*\[Beta]*cut22`J03[s])/(2*(-1 + 2*\[Epsilon])*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
 j[cut22, 1, 0, 2, 1, 0, 0, 0, 1, 0] -> 
  (2*Pi*(-1 + s)*(-1 + 6*\[Epsilon] + s*\[Epsilon])*cut22`J01[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])) + (Pi*(2 - 4*s - 12*\[Epsilon] + 20*s*\[Epsilon] + 
      3*s^2*\[Epsilon])*cut22`J02[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
   (Pi*(2 + s)*\[Beta]*cut22`J03[s])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])), 
 j[cut22, 1, 0, 1, 1, 0, 0, 0, 1, 1] -> 
  (2*Pi*(-3 + s + 18*\[Epsilon] - 11*s*\[Epsilon] + s^2*\[Epsilon])*
     cut22`J01[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
   (Pi*(2*s - 6*\[Epsilon] - 12*s*\[Epsilon] + 36*\[Epsilon]^2 - 
      4*s*\[Epsilon]^2 + 3*s^2*\[Epsilon]^2)*cut22`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) + 
   (Pi*(-6 + s)*\[Beta]*cut22`J03[s])/(2*(-1 + 2*\[Epsilon])^2*
     (-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])) - 
   (4*Pi*\[Beta]*(-1 + 4*\[Epsilon])*cut22`J04[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])), j[cut22, 1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  (Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon])*cut22`J01[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (Pi*(-s + 2*\[Epsilon] + 5*s*\[Epsilon] - 
      12*\[Epsilon]^2 + 2*s*\[Epsilon]^2)*cut22`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut22`J03[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])) + 
   (2*Pi*\[Beta]*cut22`J04[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (Pi*cut22`J05[s])/
    (\[Epsilon]^3*(-1 + 2*\[Epsilon])^2) + 
   (2*Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*cut22`J06[s])/
    (s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut22`J07[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (2*Pi*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*
     cut22`J08[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])), j[cut22, 1, 0, 1, 1, 0, 2, 1, 1, 0] -> 
  (Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon])*cut22`J01[s])/
    (2*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*(1 - 6*\[Epsilon] + 4*s*\[Epsilon])*cut22`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) + 
   (Pi*\[Beta]*cut22`J03[s])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) + (2*Pi*\[Beta]*cut22`J04[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - (Pi*cut22`J05[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) + (2*Pi*(-4 + 3*s)*cut22`J06[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - (2*Pi*\[Beta]*cut22`J07[s])/
    (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) - (2*Pi*(-4 + 3*s)*cut22`J08[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2), 
 j[cut22, 2, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  (-4*Pi*cut22`J06[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (4*Pi*cut22`J08[s])/(s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut22, 1, 1, 1, 1, 0, 0, 0, 1, 1] -> 
  (Pi*(2 - s - 12*\[Epsilon] + 8*s*\[Epsilon])*cut22`J01[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (2*Pi*(1 - s - 6*\[Epsilon] + 7*s*\[Epsilon])*
     cut22`J02[s])/(s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut22`J03[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])) - 
   (4*Pi*(-1 + 4*\[Epsilon])*cut22`J06[s])/(s*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])), 
 j[cut22, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (-2*Pi*\[Beta]*cut22`J04[s])/((-4 + s)*s*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])) + (4*Pi*\[Beta]*cut22`J07[s])/
    ((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut22`J10[s])/((-4 + s)*s*\[Epsilon]^4*
     (-1 + 2*\[Epsilon])) + (2*Pi*\[Beta]*cut22`J13[s])/
    ((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (2*Pi*\[Beta]*cut22`J15[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut22, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  -((Pi*(2 + s*\[Epsilon])*cut22`J01[s])/((-4 + s)*s^2*\[Epsilon]^3*
      (-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon]))) + 
   (Pi*(-4 - 12*\[Epsilon] + s*\[Epsilon])*cut22`J02[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*cut22`J03[s])/(2*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon])*
     cut22`J04[s])/((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (2*Pi*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut22`J05[s])/
    ((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (20*Pi*cut22`J06[s])/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (4*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon])*cut22`J07[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (36*Pi*cut22`J08[s])/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (16*Pi*cut22`J09[s])/((-4 + s)*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon])*cut22`J10[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon])*cut22`J13[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (2*Pi*(-2 + s)*\[Beta]*(1 + 6*\[Epsilon])*cut22`J15[s])/
    ((-4 + s)^2*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut22a, 0, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  (2*Pi*(-1 + 2*\[Epsilon] + 2*s*\[Epsilon])*cut22`J01[s])/
    (s*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) - (Pi*(-1 + 6*\[Epsilon])*
     (2 - s - 6*\[Epsilon] + s*\[Epsilon])*cut22`J02[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*
     (-1 + 4*\[Epsilon])) + (Pi*\[Beta]*cut22`J03[s])/
    ((-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(-1 + 4*\[Epsilon])) + 
   (2*Pi*\[Beta]*cut22`J04[s])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])) - (4*Pi*(-4 + s)*cut22`J06[s])/
    (s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*(-1 + 3*\[Epsilon])) - 
   (Pi*(-4 + s)*cut22`J11[s])/(s*\[Epsilon]^2*(-1 + 2*\[Epsilon])^2*
     (-1 + 3*\[Epsilon])), j[cut22a, 0, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (-2*Pi*cut22`J12[s])/(s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut22a, 0, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  (Pi*\[Beta]*cut22`J04[s])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*cut22`J13[s])/((-4 + s)*s*\[Epsilon]^3*(-1 + 2*\[Epsilon])), 
 j[cut22a, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  -((Pi*\[Beta]*cut22`J04[s])/((-4 + s)*s*\[Epsilon]^4*
      (-1 + 2*\[Epsilon]))) + (2*Pi*\[Beta]*cut22`J07[s])/
    ((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*cut22`J10[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*cut22`J15[s])/((-4 + s)*s*\[Epsilon]^4*(-1 + 2*\[Epsilon])), 
 j[cut22a, 2, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  -(Pi*(1 + 2*\[Epsilon] + 4*s*\[Epsilon]^2)*cut22`J01[s])/
    (2*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (Pi*(3 + 18*\[Epsilon] + 24*\[Epsilon]^2 + 
      7*s*\[Epsilon]^2)*cut22`J02[s])/(2*s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (Pi*\[Beta]*(-2 - 4*\[Epsilon] + s*\[Epsilon])*cut22`J03[s])/
    (4*(-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (Pi*\[Beta]*(1 + 12*\[Epsilon] - s*\[Epsilon] + 
      44*\[Epsilon]^2 - 6*s*\[Epsilon]^2 + 48*\[Epsilon]^3 - 
      20*s*\[Epsilon]^3 + 3*s^2*\[Epsilon]^3)*cut22`J04[s])/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])) - (2*Pi*(-2 - 6*\[Epsilon] - 4*\[Epsilon]^2 + 
      3*s*\[Epsilon]^2)*cut22`J06[s])/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - 
   (2*Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut22`J07[s])/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (8*Pi*cut22`J08[s])/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (4*Pi*cut22`J09[s])/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut22`J10[s])/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon])) - 
   (Pi*(1 + 6*\[Epsilon])*cut22`J11[s])/(2*s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (4*Pi*(1 + 6*\[Epsilon])*cut22`J12[s])/(s^2*\[Epsilon]^3*
     (-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) - (2*Pi*\[Beta]*cut22`J13[s])/
    ((-4 + s)*s*\[Epsilon]^2*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (8*Pi*cut22`J14[s])/(s^2*\[Epsilon]^3*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut22`J15[s])/
    ((-4 + s)*s^2*\[Epsilon]^4*(-1 + 2*\[Epsilon]))}


==> anc/Data/jtoJ40 <==
Print["Laporta integrals j via canonical integrals J for (4,0) cut."]
{j[cut40, 1, 0, 0, 0, 0, 1, 1, 1, 0] -> 
  (Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(3*s^2 + 384*s*\[Epsilon] - 
      6*s^2*\[Epsilon] + 2048*\[Epsilon]^2 - 256*s*\[Epsilon]^2 + 
      8*s^2*\[Epsilon]^2)*cut40`J01[s])/1152 + 
   (Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-512 - 96*s - s^3 - 
      1024*s*\[Epsilon] - 112*s^2*\[Epsilon] + 2*s^3*\[Epsilon])*
     cut40`J02[s])/(576*s) + (Pi*(-4 + s)*(64 + 40*s + s^2)*
     (-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*cut40`J03[s])/(144*s), 
 j[cut40, 2, 0, 0, 0, 0, 1, 1, 1, 0] -> 
  -(Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (1 + 12*\[Epsilon])*(-3*s - 32*\[Epsilon] + 2*s*\[Epsilon])*
      cut40`J01[s])/1152 - (Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(128 + s^2 + 192*s*\[Epsilon] + 6*s^2*\[Epsilon])*
     cut40`J02[s])/(576*s) + (Pi*(-4 + s)*(16 + 5*s)*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*cut40`J03[s])/(144*s), 
 j[cut40, 3, 0, 0, 0, 0, 1, 1, 1, 0] -> 
  (Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (12 - 3*s - 106*\[Epsilon] + 12*s*\[Epsilon] + 180*\[Epsilon]^2 + 
      144*\[Epsilon]^3)*cut40`J01[s])/1152 - 
   (Pi*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-32 + 4*s - s^2 + 112*\[Epsilon] - 62*s*\[Epsilon] + 4*s^2*\[Epsilon] + 
      180*s*\[Epsilon]^2)*cut40`J02[s])/(576*s) + 
   (Pi*(-4 + s)*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-4 - s + 14*\[Epsilon] + 4*s*\[Epsilon])*cut40`J03[s])/(144*s), 
 j[cut40, 1, 0, 0, 0, 0, 1, 1, 1, 1] -> 
  -(Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(3*s - 192*\[Epsilon] - 
       6*s*\[Epsilon] + 256*\[Epsilon]^2 + 8*s*\[Epsilon]^2)*cut40`J01[s])/
    1152 - (Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (128 - 16*s - s^2 + 64*s*\[Epsilon] + 2*s^2*\[Epsilon])*cut40`J02[s])/
    (576*s) - (Pi*(-16 + s)*(-4 + s)*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     cut40`J03[s])/(144*s) + (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*cut40`J04[s])/9, 
 j[cut40, 1, 0, 1, 0, 1, 1, 1, 1, 0] -> 
  -(Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(5 - 30*\[Epsilon] + 
       72*\[Epsilon]^2)*cut40`J01[s])/576 + 
   (Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(8 - s + 6*s*\[Epsilon])*
     cut40`J02[s])/(288*s) - (Pi*(-4 + s)*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*cut40`J03[s])/(72*s) + 
   (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(2 - 21*\[Epsilon] + 96*\[Epsilon]^2 - 
      171*\[Epsilon]^3 + 108*\[Epsilon]^4)*cut40`J04[s])/
    (72*(-1 + 2*\[Epsilon])) - (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (-2 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4)*cut40`J06[s])/(72*(-1 + 2*\[Epsilon])) + 
   (Pi*(-3 + 4*\[Epsilon])*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut40`J07[s])/
    (18*s*(-1 + 2*\[Epsilon])) + (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (4 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4)*cut40`J08[s])/(72*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Epsilon]*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(-1 + 2*\[Epsilon] + s*\[Epsilon])*cut40`J09[s])/
    (36*s), j[cut40, 1, 0, 2, 0, 1, 1, 1, 1, 0] -> 
  -(Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])*(-s + 48*\[Epsilon] - 20*s*\[Epsilon] - 
       144*\[Epsilon]^2 + 24*s*\[Epsilon]^2)*cut40`J01[s])/
    (1152*s*(1 + 2*\[Epsilon])) + (Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(-8 - 3*s - 32*\[Epsilon] + 
      4*s*\[Epsilon] + 48*\[Epsilon]^2)*cut40`J02[s])/
    (576*s*(1 + 2*\[Epsilon])) - (Pi*(-4 + s)*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])^2*(-1 + 4*\[Epsilon])*
     cut40`J03[s])/(144*s*(1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-2*s - 16*\[Epsilon] + 23*s*\[Epsilon] + 168*\[Epsilon]^2 - 
      117*s*\[Epsilon]^2 - 700*\[Epsilon]^3 + 267*s*\[Epsilon]^3 + 
      1188*\[Epsilon]^4 - 279*s*\[Epsilon]^4 - 720*\[Epsilon]^5 + 
      108*s*\[Epsilon]^5)*cut40`J04[s])/(144*s*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) - (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(-s - 4*\[Epsilon] + s*\[Epsilon])*
     (-2 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4)*cut40`J06[s])/(144*s*(-1 + 2*\[Epsilon])*
     (1 + 2*\[Epsilon])) + (Pi*\[Epsilon]*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + s*\[Epsilon])*cut40`J07[s])/
    (36*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-s - 4*\[Epsilon] + s*\[Epsilon])*(4 - 21*\[Epsilon] + 
      79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 72*\[Epsilon]^4)*cut40`J08[s])/
    (144*s*(-1 + 2*\[Epsilon])*(1 + 2*\[Epsilon])) - 
   (Pi*\[Epsilon]^2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])^2*
     (-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + 
      s*\[Epsilon])*cut40`J09[s])/(72*s*(1 + 2*\[Epsilon])), 
 j[cut40, 1, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  -(Pi*(-3 + 4*\[Epsilon])*(-14 - 14*\[Epsilon] + 129*\[Epsilon]^2 - 
       306*\[Epsilon]^3 + 216*\[Epsilon]^4)*cut40`J01[s])/
    (576*(-1 + 2*\[Epsilon])) - (Pi*(-3 + 4*\[Epsilon])*
     (-16 + 2*s + 56*\[Epsilon] - 16*s*\[Epsilon] - 48*\[Epsilon]^2 + 
      3*s*\[Epsilon]^2 + 18*s*\[Epsilon]^3)*cut40`J02[s])/
    (288*s*(-1 + 2*\[Epsilon])) - (Pi*(-4 + s)*(-2 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*cut40`J03[s])/(72*s) - 
   (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(2 - 21*\[Epsilon] + 96*\[Epsilon]^2 - 
      171*\[Epsilon]^3 + 108*\[Epsilon]^4)*cut40`J04[s])/
    (72*(-1 + 2*\[Epsilon])) - (Pi*(-3 + 4*\[Epsilon])*cut40`J05[s])/
    (72*(-1 + 2*\[Epsilon])) - (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     cut40`J06[s])/(18*(-1 + 2*\[Epsilon])) - 
   (Pi*(-3 + 4*\[Epsilon])*(2 - s - 8*\[Epsilon] + 5*s*\[Epsilon])*
     cut40`J07[s])/(36*s*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*cut40`J08[s])/
    (36*(-1 + 2*\[Epsilon])), j[cut40, 2, 0, 1, 1, 0, 1, 1, 1, 0] -> 
  (Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*cut40`J07[s])/(18*s), 
 j[cut40, 1, 0, 1, 1, 0, 2, 1, 1, 0] -> 
  -(Pi*(-3 + 4*\[Epsilon])*(10 - 117*\[Epsilon] + 350*\[Epsilon]^2 - 
       411*\[Epsilon]^3 - 18*\[Epsilon]^4 + 216*\[Epsilon]^5)*cut40`J01[s])/
    (576*(-1 + 2*\[Epsilon])) + (Pi*(-3 + 4*\[Epsilon])*
     (16 - 2*s - 168*\[Epsilon] + 33*s*\[Epsilon] + 632*\[Epsilon]^2 - 
      208*s*\[Epsilon]^2 - 1008*\[Epsilon]^3 + 645*s*\[Epsilon]^3 + 
      576*\[Epsilon]^4 - 882*s*\[Epsilon]^4 + 432*s*\[Epsilon]^5)*
     cut40`J02[s])/(288*s*(-1 + 2*\[Epsilon])) - 
   (Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*cut40`J03[s])/(72*s) - 
   (Pi*\[Beta]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (2 - 21*\[Epsilon] + 96*\[Epsilon]^2 - 171*\[Epsilon]^3 + 
      108*\[Epsilon]^4)*cut40`J04[s])/(72*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*cut40`J05[s])/
    (72*(-1 + 2*\[Epsilon])) - (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*
     (-3 + 4*\[Epsilon])*cut40`J06[s])/(18*(-1 + 2*\[Epsilon])) - 
   (Pi*(-4 + 3*s)*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     cut40`J07[s])/(36*s*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     cut40`J08[s])/(36*(-1 + 2*\[Epsilon])), 
 j[cut40, 1, 1, 0, 0, 0, 1, 1, 1, 1] -> 
  (Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(s + 16*\[Epsilon] - 
      22*s*\[Epsilon] - 64*\[Epsilon]^2 + 40*s*\[Epsilon]^2)*cut40`J01[s])/
    (576*s) - (Pi*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-s - 32*\[Epsilon] + 2*s*\[Epsilon])*cut40`J02[s])/(288*s) - 
   (Pi*(-4 + s)*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*cut40`J03[s])/
    (72*s) - (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(6 - 117*\[Epsilon] + 
      1035*\[Epsilon]^2 - 5205*\[Epsilon]^3 + 15229*\[Epsilon]^4 - 
      27270*\[Epsilon]^5 + 29108*\[Epsilon]^6 - 14984*\[Epsilon]^7 + 
      256*\[Epsilon]^8 + 384*\[Epsilon]^9)*cut40`J04[s])/
    (432*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])) - 
   (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-2 + 81*\[Epsilon] - 
      862*\[Epsilon]^2 + 3677*\[Epsilon]^3 - 8466*\[Epsilon]^4 + 
      10980*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 2592*\[Epsilon]^7)*
     cut40`J06[s])/(144*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])) - 
   (Pi*(-3 + 4*\[Epsilon])*(2 - 8*\[Epsilon] + s*\[Epsilon])*cut40`J07[s])/
    (72*s*(-1 + 2*\[Epsilon])) + (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (-8 + 135*\[Epsilon] - 892*\[Epsilon]^2 + 3377*\[Epsilon]^3 - 
      7674*\[Epsilon]^4 + 10548*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 
      2592*\[Epsilon]^7)*cut40`J08[s])/(144*(-1 + 2*\[Epsilon])^4*
     (-1 + 3*\[Epsilon])) + (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (2 - 8*\[Epsilon] + s*\[Epsilon])*(6 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 
      126*\[Epsilon]^3 + 72*\[Epsilon]^4)*cut40`J09[s])/
    (144*s*(-1 + 2*\[Epsilon])) + (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (2 - 8*\[Epsilon] + s*\[Epsilon])*cut40`J10[s])/
    (72*s*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])) + 
   (Pi*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon])*cut40`J12[s])/
    (18*(-1 + 2*\[Epsilon])^4*(-1 + 3*\[Epsilon])), 
 j[cut40, 1, 2, 0, 0, 0, 1, 1, 1, 1] -> 
  -(Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
      (-1 + 4*\[Epsilon])*(-3 + 8*\[Epsilon])*cut40`J01[s])/(288*s) + 
   (Pi*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*cut40`J02[s])/(144*s) + 
   (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(-48 + 18*s + 888*\[Epsilon] - 
      327*s*\[Epsilon] - 7080*\[Epsilon]^2 + 2607*s*\[Epsilon]^2 + 
      31824*\[Epsilon]^3 - 11787*s*\[Epsilon]^3 - 88320*\[Epsilon]^4 + 
      32101*s*\[Epsilon]^4 + 155136*\[Epsilon]^5 - 54390*s*\[Epsilon]^5 - 
      168576*\[Epsilon]^6 + 55796*s*\[Epsilon]^6 + 103680*\[Epsilon]^7 - 
      29672*s*\[Epsilon]^7 - 27648*\[Epsilon]^8 + 3712*s*\[Epsilon]^8 + 
      384*s*\[Epsilon]^9)*cut40`J04[s])/(432*(-4 + s)*s*
     (-1 + 2*\[Epsilon])^4) + (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (-2 + 81*\[Epsilon] - 862*\[Epsilon]^2 + 3677*\[Epsilon]^3 - 
      8466*\[Epsilon]^4 + 10980*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 
      2592*\[Epsilon]^7)*cut40`J06[s])/(144*(-4 + s)*(-1 + 2*\[Epsilon])^4) + 
   (Pi*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*cut40`J07[s])/
    (72*s*(-1 + 2*\[Epsilon])) - (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (-8 + 135*\[Epsilon] - 892*\[Epsilon]^2 + 3377*\[Epsilon]^3 - 
      7674*\[Epsilon]^4 + 10548*\[Epsilon]^5 - 7992*\[Epsilon]^6 + 
      2592*\[Epsilon]^7)*cut40`J08[s])/(144*(-4 + s)*(-1 + 2*\[Epsilon])^4) - 
   (Pi*\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (6 - 21*\[Epsilon] + 79*\[Epsilon]^2 - 126*\[Epsilon]^3 + 
      72*\[Epsilon]^4)*cut40`J09[s])/(144*s*(-1 + 2*\[Epsilon])) - 
   (Pi*\[Epsilon]^2*(-3 + 4*\[Epsilon])*cut40`J10[s])/
    (72*s*(-1 + 2*\[Epsilon])^4) - 
   (Pi*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon])*cut40`J12[s])/
    (18*(-4 + s)*(-1 + 2*\[Epsilon])^4), 
 j[cut40, 1, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (Pi*\[Beta]*(-3 + 4*\[Epsilon])*cut40`J11[s])/
   (18*(-4 + s)*s*(-1 + 2*\[Epsilon])^3), 
 j[cut40, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  -(Pi*(-3 + 4*\[Epsilon])*(64 - 4*s - 693*\[Epsilon] + 54*s*\[Epsilon] + 
       4877*\[Epsilon]^2 - 455*s*\[Epsilon]^2 - 14640*\[Epsilon]^3 + 
       1419*s*\[Epsilon]^3 + 20556*\[Epsilon]^4 - 2034*s*\[Epsilon]^4 - 
       10800*\[Epsilon]^5 + 1080*s*\[Epsilon]^5)*cut40`J01[s])/
    (576*(-4 + s)*s^2*(1 + 2*\[Epsilon])) - 
   (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*(-1 - 6*\[Epsilon] + s*\[Epsilon])*
     (1 - 15*\[Epsilon] + 18*\[Epsilon]^2)*cut40`J02[s])/
    (96*(-4 + s)*s^2*(1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(384 - 120*s + 6*s^2 - 7488*\[Epsilon] + 
      2136*s*\[Epsilon] - 117*s^2*\[Epsilon] + 64608*\[Epsilon]^2 - 
      18528*s*\[Epsilon]^2 + 882*s^2*\[Epsilon]^2 - 315840*\[Epsilon]^3 + 
      95280*s*\[Epsilon]^3 - 3369*s^2*\[Epsilon]^3 + 923936*\[Epsilon]^4 - 
      292000*s*\[Epsilon]^4 + 5402*s^2*\[Epsilon]^4 - 1679808*\[Epsilon]^5 + 
      553728*s*\[Epsilon]^5 - 252*s^2*\[Epsilon]^5 + 1853056*\[Epsilon]^6 - 
      632192*s*\[Epsilon]^6 - 12200*s^2*\[Epsilon]^6 - 1073920*\[Epsilon]^7 + 
      367616*s*\[Epsilon]^7 + 20576*s^2*\[Epsilon]^7 + 174080*\[Epsilon]^8 - 
      45568*s*\[Epsilon]^8 - 15040*s^2*\[Epsilon]^8 + 12288*\[Epsilon]^9 - 
      6144*s*\[Epsilon]^9 + 768*s^2*\[Epsilon]^9)*cut40`J04[s])/
    (864*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])) - 
   (Pi*(-3 + 4*\[Epsilon])*(-1 - 6*\[Epsilon] + s*\[Epsilon])*cut40`J05[s])/
    (72*(-4 + s)*s^2*(1 + 2*\[Epsilon])) + 
   (Pi*\[Beta]*\[Epsilon]*(-3 + 4*\[Epsilon])*(-32 - 68*s - 2*s^2 + 
      1296*\[Epsilon] + 256*s*\[Epsilon] - 3*s^2*\[Epsilon] - 
      13792*\[Epsilon]^2 + 3172*s*\[Epsilon]^2 + 210*s^2*\[Epsilon]^2 + 
      58832*\[Epsilon]^3 - 23152*s*\[Epsilon]^3 - 2191*s^2*\[Epsilon]^3 - 
      135456*\[Epsilon]^4 + 70096*s*\[Epsilon]^4 + 9534*s^2*\[Epsilon]^4 + 
      175680*\[Epsilon]^5 - 116704*s*\[Epsilon]^5 - 22652*s^2*\[Epsilon]^5 - 
      127872*\[Epsilon]^6 + 115968*s*\[Epsilon]^6 + 30408*s^2*\[Epsilon]^6 + 
      41472*\[Epsilon]^7 - 63360*s*\[Epsilon]^7 - 22176*s^2*\[Epsilon]^7 + 
      13824*s*\[Epsilon]^8 + 6912*s^2*\[Epsilon]^8)*cut40`J06[s])/
    (144*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])) - 
   (Pi*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*(-4 + 4*\[Epsilon] + 
      3*s*\[Epsilon])*cut40`J07[s])/(72*(-4 + s)*s^2*(1 + 2*\[Epsilon])) - 
   (Pi*\[Beta]*(-3 + 4*\[Epsilon])*(12*s - 128*\[Epsilon] - 
      104*s*\[Epsilon] + 4*s^2*\[Epsilon] + 2160*\[Epsilon]^2 - 
      32*s*\[Epsilon]^2 - 57*s^2*\[Epsilon]^2 - 14272*\[Epsilon]^3 + 
      3604*s*\[Epsilon]^3 + 540*s^2*\[Epsilon]^3 + 54032*\[Epsilon]^4 - 
      21520*s*\[Epsilon]^4 - 3019*s^2*\[Epsilon]^4 - 122784*\[Epsilon]^5 + 
      64336*s*\[Epsilon]^5 + 10614*s^2*\[Epsilon]^5 + 168768*\[Epsilon]^6 - 
      113248*s*\[Epsilon]^6 - 23084*s^2*\[Epsilon]^6 - 127872*\[Epsilon]^7 + 
      115968*s*\[Epsilon]^7 + 30408*s^2*\[Epsilon]^7 + 41472*\[Epsilon]^8 - 
      63360*s*\[Epsilon]^8 - 22176*s^2*\[Epsilon]^8 + 13824*s*\[Epsilon]^9 + 
      6912*s^2*\[Epsilon]^9)*cut40`J08[s])/(144*(-4 + s)^2*s^2*
     (-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])) + 
   (Pi*\[Epsilon]*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-20 + 494*\[Epsilon] + 6*s*\[Epsilon] - 1066*\[Epsilon]^2 - 
      189*s*\[Epsilon]^2 + 244*\[Epsilon]^3 + 711*s*\[Epsilon]^3 + 
      2448*\[Epsilon]^4 - 1134*s*\[Epsilon]^4 - 2304*\[Epsilon]^5 + 
      648*s*\[Epsilon]^5)*cut40`J09[s])/(144*(-4 + s)*s^2*
     (1 + 2*\[Epsilon])) - (Pi*\[Epsilon]*(-3 + 4*\[Epsilon])*
     (-2 - 8*\[Epsilon] + s*\[Epsilon])*cut40`J10[s])/
    (24*(-4 + s)*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])) - 
   (Pi*(-2 + s)*\[Beta]*(-3 + 4*\[Epsilon])*(1 + 6*\[Epsilon])*cut40`J11[s])/
    (18*(-4 + s)^2*s^2*(-1 + 2*\[Epsilon])^3) - 
   (Pi*\[Beta]*\[Epsilon]^2*(-3 + 4*\[Epsilon])*cut40`J12[s])/
    (18*s^2*(-1 + 2*\[Epsilon])^3*(1 + 2*\[Epsilon])) - 
   (4*Pi*\[Epsilon]^2*(-3 + 4*\[Epsilon])*cut40`J13[s])/
    (9*(-4 + s)*s^2*(-1 + 2*\[Epsilon])^3)}


==> anc/Data/weights <==
Print["Definition of weights for the iterated integrals."]
{l0 -> s^(-1), l1 -> \[Beta]/(-4 + s), l2 -> (-4 + s)^(-1), 
 l4 -> (-1 + s)^(-1), r0 -> cut40`f[s]/s, 
 r1 -> (\[Beta]*cut40`f[s])/(-4 + s), r2 -> cut40`f[s]/(-4 + s), 
 r3 -> (s*\[Beta]*cut40`f[s])/(-4 + s)^2, 
 rt3 -> (8*(2 + s)*\[Beta]*cut40`f[s])/((-16 + s)*(-4 + s)^2)}


==> anc/masters-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88454,       2295]
NotebookOptionsPosition[     80971,       2044]
NotebookOutlinePosition[     81342,       2060]
CellTagsIndexPosition[     81299,       2057]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary file for arXiv:2012.????", "Title",
 CellChangeTimes->{{3.813964261199951*^9, 3.813964296765513*^9}, {
  3.8163917704710703`*^9, 3.816391776855466*^9}},
 ExpressionUUID -> "5b60f150-dcd3-4eb5-8ad8-ed56fb339327"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Code",
 CellChangeTimes->{{3.81387055236412*^9, 3.8138705633265257`*^9}, 
   3.813984990043228*^9},
 ExpressionUUID -> "1961551d-c31c-4757-9a03-cf9b6b354470"],

Cell[CellGroupData[{

Cell["(2, 0) cuts", "Section",
 CellChangeTimes->{{3.813870275753511*^9, 3.813870290265818*^9}},
 ExpressionUUID -> "0d3f733b-55cc-43f9-a13c-a82290ce5afb"],

Cell[CellGroupData[{

Cell["Laporta prototypes", "Subsection",
 CellChangeTimes->{{3.8138702934095078`*^9, 
  3.813870304445422*^9}},ExpressionUUID->"0a98927d-56c0-4684-988c-\
1dc1ab8b16d1"],

Cell[TextData[{
 "NB : Green lines denote the cut propagators. Red lines denote conjugation. \
Closed red loops have conjugated measure ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "d"], "l"}], 
    RowBox[{
     StyleBox["-",
      FontColor->RGBColor[1, 0, 0]], 
     SuperscriptBox["i\[Pi]", 
      RowBox[{"d", "/", "2"}]]}]], TraditionalForm]], "TI",ExpressionUUID->
  "08e93a28-7840-47e3-b867-f0eea18afff4"],
 "."
}], "Text",
 CellChangeTimes->{{3.81398500198002*^9, 3.8139850061310673`*^9}, {
  3.8142461541492987`*^9, 
  3.814246297733087*^9}},ExpressionUUID->"1c5910ab-54e1-4e2f-9b70-\
877ede71c9ce"],

Cell[CellGroupData[{

Cell["cut20", "Subsubsection",
 CellChangeTimes->{{3.813870310523411*^9, 3.813870317969297*^9}, {
  3.813969316306342*^9, 3.813969316658931*^9}, {3.813971984673562*^9, 
  3.813971985145327*^9}},ExpressionUUID->"d5f36b5e-b71d-4c80-83d4-\
e31f42a4d5eb"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{0., 0.35336507691585645`}, {1.0455951514287947`, 
       0.35356033827402106`}}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.0455951514287947`, 0.35356033827402106`}, {
       2.007327890194675, 0.7062951378596778}}], 
      InsetBox["2", {1.3902765475281593, 0.4054194597258403}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.007327890194675, 0.7062951378596778}, {3.1515131984036957`,
        0.7059123807083967}}], 
      InsetBox["1", {2.3886995762703584, 0.6361675560592985}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.0060332431656867`, 0.0001718525337717769}, {
       1.0455951514287947`, 0.35356033827402106`}}], 
      InsetBox["6", {1.7100590548583308, 0.18366216975187644}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2.0060332431656867`, 0.0001718525337717769}, {
       2.007327890194675, 0.7062951378596778}}], 
      InsetBox["3", {2.0764646745208224, 0.2354179391668929}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3.1514419000626708`, 0.}, {2.0060332431656867`, 
       0.0001718525337717769}}], 
      InsetBox["9", {2.7696495169502566, 0.0700572833900459}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{3.1514419000626708`, 0.}, {3.1515131984036957`, 
       0.7059123807083967}}], 
      InsetBox["4", {3.221465665819299, 0.23529705678477478}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{4.112181003617154, 0.3530065076850763}, {3.1515131984036957`,
        0.7059123807083967}}], 
      InsetBox["5", {3.816096075985455, 0.5363485159198327}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{4.112181003617154, 0.3530065076850763}, {3.1514419000626708`,
        0.}}], InsetBox["7", {3.767792475914567, 0.30104274098356343}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{4.112181003617154, 0.3530065076850763}, {5.159534928734788, 
       0.35363023701308915`}}]}}, {
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.35336507691585645}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.0455951514287947, 0.35356033827402106}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.007327890194675, 0.7062951378596778}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{2.0060332431656867, 0.0001718525337717769}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{3.1515131984036957, 0.7059123807083967}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.1514419000626708, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{4.112181003617154, 0.3530065076850763}, 0.03]}, 
     {GrayLevel[0], Opacity[0], 
      DiskBox[{5.159534928734788, 0.35363023701308915}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{0., 0.35336507691585645`}, {
     1.0455951514287947`, 0.35356033827402106`}, {2.007327890194675, 
     0.7062951378596778}, {2.0060332431656867`, 0.0001718525337717769}, {
     3.1515131984036957`, 0.7059123807083967}, {3.1514419000626708`, 0.}, {
     4.112181003617154, 0.3530065076850763}, {5.159534928734788, 
     0.35363023701308915`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.813985175189829*^9, 3.814065815927388*^9, 3.814068370613389*^9, 
   3.814068930003419*^9, 3.814071343802277*^9, 3.814074082653533*^9, 
   3.8140741194818153`*^9, {3.81416866912501*^9, 3.814168684961626*^9}, {
   3.814521010274757*^9, 3.8145210154852057`*^9}, 3.81452185741395*^9, {
   3.814571022975977*^9, 
   3.814571032303035*^9}},ExpressionUUID->"06d7c3b7-650d-4d50-a7c8-\
c0dd353df4eb"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{0., 0.31083445456831466`}, {1.0502169444457203`, 
       0.3109459080769734}}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.0502169444457203`, 0.3109459080769734}, {
       2.0366689542466956`, 0.6222700598123347}}], 
      InsetBox["2", {1.4001019689122955, 0.347966205783233}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.0366689542466956`, 0.6222700598123347}, {
       2.8649792087109858`, 0.0005622522423640586}}], 
      InsetBox["1", {2.2707518231541486, 0.3590495417838482}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.035763777007732, 0.}, {1.0502169444457203`, 
       0.3109459080769734}}], 
      InsetBox["6", {1.728310151672402, 0.17040485495701418}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2.035763777007732, 0.}, {2.8649792087109858`, 
       0.0005622522423640586}}], 
      InsetBox["4", {2.3122163846274275, -0.06981256649441547}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2.8643647194979787`, 0.6218688038219773}, {
       2.0366689542466956`, 0.6222700598123347}}], 
      InsetBox["3", {2.5885000661536535, 0.6920025475931257}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.8643647194979787`, 0.6218688038219773}, {2.035763777007732,
        0.}}], InsetBox["8", {2.546146327691679, 0.4705656397555492}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{3.850003262862111, 0.3111568824593296}, {2.8649792087109858`,
        0.0005622522423640586}}], 
      InsetBox["5", {3.500611411975612, 0.27438518080515717}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{3.850003262862111, 0.3111568824593296}, {2.8643647194979787`,
        0.6218688038219773}}], 
      InsetBox["7", {3.542502870122798, 0.4814888499777775}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
       0.31064978714752733`}}]}}, {
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.31083445456831466}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{1.0502169444457203, 0.3109459080769734}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{2.0366689542466956, 0.6222700598123347}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.035763777007732, 0.}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{2.8649792087109858, 0.0005622522423640586}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{2.8643647194979787, 0.6218688038219773}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.850003262862111, 0.3111568824593296}, 0.03]}, 
     {GrayLevel[0], Opacity[0], 
      DiskBox[{4.901516194007658, 0.31064978714752733}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{0., 0.31083445456831466`}, {
     1.0502169444457203`, 0.3109459080769734}, {2.0366689542466956`, 
     0.6222700598123347}, {2.035763777007732, 0.}, {2.8649792087109858`, 
     0.0005622522423640586}, {2.8643647194979787`, 0.6218688038219773}, {
     3.850003262862111, 0.3111568824593296}, {4.901516194007658, 
     0.31064978714752733`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.813985175189829*^9, 3.814065815927388*^9, 3.814068370613389*^9, 
   3.814068930003419*^9, 3.814071343802277*^9, 3.814074082653533*^9, 
   3.8140741194818153`*^9, {3.81416866912501*^9, 3.814168684961626*^9}, {
   3.814521010274757*^9, 3.8145210154852057`*^9}, 3.81452185741395*^9, {
   3.814571022975977*^9, 
   3.814571032325756*^9}},ExpressionUUID->"2f74351e-ee09-46ef-8d15-\
ac8c43f31469"]
}, Closed]],

Cell[CellGroupData[{

Cell["cut20a", "Subsubsection",
 CellChangeTimes->{{3.813870310523411*^9, 3.813870317969297*^9}, {
   3.813969316306342*^9, 3.813969316658931*^9}, {3.813971984673562*^9, 
   3.8139719913292847`*^9}, 
   3.814152961855803*^9},ExpressionUUID->"d5f36b5e-b71d-4c80-83d4-\
e31f42a4d5eb"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{0., 0.35336507691585645`}, {1.0455951514287947`, 
       0.35356033827402106`}}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.0455951514287947`, 0.35356033827402106`}, {
       2.007327890194675, 0.7062951378596778}}], 
      InsetBox["2", {1.3902765475281593, 0.4054194597258403}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2.007327890194675, 0.7062951378596778}, {3.1515131984036957`,
        0.7059123807083967}}], 
      InsetBox["1", {2.3886995762703584, 0.6361675560592985}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.0060332431656867`, 0.0001718525337717769}, {
       1.0455951514287947`, 0.35356033827402106`}}], 
      InsetBox["6", {1.7100590548583308, 0.18366216975187644}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2.0060332431656867`, 0.0001718525337717769}, {
       2.007327890194675, 0.7062951378596778}}], 
      InsetBox["3", {2.0764646745208224, 0.2354179391668929}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{3.1514419000626708`, 0.}, {2.0060332431656867`, 
       0.0001718525337717769}}], 
      InsetBox["9", {2.7696495169502566, 0.0700572833900459}]}, 
     {RGBColor[1, 0, 0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{3.1514419000626708`, 0.}, {3.1515131984036957`, 
       0.7059123807083967}}], 
      InsetBox["4", {3.221465665819299, 0.23529705678477478}]}, 
     {RGBColor[1, 0, 0], Arrowheads[{}], 
      ArrowBox[{{4.112181003617154, 0.3530065076850763}, {3.1515131984036957`,
        0.7059123807083967}}], 
      InsetBox["5", {3.816096075985455, 0.5363485159198327}]}, 
     {RGBColor[1, 0, 0], Arrowheads[{}], 
      ArrowBox[{{4.112181003617154, 0.3530065076850763}, {3.1514419000626708`,
        0.}}], InsetBox["7", {3.767792475914567, 0.30104274098356343}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{4.112181003617154, 0.3530065076850763}, {5.159534928734788, 
       0.35363023701308915`}}]}}, {
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.35336507691585645}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.0455951514287947, 0.35356033827402106}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.007327890194675, 0.7062951378596778}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{2.0060332431656867, 0.0001718525337717769}, 0.03]}, 
     {GrayLevel[0], 
      DiskBox[{3.1515131984036957, 0.7059123807083967}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.1514419000626708, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{4.112181003617154, 0.3530065076850763}, 0.03]}, 
     {GrayLevel[0], Opacity[0], 
      DiskBox[{5.159534928734788, 0.35363023701308915}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{0., 0.35336507691585645`}, {
     1.0455951514287947`, 0.35356033827402106`}, {2.007327890194675, 
     0.7062951378596778}, {2.0060332431656867`, 0.0001718525337717769}, {
     3.1515131984036957`, 0.7059123807083967}, {3.1514419000626708`, 0.}, {
     4.112181003617154, 0.3530065076850763}, {5.159534928734788, 
     0.35363023701308915`}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.813985175189829*^9, 3.814065815927388*^9, 3.814068370613389*^9, 
   3.814068930003419*^9, 3.814071343802277*^9, 3.814074082653533*^9, 
   3.8140741194818153`*^9, {3.81416866912501*^9, 3.814168684961626*^9}, {
   3.814521010274757*^9, 3.8145210154852057`*^9}, 3.81452185741395*^9, {
   3.814571022975977*^9, 
   3.814571032327976*^9}},ExpressionUUID->"904c7dc4-e561-47ee-9275-\
3d703c1a32a8"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta masters", "Subsection",
 CellChangeTimes->{{3.813870405537269*^9, 3.813870429591042*^9}},
 ExpressionUUID -> "d848507c-2c33-4115-9cd7-3559c2d1d5ac"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.813964219973792*^9, 3.813964237989215*^9}, 
   3.814246159501293*^9},ExpressionUUID->"48df39c4-c340-43da-89d4-\
5e8ef82c0dde"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<Data/jtoGraph20\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.816327638327931*^9, 3.816327662980027*^9}, {
  3.8163931879119177`*^9, 3.816393189703833*^9}},
 ExpressionUUID -> "31704fe9-c62a-4359-b512-6f7b5e38f106"]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta to canonical masters", "Subsection",
 CellChangeTimes->{{3.813870685895616*^9, 
  3.8138707011609907`*^9}},ExpressionUUID->"d10876dd-d325-42d9-96cc-\
1ae369490f59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoJ", "=", 
   RowBox[{"Get", "[", "\"\<Data/jtoJ20\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138707128539762`*^9, 3.8138707293920097`*^9}, {
   3.814078209349214*^9, 3.81407821144545*^9}, {3.814079564179245*^9, 
   3.814079564657549*^9}, 3.81416602901392*^9, {3.8163276900504303`*^9, 
   3.816327696746297*^9}, {3.816393198664233*^9, 3.816393199520111*^9}},
 ExpressionUUID -> "cc9e9c61-ee12-497c-98f6-8a40557af834"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters via iterated integrals and via polylogs ", \
"Subsection",
 CellChangeTimes->{{3.813870948188171*^9, 3.813870964490644*^9}, {
  3.814084454123982*^9, 3.814084464099527*^9}, {3.816327718177651*^9, 
  3.816327727802252*^9}},ExpressionUUID->"f5e43fb7-1beb-4648-9fbc-\
a089d3fe0e08"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII20\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IItoG", "=", 
   RowBox[{"Get", "[", "\"\<Data/IItoG\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoG", "=", 
   RowBox[{"JtoII", "/.", "IItoG"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813870966499518*^9, 3.813870984218935*^9}, {
   3.814075883493362*^9, 3.8140758845713987`*^9}, {3.814078266028364*^9, 
   3.814078294789554*^9}, 3.8140783390359707`*^9, {3.8140829502228947`*^9, 
   3.8140829743495073`*^9}, 3.814083065493121*^9, {3.8146887593399973`*^9, 
   3.814688760868129*^9}, 3.814688906004436*^9, 3.814690916259041*^9, {
   3.8163277068347263`*^9, 3.816327772698576*^9}, {3.8163932062085752`*^9, 
   3.816393207063959*^9}},
 ExpressionUUID -> "5fef3cfd-83b0-497a-836c-6bf2d759e6e5"],

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"JtoG", ",", "_G", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816327775191723*^9, 3.8163277932352123`*^9}},
 ExpressionUUID -> "ea827800-bf89-4e84-9eef-e536bc34e06c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at threshold", "Subsection",
 CellChangeTimes->{{3.813870989440346*^9, 3.813871015095737*^9}, 
   3.814165666107265*^9},ExpressionUUID->"d028a9ef-3f31-4ff7-a4c7-\
b45883a15940"],

Cell[BoxData[
 RowBox[{"Jthr", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jthr20\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.8138710323957777`*^9, 3.8138710345642433`*^9}, {
   3.814165709042679*^9, 3.81416571842381*^9}, 3.814165772377561*^9, {
   3.814688970875559*^9, 3.8146890145986834`*^9}, {3.816327815354443*^9, 
   3.816327817154654*^9}, {3.8163932207763033`*^9, 3.816393221559717*^9}},
 ExpressionUUID -> "7170834d-535c-42ae-a6fd-07ff8e11ef5e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at large s ", "Subsection",
 CellChangeTimes->{{3.813871039457633*^9, 3.8138710587533197`*^9}, {
  3.813871089780346*^9, 3.8138710965245123`*^9}, {3.8141656852467937`*^9, 
  3.814165687126252*^9}},ExpressionUUID->"d0eb2690-0281-4611-84e2-\
ab105b9393a5"],

Cell[BoxData[
 RowBox[{"Jhigh", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jhigh20\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814165734663329*^9, 3.814165776218197*^9}, {
  3.814689027588539*^9, 3.814689032154976*^9}, {3.81632782831429*^9, 
  3.816327832851079*^9}, {3.816393227519876*^9, 3.816393229224352*^9}},
 ExpressionUUID -> "c17abb37-e9a9-4fdb-b6bf-6ef8c3cab07d"]
}, Closed]],

Cell[CellGroupData[{

Cell["T matrix ", "Subsection",
 CellChangeTimes->{{3.81387074805962*^9, 
  3.8138707589114647`*^9}},ExpressionUUID->"9efb7897-8b7e-49f9-8d4e-\
27ef88855a1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Get", "[", "\"\<Data/T20\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81387076102043*^9, 3.8138707760492983`*^9}, {
  3.814078220658628*^9, 3.8140782224826927`*^9}, {3.814166018590616*^9, 
  3.814166031998211*^9}, {3.8163932362801113`*^9, 3.816393237088086*^9}},
 ExpressionUUID -> "9850da6f-fab8-4dc2-852e-8e350c79ccc2"]
}, Closed]],

Cell[CellGroupData[{

Cell["M matrix", "Subsection",
 CellChangeTimes->{{3.813870785951158*^9, 3.81387079975243*^9}},
 ExpressionUUID -> "4a661f3f-5fbd-4c89-8093-b9b5a24a96b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M20\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138708234769983`*^9, 3.81387084608286*^9}, {
   3.8140758406679487`*^9, 3.814075841036313*^9}, 3.81407587366794*^9, {
   3.814078228531241*^9, 3.8140782382513933`*^9}, 3.814166102566264*^9, {
   3.816393243488714*^9, 3.816393244352627*^9}},
 ExpressionUUID -> "3caae1fc-97f7-4871-844c-bda554d984b6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Adapter L matrix ", "Subsection",
 CellChangeTimes->{{3.8138708657732983`*^9, 3.813870876643046*^9}, {
  3.814168079629388*^9, 
  3.8141680813255167`*^9}},ExpressionUUID->"1f8efd24-f12f-4c43-89da-\
24f649be0d19"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Get", "[", "\"\<Data/L20\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813870878960829*^9, 3.813870898234741*^9}, {
  3.814166114383033*^9, 3.814166118350716*^9}, {3.814167992745001*^9, 
  3.814167994366661*^9}, {3.81639325351231*^9, 3.816393254415947*^9}},
 ExpressionUUID -> "9dd024d2-b7ad-441c-95f4-70c162fddce9"]
}, Closed]],

Cell[CellGroupData[{

Cell["cs values", "Subsection",
 CellChangeTimes->{{3.813870901999735*^9, 3.813870916453805*^9}},
 ExpressionUUID -> "29ef872a-4d08-479b-93b1-05116f3119b0"],

Cell[BoxData[
 RowBox[{"csrules", "=", 
  RowBox[{"Get", "[", "\"\<Data/cs20\>\"", "]"}]}]], "Input",
 CellChangeTimes->{
  3.814167881430462*^9, {3.814168020781704*^9, 3.8141680292303963`*^9}, {
   3.816393259952156*^9, 3.816393260744055*^9}},
 ExpressionUUID -> "df90d1a9-c95c-4055-b568-9de76ee657a7"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check DE", "Subsection",
 CellChangeTimes->{{3.8144115055388203`*^9, 3.8144115074913*^9}},
 ExpressionUUID -> "7ed1d9a8-d51e-4a98-9763-77008896d316"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8163838165238333`*^9, 3.816383817096918*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"Get", "[", "\"\<Data/weights\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M20\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII20\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
  3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
  3.816383821669025*^9}, {3.8163932678960114`*^9, 3.8163932741600723`*^9}},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Drules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", "..."}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], "[", "II", "]"}], 
       "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1_", ",", "ws___"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"s", ",", " ", "4"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", "weights"}], ")"}], 
       RowBox[{"II", "[", 
        RowBox[{
         RowBox[{"{", "ws", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "4"}], "}"}]}], "]"}]}]}], ",", "\n", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "_"}], "]"}], ":>", "1"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Beta]", ",", "s", ",", 
        RowBox[{"NonConstants", "\[Rule]", 
         RowBox[{"{", "\[Beta]", "}"}]}]}], "]"}], "\[Rule]", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"\[Beta]", "/", "s"}], "/", 
        RowBox[{"(", 
         RowBox[{"s", "-", "4"}], ")"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
   3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
   3.816383821669025*^9}, 3.816391800399844*^9},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Last", "/@", "JtoII"}], ",", "s"}], "]"}], "-", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{"Last", "/@", "JtoII"}], ")"}]}]}], "//.", "Drules"}], ")"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.815951926147229*^9, 3.815951931843288*^9}, {
  3.815952262971335*^9, 3.8159523158839817`*^9}, {3.815952631900766*^9, 
  3.815952637467885*^9}, {3.815953828901505*^9, 3.815953829285421*^9}, {
  3.8159538706460648`*^9, 3.815953871157978*^9}, {3.815954038374264*^9, 
  3.8159540399177437`*^9}},
 ExpressionUUID -> "2651509e-6136-4291-9782-9961ef5d90b0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["(2, 1) cuts", "Section",
 CellChangeTimes->{{3.813870275753511*^9, 3.813870290265818*^9}, 
   3.816338988532559*^9},ExpressionUUID->"7d35fd31-bc56-40aa-9bad-\
09c7aee573e8"],

Cell[CellGroupData[{

Cell["Laporta prototypes", "Subsection",
 CellChangeTimes->{{3.8138702934095078`*^9, 
  3.813870304445422*^9}},ExpressionUUID->"e6855db4-5588-4baf-9793-\
029ffb515d0a"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.81398500198002*^9, 3.8139850061310673`*^9}, {
  3.8142461541492987`*^9, 3.814246297733087*^9}, {3.816339010802515*^9, 
  3.8163390360779867`*^9}},ExpressionUUID->"c39fb097-1c8f-4050-a46d-\
a2756ccd2f09"],

Cell[CellGroupData[{

Cell["cut21", "Subsubsection",
 CellChangeTimes->{{3.813870310523411*^9, 3.813870317969297*^9}, {
  3.813969316306342*^9, 3.813969316658931*^9}, {3.813971984673562*^9, 
  3.813971985145327*^9}, {3.8141524875529127`*^9, 
  3.8141524876170607`*^9}},ExpressionUUID->"ed50d395-0dfc-4680-9b2d-\
370229bdc852"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{4., 0.}, {5., 0.}}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.3333333333333333}, {4., 0.}}], 
      InsetBox["1", {2.9848148679526942, 0.1538891280093455}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {4., 0.}}], 
      InsetBox["9", {3.355469276954512, -0.2886300530857582}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1., 0.}, {2.5, 0.3333333333333333}}], 
      InsetBox["2", {1.515185132047306, 0.042778016898234406}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1., 0.}, {2., -0.3333333333333333}}], 
      InsetBox["6", {1.3111973897121545, -0.17751894197464707}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.}, {2.5, 0.3333333333333333}}], 
      InsetBox["3", {2.57, 0.1111111111111111}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.}, {3., -0.3333333333333333}}], 
      InsetBox["7", {2.6278376529309004, -0.16935463171476017}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["4", {2.3333333333333335, -0.4033333333333333}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {2.5, 0.}}], 
      InsetBox["8", {2.2054956804024326, -0.2804657428258713}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{0., 0.}, {1., 0.}}]}}, {
     {GrayLevel[0], DiskBox[{4., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.5, 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1., 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.5, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{4., 0.}, {5., 0.}, {2.5, 0.3333333333333333}, {
     3., -0.3333333333333333}, {1., 0.}, {2.5, 0.}, {
     2., -0.3333333333333333}, {0., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Input",
 CellChangeTimes->{3.8141529636233463`*^9, 3.814595818671895*^9, 
  3.814595849700946*^9, 
  3.814596251962914*^9},ExpressionUUID->"5b8a30b6-5e2b-432d-aef1-\
2696994554c6"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{4., 0.}, {5., 0.}}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., 0.3333333333333333}, {4., 0.}}], 
      InsetBox["5", {3.311197389712155, 0.15581439135868624}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {4., 0.}}], 
      InsetBox["7", {3.355469276954512, -0.2886300530857582}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {2., 0.3333333333333333}}], 
      InsetBox["3", {2.7054956804024326, -0.05286759050746204}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., 0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["1", {2.3333333333333335, 0.2633333333333333}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["4", {2.3721623470690996, -0.16935463171476017}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["8", {2.3333333333333335, -0.4033333333333333}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1., 0.}, {2., 0.3333333333333333}}], 
      InsetBox["2", {1.355469276954512, 0.04470328024757514}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1., 0.}, {2., -0.3333333333333333}}], 
      InsetBox["6", {1.3111973897121545, -0.17751894197464707}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], 
      ArrowBox[{{0., 0.}, {1., 0.}}]}}, {
     {GrayLevel[0], DiskBox[{4., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{4., 0.}, {5., 0.}, {3., 0.3333333333333333}, {
     3., -0.3333333333333333}, {2., 0.3333333333333333}, {
     2., -0.3333333333333333}, {1., 0.}, {0., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Input",
 CellChangeTimes->{{3.814152451081911*^9, 3.814152451093161*^9}, 
   3.814152482739222*^9, 3.814595815942554*^9, 
   3.8145962254874763`*^9},ExpressionUUID->"32b2c791-8f10-434a-ba14-\
7b8a657ee249"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta masters", "Subsection",
 CellChangeTimes->{{3.813870405537269*^9, 
  3.813870429591042*^9}},ExpressionUUID->"d8994c0d-965f-4c3d-87ae-\
e32b7c96b934"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.813964219973792*^9, 3.813964237989215*^9}, 
   3.814246159501293*^9},ExpressionUUID->"2e5abe5a-80ec-4cd7-9393-\
c92c04bf36d6"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<Data/jtoGraph21\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.816327638327931*^9, 3.816327662980027*^9}, 
   3.8163391300286303`*^9, {3.8163932868086853`*^9, 3.816393287728146*^9}},
 ExpressionUUID -> "9f315b46-eb13-479e-8e11-b879594f3cc5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta to canonical masters", "Subsection",
 CellChangeTimes->{{3.813870685895616*^9, 
  3.8138707011609907`*^9}},ExpressionUUID->"1610be08-e965-4b09-a7eb-\
ef2b90cbc06a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoJ", "=", 
   RowBox[{"Get", "[", "\"\<Data/jtoJ21\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138707128539762`*^9, 3.8138707293920097`*^9}, {
   3.814078209349214*^9, 3.81407821144545*^9}, {3.814079564179245*^9, 
   3.814079564657549*^9}, 3.81416602901392*^9, {3.8163276900504303`*^9, 
   3.816327696746297*^9}, 3.816339137133994*^9, {3.816393295911758*^9, 
   3.8163932966796713`*^9}},
 ExpressionUUID -> "06c0d0ad-ba19-4905-a488-04b3fd017d39"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters via iterated integrals and via polylogs ", \
"Subsection",
 CellChangeTimes->{{3.813870948188171*^9, 3.813870964490644*^9}, {
  3.814084454123982*^9, 3.814084464099527*^9}, {3.816327718177651*^9, 
  3.816327727802252*^9}},ExpressionUUID->"364d494a-5a2c-4612-b0fe-\
43ac98064242"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII21\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IItoG", "=", 
   RowBox[{"Get", "[", "\"\<Data/IItoG\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoG", "=", 
   RowBox[{"JtoII", "/.", "IItoG"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813870966499518*^9, 3.813870984218935*^9}, {
   3.814075883493362*^9, 3.8140758845713987`*^9}, {3.814078266028364*^9, 
   3.814078294789554*^9}, 3.8140783390359707`*^9, {3.8140829502228947`*^9, 
   3.8140829743495073`*^9}, 3.814083065493121*^9, {3.8146887593399973`*^9, 
   3.814688760868129*^9}, 3.814688906004436*^9, 3.814690916259041*^9, {
   3.8163277068347263`*^9, 3.816327772698576*^9}, 3.8163391398855677`*^9, {
   3.8163933034962378`*^9, 3.8163933043601303`*^9}},
 ExpressionUUID -> "9b9a6d30-431a-4a83-b8a2-2fa221cd4372"],

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"JtoG", ",", "_G", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816327775191723*^9, 3.8163277932352123`*^9}},
 ExpressionUUID -> "256728cf-284e-4c95-a130-15ba3a6b1198"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at threshold", "Subsection",
 CellChangeTimes->{{3.813870989440346*^9, 3.813871015095737*^9}, 
   3.814165666107265*^9},ExpressionUUID->"4ded29a4-218f-47fc-9232-\
c400a7c0a68e"],

Cell[BoxData[
 RowBox[{"Jthr", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jthr21\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.8138710323957777`*^9, 3.8138710345642433`*^9}, {
   3.814165709042679*^9, 3.81416571842381*^9}, 3.814165772377561*^9, {
   3.814688970875559*^9, 3.8146890145986834`*^9}, {3.816327815354443*^9, 
   3.816327817154654*^9}, 3.8163391516053143`*^9, {3.816393312656127*^9, 
   3.816393315312538*^9}},
 ExpressionUUID -> "cd72ad89-f505-4fa4-aba0-aa9c1b2655f9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at large s ", "Subsection",
 CellChangeTimes->{{3.813871039457633*^9, 3.8138710587533197`*^9}, {
  3.813871089780346*^9, 3.8138710965245123`*^9}, {3.8141656852467937`*^9, 
  3.814165687126252*^9}},ExpressionUUID->"91a649a8-127c-4cb1-801f-\
0c5925a64dfa"],

Cell[BoxData[
 RowBox[{"Jhigh", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jhigh21\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814165734663329*^9, 3.814165776218197*^9}, {
   3.814689027588539*^9, 3.814689032154976*^9}, {3.81632782831429*^9, 
   3.816327832851079*^9}, 3.8163391553813972`*^9, {3.816393322431952*^9, 
   3.816393323264073*^9}},
 ExpressionUUID -> "9dd0a4b1-0692-4318-8063-cb112e8f9749"]
}, Closed]],

Cell[CellGroupData[{

Cell["T matrix ", "Subsection",
 CellChangeTimes->{{3.81387074805962*^9, 
  3.8138707589114647`*^9}},ExpressionUUID->"679bca33-1c7c-454d-8f53-\
6e2dc6de9023"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Get", "[", "\"\<Data/T21\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81387076102043*^9, 3.8138707760492983`*^9}, {
  3.814078220658628*^9, 3.8140782224826927`*^9}, {3.814166018590616*^9, 
  3.814166031998211*^9}, {3.816339164071261*^9, 3.816339164120776*^9}, {
  3.8163933302881937`*^9, 3.816393331104045*^9}},
 ExpressionUUID -> "5638fe52-1d13-4957-a8af-b27454fc2d7e"]
}, Closed]],

Cell[CellGroupData[{

Cell["M matrix", "Subsection",
 CellChangeTimes->{{3.813870785951158*^9, 
  3.81387079975243*^9}},ExpressionUUID->"4a0438bb-2287-462c-a015-\
549d6c69fba1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M21\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138708234769983`*^9, 3.81387084608286*^9}, {
   3.8140758406679487`*^9, 3.814075841036313*^9}, 3.81407587366794*^9, {
   3.814078228531241*^9, 3.8140782382513933`*^9}, 3.814166102566264*^9, {
   3.816339167359148*^9, 3.816339167644514*^9}, {3.8163933397927647`*^9, 
   3.816393341919873*^9}},
 ExpressionUUID -> "987c5ff4-a5ba-4fe4-9480-142f5f9bdcd8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Adapter L matrix ", "Subsection",
 CellChangeTimes->{{3.8138708657732983`*^9, 3.813870876643046*^9}, {
  3.814168079629388*^9, 3.8141680813255167`*^9}},
 ExpressionUUID -> "c508b826-1656-47ab-a89c-67d547bb9693"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Get", "[", "\"\<Data/L21\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813870878960829*^9, 3.813870898234741*^9}, {
  3.814166114383033*^9, 3.814166118350716*^9}, {3.814167992745001*^9, 
  3.814167994366661*^9}, {3.8163391728745947`*^9, 3.816339172919272*^9}, {
  3.816393354079877*^9, 3.816393354888376*^9}},
 ExpressionUUID -> "55d08e7a-66a0-473b-abd6-372874d73e2f"]
}, Closed]],

Cell[CellGroupData[{

Cell["cs values", "Subsection",
 CellChangeTimes->{{3.813870901999735*^9, 3.813870916453805*^9}},
 ExpressionUUID -> "9ec38097-539d-4b69-928c-53c5464645f2"],

Cell[BoxData[
 RowBox[{"csrules", "=", 
  RowBox[{"Get", "[", "\"\<Data/cs21\>\"", "]"}]}]], "Input",
 CellChangeTimes->{
  3.814167881430462*^9, {3.814168020781704*^9, 3.8141680292303963`*^9}, {
   3.81633917659356*^9, 3.816339176693185*^9}, {3.816393358376333*^9, 
   3.816393359224083*^9}},
 ExpressionUUID -> "b692acd9-5d64-4c05-a9f4-092946704061"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check DE", "Subsection",
 CellChangeTimes->{{3.8144115055388203`*^9, 3.8144115074913*^9}},
 ExpressionUUID -> "7ed1d9a8-d51e-4a98-9763-77008896d316"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8163838165238333`*^9, 3.816383817096918*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"Get", "[", "\"\<Data/weights\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M21\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII21\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
  3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
  3.816383821669025*^9}, {3.816383853951977*^9, 3.816383856284663*^9}, {
  3.816393366943762*^9, 3.81639337150438*^9}},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Drules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", "..."}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], "[", "II", "]"}], 
       "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1_", ",", "ws___"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"s", ",", " ", "4"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", "weights"}], ")"}], 
       RowBox[{"II", "[", 
        RowBox[{
         RowBox[{"{", "ws", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "4"}], "}"}]}], "]"}]}]}], ",", "\n", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "_"}], "]"}], ":>", "1"}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Beta]", ",", "s", ",", 
        RowBox[{"NonConstants", "\[Rule]", 
         RowBox[{"{", "\[Beta]", "}"}]}]}], "]"}], "\[Rule]", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"\[Beta]", "/", "s"}], "/", 
        RowBox[{"(", 
         RowBox[{"s", "-", "4"}], ")"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
   3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
   3.816383821669025*^9}, 3.816391823408018*^9},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Last", "/@", "JtoII"}], ",", "s"}], "]"}], "-", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{"Last", "/@", "JtoII"}], ")"}]}]}], "//.", "Drules"}], ")"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.815951926147229*^9, 3.815951931843288*^9}, {
  3.815952262971335*^9, 3.8159523158839817`*^9}, {3.815952631900766*^9, 
  3.815952637467885*^9}, {3.815953828901505*^9, 3.815953829285421*^9}, {
  3.8159538706460648`*^9, 3.815953871157978*^9}, {3.815954038374264*^9, 
  3.8159540399177437`*^9}},
 ExpressionUUID -> "2651509e-6136-4291-9782-9961ef5d90b0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["(2, 2) cuts", "Section",
 CellChangeTimes->{{3.813870275753511*^9, 3.813870290265818*^9}, 
   3.816338988532559*^9, 
   3.8163472470954523`*^9},ExpressionUUID->"da332685-0384-4857-b79f-\
e6678380a516"],

Cell[CellGroupData[{

Cell["Laporta prototypes", "Subsection",
 CellChangeTimes->{{3.8138702934095078`*^9, 
  3.813870304445422*^9}},ExpressionUUID->"7e19bd90-6169-4482-93f5-\
d3cfb1954043"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.81398500198002*^9, 3.8139850061310673`*^9}, {
  3.8142461541492987`*^9, 3.814246297733087*^9}, {3.816339010802515*^9, 
  3.8163390360779867`*^9}},ExpressionUUID->"90cf0708-9940-486f-9795-\
7b858e42dc8e"],

Cell[CellGroupData[{

Cell["cut22", "Subsubsection",
 CellChangeTimes->{{3.813870310523411*^9, 3.813870317969297*^9}, {
  3.813969316306342*^9, 3.813969316658931*^9}, {3.813971984673562*^9, 
  3.813971985145327*^9}, {3.8141524875529127`*^9, 3.8141524876170607`*^9}, {
  3.8142444251972446`*^9, 
  3.814244426740698*^9}},ExpressionUUID->"7152c65f-1e27-4163-bf06-\
57ed3127d209"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["1", {2.950453229755244, 0.15412578719424652}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{3.9, 0.}, {5., 0.}}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2.5, 0.3333333333333333}}], 
      InsetBox["2", {1.5828801035780895, 0.0430146760831354}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., -0.3333333333333333}}], 
      InsetBox["6", {1.3756879950923486, -0.17675352436177036}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], ArrowBox[{{2.5, 0.}, {2.5, 0.3333333333333333}}], 
      InsetBox["3", {2.57, 0.1111111111111111}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.}, {3., -0.3333333333333333}}], 
      InsetBox["7", {2.6278376529309004, -0.16935463171476017}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["4", {2.3333333333333335, -0.4033333333333333}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {2.5, 0.}}], 
      InsetBox["8", {2.2054956804024326, -0.2804657428258713}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["9", {3.324312004907652, -0.28786463547288144}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{0., 0.}, {1.1, 0.}}]}}, {
     {GrayLevel[0], DiskBox[{2.5, 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.9, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.1, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.5, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{2.5, 0.3333333333333333}, {3.9, 0.}, {1.1, 
     0.}, {2.5, 0.}, {2., -0.3333333333333333}, {3., -0.3333333333333333}, {
     0., 0.}, {5., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Input",
 CellChangeTimes->{{3.81460196680862*^9, 
  3.8146019668197803`*^9}},ExpressionUUID->"8ff8d062-f469-472e-b35a-\
aa5aaa9be541"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., 0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["1", {2.3333333333333335, 0.2633333333333333}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., 0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["5", {3.2756879950923485, 0.15657980897156296}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., 0.3333333333333333}}], 
      InsetBox["2", {1.4243120049076516, 0.04546869786045185}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., -0.3333333333333333}}], 
      InsetBox["6", {1.3756879950923486, -0.17675352436177036}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {2., 0.3333333333333333}}], 
      InsetBox["3", {2.7054956804024326, -0.05286759050746204}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["7", {3.324312004907652, -0.28786463547288144}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["4", {2.3721623470690996, -0.16935463171476017}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["8", {2.3333333333333335, -0.4033333333333333}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{3.9, 0.}, {5., 0.}}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{0., 0.}, {1.1, 0.}}]}}, {
     {GrayLevel[0], DiskBox[{2., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.1, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.9, 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{2., 0.3333333333333333}, {3., 
     0.3333333333333333}, {1.1, 0.}, {3., -0.3333333333333333}, {
     2., -0.3333333333333333}, {3.9, 0.}, {0., 0.}, {5., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Input",
 CellChangeTimes->{{3.814601969590255*^9, 
  3.8146019696019897`*^9}},ExpressionUUID->"fbe27cd8-a8a0-4638-bbea-\
e6a2d967660d"]
}, Closed]],

Cell[CellGroupData[{

Cell["cut22a", "Subsubsection",
 CellChangeTimes->{{3.813870310523411*^9, 3.813870317969297*^9}, {
   3.813969316306342*^9, 3.813969316658931*^9}, {3.813971984673562*^9, 
   3.813971985145327*^9}, {3.8141524875529127`*^9, 3.8141524876170607`*^9}, {
   3.8142444251972446`*^9, 3.814244426740698*^9}, 
   3.814245223639152*^9},ExpressionUUID->"85ea9ec6-f615-43d2-a213-\
50424e2df7de"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2., 0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["1", {2.3333333333333335, 0.2633333333333333}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{3., 0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["5", {3.2756879950923485, 0.15657980897156296}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., 0.3333333333333333}}], 
      InsetBox["2", {1.4243120049076516, 0.04546869786045185}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., -0.3333333333333333}}], 
      InsetBox["6", {1.3756879950923486, -0.17675352436177036}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {2., 0.3333333333333333}}], 
      InsetBox["3", {2.7054956804024326, -0.05286759050746204}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["7", {3.324312004907652, -0.28786463547288144}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Dashing[{Small, Small}], 
      Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["4", {2.3721623470690996, -0.16935463171476017}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["8", {2.3333333333333335, -0.4033333333333333}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{3.9, 0.}, {5., 0.}}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{0., 0.}, {1.1, 0.}}]}}, {
     {GrayLevel[0], DiskBox[{2., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.1, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.9, 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{2., 0.3333333333333333}, {3., 
     0.3333333333333333}, {1.1, 0.}, {3., -0.3333333333333333}, {
     2., -0.3333333333333333}, {3.9, 0.}, {0., 0.}, {5., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Input",
 CellChangeTimes->{
  3.8146019574229097`*^9},ExpressionUUID->"a1d5cdd6-d1d5-4695-a99a-\
cd26f3b23655"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta masters", "Subsection",
 CellChangeTimes->{{3.813870405537269*^9, 
  3.813870429591042*^9}},ExpressionUUID->"fa983075-510b-4bb8-bd1a-\
f381ae965987"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.813964219973792*^9, 3.813964237989215*^9}, 
   3.814246159501293*^9},ExpressionUUID->"9441ea9b-f9b6-45b5-b996-\
cfacaa724685"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<Data/jtoGraph22\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.816327638327931*^9, 3.816327662980027*^9}, 
   3.8163391300286303`*^9, {3.816347272783325*^9, 3.816347274479493*^9}, {
   3.816393383120172*^9, 3.816393384031912*^9}},
 ExpressionUUID -> "904fe1e8-d26f-41f5-9279-3aa572e61abd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta to canonical masters", "Subsection",
 CellChangeTimes->{{3.813870685895616*^9, 
  3.8138707011609907`*^9}},ExpressionUUID->"6a7b3aed-4c2a-4f10-bb84-\
0b20e8d0b6a9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoJ", "=", 
   RowBox[{"Get", "[", "\"\<Data/jtoJ22\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138707128539762`*^9, 3.8138707293920097`*^9}, {
   3.814078209349214*^9, 3.81407821144545*^9}, {3.814079564179245*^9, 
   3.814079564657549*^9}, 3.81416602901392*^9, {3.8163276900504303`*^9, 
   3.816327696746297*^9}, 3.816339137133994*^9, {3.816347279042939*^9, 
   3.8163472790915127`*^9}, {3.816393391512113*^9, 3.816393392383869*^9}},
 ExpressionUUID -> "003fdc44-13b9-4cc9-812e-75b55fde1af1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters via iterated integrals and via polylogs ", \
"Subsection",
 CellChangeTimes->{{3.813870948188171*^9, 3.813870964490644*^9}, {
  3.814084454123982*^9, 3.814084464099527*^9}, {3.816327718177651*^9, 
  3.816327727802252*^9}},ExpressionUUID->"33d2ee41-87f7-439b-b147-\
24d675e4a13f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII22\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IItoG", "=", 
   RowBox[{"Get", "[", "\"\<Data/IItoG\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoG", "=", 
   RowBox[{"JtoII", "/.", "IItoG"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.813870966499518*^9, 3.813870984218935*^9}, {
   3.814075883493362*^9, 3.8140758845713987`*^9}, {3.814078266028364*^9, 
   3.814078294789554*^9}, 3.8140783390359707`*^9, {3.8140829502228947`*^9, 
   3.8140829743495073`*^9}, 3.814083065493121*^9, {3.8146887593399973`*^9, 
   3.814688760868129*^9}, 3.814688906004436*^9, 3.814690916259041*^9, {
   3.8163277068347263`*^9, 3.816327772698576*^9}, 3.8163391398855677`*^9, {
   3.816347282631778*^9, 3.816347282661138*^9}, {3.816393398512178*^9, 
   3.816393399336026*^9}},
 ExpressionUUID -> "ed39b4ea-cc3f-4041-a05b-ba699d781557"],

Cell[BoxData[
 RowBox[{"Union", "[", 
  RowBox[{"Cases", "[", 
   RowBox[{"JtoG", ",", "_G", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816327775191723*^9, 3.8163277932352123`*^9}},
 ExpressionUUID -> "9d9ae061-1e9d-451d-99de-9f0614d1b044"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at threshold", "Subsection",
 CellChangeTimes->{{3.813870989440346*^9, 3.813871015095737*^9}, 
   3.814165666107265*^9},ExpressionUUID->"76af4a20-9933-41da-8ff2-\
1ea34ad0d237"],

Cell[BoxData[
 RowBox[{"Jthr", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jthr22\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.8138710323957777`*^9, 3.8138710345642433`*^9}, {
   3.814165709042679*^9, 3.81416571842381*^9}, 3.814165772377561*^9, {
   3.814688970875559*^9, 3.8146890145986834`*^9}, {3.816327815354443*^9, 
   3.816327817154654*^9}, 3.8163391516053143`*^9, {3.8163472904772253`*^9, 
   3.816347290517408*^9}, {3.816393407504195*^9, 3.8163934085279217`*^9}},
 ExpressionUUID -> "08ee11fc-b9b6-4a0e-8c8e-7aed1a1f5041"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at large s ", "Subsection",
 CellChangeTimes->{{3.813871039457633*^9, 3.8138710587533197`*^9}, {
  3.813871089780346*^9, 3.8138710965245123`*^9}, {3.8141656852467937`*^9, 
  3.814165687126252*^9}},ExpressionUUID->"fefc8990-ec1b-4a49-bf1f-\
1576bfdfc354"],

Cell[BoxData[
 RowBox[{"Jhigh", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jhigh22\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814165734663329*^9, 3.814165776218197*^9}, {
   3.814689027588539*^9, 3.814689032154976*^9}, {3.81632782831429*^9, 
   3.816327832851079*^9}, 3.8163391553813972`*^9, {3.8163472949987793`*^9, 
   3.816347295026744*^9}, {3.816393418832347*^9, 3.8163934196880608`*^9}},
 ExpressionUUID -> "5bb30f97-1e61-40ad-b9c5-968bb05d1e5d"]
}, Closed]],

Cell[CellGroupData[{

Cell["T matrix ", "Subsection",
 CellChangeTimes->{{3.81387074805962*^9, 
  3.8138707589114647`*^9}},ExpressionUUID->"f7279624-199b-438d-b7b3-\
29fd3b9281fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Get", "[", "\"\<Data/T22\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81387076102043*^9, 3.8138707760492983`*^9}, {
  3.814078220658628*^9, 3.8140782224826927`*^9}, {3.814166018590616*^9, 
  3.814166031998211*^9}, {3.816339164071261*^9, 3.816339164120776*^9}, {
  3.816347302929858*^9, 3.816347302952774*^9}, {3.816393425968066*^9, 
  3.8163934296716557`*^9}},
 ExpressionUUID -> "aee72946-8ba3-4f97-8dc1-b315a137a06d"]
}, Closed]],

Cell[CellGroupData[{

Cell["M matrix", "Subsection",
 CellChangeTimes->{{3.813870785951158*^9, 
  3.81387079975243*^9}},ExpressionUUID->"62c7f4c1-7ce7-4ef2-8173-\
5df4d40b4809"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M22\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138708234769983`*^9, 3.81387084608286*^9}, {
   3.8140758406679487`*^9, 3.814075841036313*^9}, 3.81407587366794*^9, {
   3.814078228531241*^9, 3.8140782382513933`*^9}, 3.814166102566264*^9, {
   3.816339167359148*^9, 3.816339167644514*^9}, {3.816347306493699*^9, 
   3.816347306525909*^9}, {3.816393435480071*^9, 3.816393437992412*^9}},
 ExpressionUUID -> "7206252b-b8ae-43cb-9dcc-16398a9c064b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Adapter L matrix ", "Subsection",
 CellChangeTimes->{{3.8138708657732983`*^9, 3.813870876643046*^9}, {
  3.814168079629388*^9, 
  3.8141680813255167`*^9}},ExpressionUUID->"87376890-c5dc-40eb-b525-\
a448f059ac33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"Get", "[", "\"\<Data/L22\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813870878960829*^9, 3.813870898234741*^9}, {
  3.814166114383033*^9, 3.814166118350716*^9}, {3.814167992745001*^9, 
  3.814167994366661*^9}, {3.8163391728745947`*^9, 3.816339172919272*^9}, {
  3.816347309680731*^9, 3.81634730972607*^9}, {3.816393443928193*^9, 
  3.81639344480779*^9}},
 ExpressionUUID -> "0055dd6e-28c3-4703-b583-b041babb51c8"]
}, Closed]],

Cell[CellGroupData[{

Cell["cs values", "Subsection",
 CellChangeTimes->{{3.813870901999735*^9, 
  3.813870916453805*^9}},ExpressionUUID->"d6f0c807-335b-4ac7-b5f4-\
3a60bba584f3"],

Cell[BoxData[
 RowBox[{"csrules", "=", 
  RowBox[{"Get", "[", "\"\<Data/cs22\>\"", "]"}]}]], "Input",
 CellChangeTimes->{
  3.814167881430462*^9, {3.814168020781704*^9, 3.8141680292303963`*^9}, {
   3.81633917659356*^9, 3.816339176693185*^9}, {3.8163473133068132`*^9, 
   3.816347313363078*^9}, {3.816393449951723*^9, 3.8163934516641808`*^9}},
 ExpressionUUID -> "bb3e8095-e94e-4dd8-956e-90d6f0e0aa6b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check DE", "Subsection",
 CellChangeTimes->{{3.8144115055388203`*^9, 3.8144115074913*^9}},
 ExpressionUUID -> "7ed1d9a8-d51e-4a98-9763-77008896d316"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8163838165238333`*^9, 3.816383817096918*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"Get", "[", "\"\<Data/weights\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M22\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII22\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
  3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
  3.816383821669025*^9}, {3.816383853951977*^9, 3.816383856284663*^9}, {
  3.8163839149764347`*^9, 3.8163839172449303`*^9}, {3.816393458439929*^9, 
  3.8163934625674953`*^9}},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Drules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", "..."}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], "[", "II", "]"}], 
       "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"w1_", ",", "ws___"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"s", ",", " ", "4"}], "}"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"w1", "/.", "weights"}], ")"}], 
       RowBox[{"II", "[", 
        RowBox[{
         RowBox[{"{", "ws", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "4"}], "}"}]}], "]"}]}]}], ",", "\n", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{
        RowBox[{"{", "}"}], ",", "_"}], "]"}], ":>", "1"}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], "[", "II", "]"}], 
         "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"s", ",", " ", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}], 
       ","}], "*)"}], 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"\[Beta]", ",", "s", ",", 
        RowBox[{"NonConstants", "\[Rule]", 
         RowBox[{"{", "\[Beta]", "}"}]}]}], "]"}], "\[Rule]", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"\[Beta]", "/", "s"}], "/", 
        RowBox[{"(", 
         RowBox[{"s", "-", "4"}], ")"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
  3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
  3.816383821669025*^9}},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Last", "/@", "JtoII"}], ",", "s"}], "]"}], "-", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{"Last", "/@", "JtoII"}], ")"}]}]}], "//.", "Drules"}], ")"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.815951926147229*^9, 3.815951931843288*^9}, {
  3.815952262971335*^9, 3.8159523158839817`*^9}, {3.815952631900766*^9, 
  3.815952637467885*^9}, {3.815953828901505*^9, 3.815953829285421*^9}, {
  3.8159538706460648`*^9, 3.815953871157978*^9}, {3.815954038374264*^9, 
  3.8159540399177437`*^9}},
 ExpressionUUID -> "2651509e-6136-4291-9782-9961ef5d90b0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["(4, 0) cuts", "Section",
 CellChangeTimes->{{3.813870275753511*^9, 3.813870290265818*^9}, 
   3.816338988532559*^9, 3.8163472470954523`*^9, 
   3.8163499082690372`*^9},ExpressionUUID->"849a4d46-2f68-4653-899c-\
d3d0e4b6b0f0"],

Cell[CellGroupData[{

Cell["Laporta prototypes", "Subsection",
 CellChangeTimes->{{3.8138702934095078`*^9, 
  3.813870304445422*^9}},ExpressionUUID->"860445df-e8c7-41c6-a1d9-\
9fd6005847ad"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.81398500198002*^9, 3.8139850061310673`*^9}, {
  3.8142461541492987`*^9, 3.814246297733087*^9}, {3.816339010802515*^9, 
  3.8163390360779867`*^9}},ExpressionUUID->"17d5f627-df07-45a5-8322-\
ac3c94cb6306"],

Cell[CellGroupData[{

Cell["cut40", "Subsubsection",
 CellChangeTimes->{{3.813870310523411*^9, 3.813870317969297*^9}, {
  3.813969316306342*^9, 3.813969316658931*^9}, {3.813971984673562*^9, 
  3.813971985145327*^9}, {3.8141524875529127`*^9, 3.8141524876170607`*^9}, {
  3.8142444251972446`*^9, 3.814244426740698*^9}, {3.81634993028478*^9, 
  3.8163499307873373`*^9}},ExpressionUUID->"aa98a9b8-0910-467d-87b3-\
2f943745635f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["1", {2.3721623470690996, -0.16935463171476017}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., 0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["5", {3.2756879950923485, 0.15657980897156296}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., -0.3333333333333333}}], 
      InsetBox["2", {1.3756879950923486, -0.17675352436177036}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., 0.3333333333333333}}], 
      InsetBox["6", {1.4243120049076516, 0.04546869786045185}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {2., -0.3333333333333333}}], 
      InsetBox["3", {2.6666666666666665, -0.2633333333333333}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["7", {3.324312004907652, -0.28786463547288144}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2., 0.3333333333333333}, {3., 0.3333333333333333}}], 
      InsetBox["4", {2.3333333333333335, 0.2633333333333333}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., 0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["8", {2.2945043195975674, 0.05286759050746204}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{3.9, 0.}, {5., 0.}}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{0., 0.}, {1.1, 0.}}]}}, {
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.1, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.9, 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{2., -0.3333333333333333}, {3., 
     0.3333333333333333}, {1.1, 0.}, {3., -0.3333333333333333}, {2., 
     0.3333333333333333}, {3.9, 0.}, {0., 0.}, {5., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.814514419487856*^9, {3.814656222563943*^9, 3.8146562446716137`*^9}, 
   3.8146562978110657`*^9, 3.814657213099647*^9, {3.814657245230571*^9, 
   3.814657255257104*^9}, {3.814657296445519*^9, 3.814657318233975*^9}, 
   3.8146573870374947`*^9, 
   3.814658171650424*^9},ExpressionUUID->"24a507a6-0758-497d-82b5-\
abe4f9e59ad1"],

Cell[BoxData[
 GraphicsBox[
  TagBox[{{
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["1", {2.950453229755244, 0.15412578719424652}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{3.9, 0.}, {5., 0.}}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2.5, 0.3333333333333333}}], 
      InsetBox["2", {1.5828801035780895, 0.0430146760831354}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{1.1, 0.}, {2., -0.3333333333333333}}], 
      InsetBox["6", {1.3756879950923486, -0.17675352436177036}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.}, {2.5, 0.3333333333333333}}], 
      InsetBox["3", {2.57, 0.1111111111111111}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2.5, 0.}, {3., -0.3333333333333333}}], 
      InsetBox["7", {2.6278376529309004, -0.16935463171476017}]}, 
     {GrayLevel[0], Dashing[{Small, Small}], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {3., -0.3333333333333333}}], 
      InsetBox["4", {2.3333333333333335, -0.4033333333333333}]}, 
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Arrowheads[{}], 
      ArrowBox[{{2., -0.3333333333333333}, {2.5, 0.}}], 
      InsetBox["8", {2.2054956804024326, -0.2804657428258713}]}, 
     {GrayLevel[0], Arrowheads[{}], 
      ArrowBox[{{3., -0.3333333333333333}, {3.9, 0.}}], 
      InsetBox["9", {3.324312004907652, -0.28786463547288144}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], ArrowBox[{{0., 0.}, {1.1, 0.}}]}}, {
     {GrayLevel[0], DiskBox[{2.5, 0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3.9, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{1.1, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2.5, 0.}, 0.03]}, 
     {GrayLevel[0], DiskBox[{2., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], DiskBox[{3., -0.3333333333333333}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{0., 0.}, 0.03]}, 
     {GrayLevel[0], Opacity[0], DiskBox[{5., 0.}, 0.03]}}},
   Annotation[#, 
    VertexCoordinateRules -> {{2.5, 0.3333333333333333}, {3.9, 0.}, {1.1, 
     0.}, {2.5, 0.}, {2., -0.3333333333333333}, {3., -0.3333333333333333}, {
     0., 0.}, {5., 0.}}]& ],
  AspectRatio->Automatic,
  FrameTicks->None,
  ImageSize->Large,
  PlotRange->All,
  PlotRangePadding->Scaled[0.1]]], "Output",
 CellChangeTimes->{
  3.814514419487856*^9, {3.814656222563943*^9, 3.8146562446716137`*^9}, 
   3.8146562978110657`*^9, 3.814657213099647*^9, {3.814657245230571*^9, 
   3.814657255257104*^9}, {3.814657296445519*^9, 3.814657318233975*^9}, 
   3.8146573870374947`*^9, 
   3.814658171664274*^9},ExpressionUUID->"e85822ac-ae1e-4060-9c8a-\
25f9f4cc013d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta masters", "Subsection",
 CellChangeTimes->{{3.813870405537269*^9, 
  3.813870429591042*^9}},ExpressionUUID->"86bf7aae-87e5-4bf5-85cc-\
95c997336025"],

Cell[TextData[{
 StyleBox["NB:",
  FontWeight->"Bold"],
 " Green lines denote the cut propagators."
}], "Text",
 CellChangeTimes->{{3.813964219973792*^9, 3.813964237989215*^9}, 
   3.814246159501293*^9},ExpressionUUID->"e81b20ad-739e-4380-8143-\
10e619e7fc3c"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<Data/jtoGraph40\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.816327638327931*^9, 3.816327662980027*^9}, 
   3.8163391300286303`*^9, {3.816347272783325*^9, 3.816347274479493*^9}, {
   3.816349961132888*^9, 3.816349965083892*^9}, {3.81639347464046*^9, 
   3.8163934755839977`*^9}},
 ExpressionUUID -> "ca3be72a-224c-4db2-9c22-ada2e5b78f09"]
}, Closed]],

Cell[CellGroupData[{

Cell["Laporta to canonical masters", "Subsection",
 CellChangeTimes->{{3.813870685895616*^9, 
  3.8138707011609907`*^9}},ExpressionUUID->"17790486-efc9-4566-8dd3-\
6acde192b6d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"jtoJ", "=", 
   RowBox[{"Get", "[", "\"\<Data/jtoJ40\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138707128539762`*^9, 3.8138707293920097`*^9}, {
   3.814078209349214*^9, 3.81407821144545*^9}, {3.814079564179245*^9, 
   3.814079564657549*^9}, 3.81416602901392*^9, {3.8163276900504303`*^9, 
   3.816327696746297*^9}, 3.816339137133994*^9, {3.816347279042939*^9, 
   3.8163472790915127`*^9}, {3.816349977026107*^9, 3.8163499790604277`*^9}, {
   3.8163934824240313`*^9, 3.8163934832800837`*^9}},
 ExpressionUUID -> "3628897c-1c2c-45b4-adf2-2c77cebe00c6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters via iterated integrals and via polylogs ", \
"Subsection",
 CellChangeTimes->{{3.813870948188171*^9, 3.813870964490644*^9}, {
  3.814084454123982*^9, 3.814084464099527*^9}, {3.816327718177651*^9, 
  3.816327727802252*^9}},ExpressionUUID->"245d2f3d-587a-4886-904f-\
1854a8e5707a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII40\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813870966499518*^9, 3.813870984218935*^9}, {
   3.814075883493362*^9, 3.8140758845713987`*^9}, {3.814078266028364*^9, 
   3.814078294789554*^9}, 3.8140783390359707`*^9, {3.8140829502228947`*^9, 
   3.8140829743495073`*^9}, 3.814083065493121*^9, {3.8146887593399973`*^9, 
   3.814688760868129*^9}, 3.814688906004436*^9, 3.814690916259041*^9, {
   3.8163277068347263`*^9, 3.816327772698576*^9}, 3.8163391398855677`*^9, {
   3.816347282631778*^9, 3.816347282661138*^9}, {3.816349985769424*^9, 
   3.816350018947688*^9}, {3.81635019839622*^9, 3.816350198743084*^9}, {
   3.81635030499125*^9, 3.816350306034195*^9}, {3.816393489576192*^9, 
   3.816393490456032*^9}},
 ExpressionUUID -> "d0092af1-6891-4282-8897-dfb9be8b36e9"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters, numerical evaluation", "Subsection",
 CellChangeTimes->{{3.813870948188171*^9, 3.813870964490644*^9}, {
  3.814084454123982*^9, 3.814084464099527*^9}, {3.816327718177651*^9, 
  3.816327727802252*^9}, {3.816350322911784*^9, 
  3.816350329979208*^9}},ExpressionUUID->"80e66056-a65f-4dd8-9ba0-\
205d435f6b5a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JtoN", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoN40\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.816393496192108*^9, 3.816393497056306*^9}},
 ExpressionUUID -> "5cdc2a91-2f03-473f-b77a-db29d3e284a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"cut40`J09", "[", "40", "]"}], ",", "100"}], "]"}], "/.", 
  "JtoN"}]], "Input",
 CellChangeTimes->{{3.816350392499633*^9, 3.81635041152218*^9}},
 ExpressionUUID -> "9f86090b-7280-479c-aabc-652905170980"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"cut40`J11", "[", "40", "]"}], ",", "100"}], "]"}], "/.", 
  "JtoN"}]], "Input",
 CellChangeTimes->{{3.816350202886916*^9, 3.816350215566106*^9}, {
  3.816350256538375*^9, 3.8163502883208237`*^9}, {3.8163503555405607`*^9, 
  3.816350375684312*^9}},
 ExpressionUUID -> "3230b9fe-12e8-404c-9012-dabb40cb1f76"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"cut40`J13", "[", "40", "]"}], ",", "100"}], "]"}], "/.", 
  "JtoN"}]], "Input",
 CellChangeTimes->{{3.8163505906884003`*^9, 3.8163505936829863`*^9}},
 ExpressionUUID -> "2f1a3a73-fc74-41d1-ac6f-9b847d3058bb"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at threshold", "Subsection",
 CellChangeTimes->{{3.813870989440346*^9, 3.813871015095737*^9}, 
   3.814165666107265*^9},ExpressionUUID->"32b58935-e09c-47b1-8013-\
6b938ab4e803"],

Cell[BoxData[
 RowBox[{"Jthr", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jthr40\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.8138710323957777`*^9, 3.8138710345642433`*^9}, {
   3.814165709042679*^9, 3.81416571842381*^9}, 3.814165772377561*^9, {
   3.814688970875559*^9, 3.8146890145986834`*^9}, {3.816327815354443*^9, 
   3.816327817154654*^9}, 3.8163391516053143`*^9, {3.8163472904772253`*^9, 
   3.816347290517408*^9}, {3.81635003588264*^9, 3.816350037953713*^9}, {
   3.816393507072412*^9, 3.816393508987545*^9}},
 ExpressionUUID -> "d402ee5a-b5a0-45c8-be47-b544a754794c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Canonical masters expanded at large s ", "Subsection",
 CellChangeTimes->{{3.813871039457633*^9, 3.8138710587533197`*^9}, {
  3.813871089780346*^9, 3.8138710965245123`*^9}, {3.8141656852467937`*^9, 
  3.814165687126252*^9}},ExpressionUUID->"4488f01c-ec2b-4e0c-a2eb-\
59e7d2b7b85d"],

Cell[BoxData[
 RowBox[{"Jhigh", "=", 
  RowBox[{"Get", "[", "\"\<Data/Jhigh40\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814165734663329*^9, 3.814165776218197*^9}, {
   3.814689027588539*^9, 3.814689032154976*^9}, {3.81632782831429*^9, 
   3.816327832851079*^9}, 3.8163391553813972`*^9, {3.8163472949987793`*^9, 
   3.816347295026744*^9}, {3.816350061287043*^9, 3.8163500656542377`*^9}, {
   3.816393513272026*^9, 3.816393515656055*^9}},
 ExpressionUUID -> "6bf6a483-3d09-48fd-bc79-4693355af479"]
}, Closed]],

Cell[CellGroupData[{

Cell["T matrix ", "Subsection",
 CellChangeTimes->{{3.81387074805962*^9, 
  3.8138707589114647`*^9}},ExpressionUUID->"e9d6fdde-1f06-4f83-8db7-\
e119565c5707"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Get", "[", "\"\<Data/T40\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81387076102043*^9, 3.8138707760492983`*^9}, {
  3.814078220658628*^9, 3.8140782224826927`*^9}, {3.814166018590616*^9, 
  3.814166031998211*^9}, {3.816339164071261*^9, 3.816339164120776*^9}, {
  3.816347302929858*^9, 3.816347302952774*^9}, {3.8163500777671824`*^9, 
  3.816350079572456*^9}, {3.816393556552616*^9, 3.816393562160392*^9}},
 ExpressionUUID -> "2f519f9b-b7c8-4424-8cdb-4e4e695faa6b"]
}, Closed]],

Cell[CellGroupData[{

Cell["M matrix", "Subsection",
 CellChangeTimes->{{3.813870785951158*^9, 
  3.81387079975243*^9}},ExpressionUUID->"40afd220-44fc-4823-897b-\
a66d9838a985"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M40\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8138708234769983`*^9, 3.81387084608286*^9}, {
   3.8140758406679487`*^9, 3.814075841036313*^9}, 3.81407587366794*^9, {
   3.814078228531241*^9, 3.8140782382513933`*^9}, 3.814166102566264*^9, {
   3.816339167359148*^9, 3.816339167644514*^9}, {3.816347306493699*^9, 
   3.816347306525909*^9}, {3.816350087174898*^9, 3.8163500899009027`*^9}, {
   3.816393571496221*^9, 3.8163935748398523`*^9}},
 ExpressionUUID -> "4a30fb3d-b1c6-42ee-ad61-bb879b30fc65"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check DE", "Subsection",
 CellChangeTimes->{{3.8144115055388203`*^9, 3.8144115074913*^9}},
 ExpressionUUID -> "7ed1d9a8-d51e-4a98-9763-77008896d316"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.8163838165238333`*^9, 3.816383817096918*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"weights", "=", 
   RowBox[{"Get", "[", "\"\<Data/weights\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"Get", "[", "\"\<Data/M40\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JtoII", "=", 
   RowBox[{"Get", "[", "\"\<Data/JtoII40\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"frules", "=", 
   RowBox[{"Get", "[", "\"\<Data/frules40\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
  3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
  3.816383821669025*^9}, {3.816383853951977*^9, 3.816383856284663*^9}, {
  3.8163839149764347`*^9, 3.8163839172449303`*^9}, {3.8163839725869083`*^9, 
  3.816383978671006*^9}, {3.816388084994692*^9, 3.816388091611389*^9}, {
  3.816391394359811*^9, 3.816391403087029*^9}, {3.816391433711506*^9, 
  3.816391435047194*^9}, {3.816391630032125*^9, 3.816391631567862*^9}, {
  3.8163935976400642`*^9, 3.816393604384001*^9}},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Drules", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"frules", "[", 
      RowBox[{"[", 
       RowBox[{"{", "2", "}"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", "..."}], "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], "[", "II", "]"}], 
         "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"w1_", ",", "ws___"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"s", ",", " ", "4"}], "}"}]}], "]"}], ":>", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w1", "/.", "weights"}], ")"}], 
         RowBox[{"II", "[", 
          RowBox[{
           RowBox[{"{", "ws", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "4"}], "}"}]}], "]"}]}]}], ",", "\n", 
       RowBox[{
        RowBox[{"II", "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", "_"}], "]"}], ":>", "1"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Derivative", "[", 
           RowBox[{
            RowBox[{"{", "}"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"1", ",", " ", "0"}], "}"}]}], "]"}], "[", "II", "]"}], 
         "[", 
         RowBox[{
          RowBox[{"{", "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"s", ",", " ", "4"}], "}"}]}], "]"}], "\[Rule]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{"\[Beta]", ",", "s", ",", 
          RowBox[{"NonConstants", "\[Rule]", 
           RowBox[{"{", "\[Beta]", "}"}]}]}], "]"}], "\[Rule]", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"\[Beta]", "/", "s"}], "/", 
          RowBox[{"(", 
           RowBox[{"s", "-", "4"}], ")"}]}]}]}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.815952097528244*^9, 3.815952146723074*^9}, {
   3.815952662700325*^9, 3.815952663316574*^9}, {3.816383714516301*^9, 
   3.816383821669025*^9}, {3.8163843953112*^9, 3.81638440922335*^9}, {
   3.81638453340021*^9, 3.816384534968182*^9}, 3.8163881507250843`*^9, {
   3.816390628856036*^9, 3.816390638407785*^9}, {3.8163910537359753`*^9, 
   3.816391075271782*^9}},
 ExpressionUUID -> "2b3eddc5-8ca6-40b5-9dd5-f886b512aaab"],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Last", "/@", "JtoII"}], ",", "s", ",", 
       RowBox[{"NonConstants", "\[Rule]", "\[Beta]"}]}], "]"}], "-", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{"Last", "/@", "JtoII"}], ")"}]}]}], "//.", "Drules"}], "/.", 
   RowBox[{"s", "\[Rule]", 
    FractionBox["4", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[Beta]", "2"]}]]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.816390794617934*^9, 3.816390866087709*^9}, {
   3.816390974337102*^9, 3.816390978503172*^9}, 3.816391087967765*^9}]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{2044, 1859},
WindowMargins->{{194, Automatic}, {12, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 227, 3, 169, "Title"],
Cell[810, 27, 274, 6, 103, "Code"],
Cell[CellGroupData[{
Cell[1109, 37, 155, 2, 120, "Section"],
Cell[CellGroupData[{
Cell[1289, 43, 168, 3, 82, "Subsection"],
Cell[1460, 48, 647, 19, 89, "Text"],
Cell[CellGroupData[{
Cell[2132, 71, 251, 4, 63, "Subsubsection"],
Cell[2386, 77, 3777, 74, 3264, "Output"],
Cell[6166, 153, 3781, 76, 3392, "Output"]
}, Closed]],
Cell[CellGroupData[{
Cell[9984, 234, 282, 5, 47, "Subsubsection"],
Cell[10269, 241, 3792, 74, 3264, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[14110, 321, 162, 2, 82, "Subsection"],
Cell[14275, 325, 260, 7, 61, "Text"],
Cell[14538, 334, 254, 4, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[14829, 343, 178, 3, 82, "Subsection"],
Cell[15010, 348, 466, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[15513, 361, 303, 5, 82, "Subsection"],
Cell[15819, 368, 880, 19, 151, "Input"],
Cell[16702, 389, 275, 6, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17014, 400, 210, 3, 82, "Subsection"],
Cell[17227, 405, 450, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[17714, 417, 287, 4, 82, "Subsection"],
Cell[18004, 423, 370, 6, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18411, 434, 158, 3, 82, "Subsection"],
Cell[18572, 439, 387, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[18996, 451, 154, 2, 82, "Subsection"],
Cell[19153, 455, 436, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[19626, 468, 218, 4, 82, "Subsection"],
Cell[19847, 474, 381, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[20265, 486, 156, 2, 82, "Subsection"],
Cell[20424, 490, 303, 6, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[20764, 501, 155, 2, 82, "Subsection"],
Cell[20922, 505, 98, 1, 64, "Input"],
Cell[21023, 508, 640, 15, 151, "Input"],
Cell[21666, 525, 1541, 45, 108, "Input"],
Cell[23210, 572, 699, 17, 64, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[23958, 595, 179, 3, 88, "Section"],
Cell[CellGroupData[{
Cell[24162, 602, 168, 3, 82, "Subsection"],
Cell[24333, 607, 337, 8, 1168, "Text"],
Cell[CellGroupData[{
Cell[24695, 619, 304, 5, 1488, "Subsubsection"],
Cell[25002, 626, 2676, 57, 3216, "Input"],
Cell[27681, 685, 2786, 57, 3216, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[30516, 748, 163, 3, 62, "Subsection"],
Cell[30682, 753, 260, 7, 61, "Text"],
Cell[30945, 762, 279, 4, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31261, 771, 178, 3, 62, "Subsection"],
Cell[31442, 776, 494, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31973, 790, 303, 5, 82, "Subsection"],
Cell[32279, 797, 906, 19, 151, "Input"],
Cell[33188, 818, 275, 6, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[33500, 829, 210, 3, 82, "Subsection"],
Cell[33713, 834, 476, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34226, 847, 287, 4, 82, "Subsection"],
Cell[34516, 853, 400, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[34953, 865, 158, 3, 82, "Subsection"],
Cell[35114, 870, 436, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[35587, 883, 155, 3, 82, "Subsection"],
Cell[35745, 888, 488, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[36270, 902, 217, 3, 82, "Subsection"],
Cell[36490, 907, 433, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[36960, 920, 156, 2, 82, "Subsection"],
Cell[37119, 924, 352, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[37508, 936, 155, 2, 82, "Subsection"],
Cell[37666, 940, 98, 1, 64, "Input"],
Cell[37767, 943, 684, 16, 151, "Input"],
Cell[38454, 961, 1541, 45, 108, "Input"],
Cell[39998, 1008, 699, 17, 64, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40746, 1031, 207, 4, 88, "Section"],
Cell[CellGroupData[{
Cell[40978, 1039, 168, 3, 82, "Subsection"],
Cell[41149, 1044, 337, 8, 1168, "Text"],
Cell[CellGroupData[{
Cell[41511, 1056, 355, 6, 1488, "Subsubsection"],
Cell[41869, 1064, 2696, 57, 3216, "Input"],
Cell[44568, 1123, 2791, 58, 3216, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[47396, 1186, 382, 6, 1488, "Subsubsection"],
Cell[47781, 1194, 2767, 58, 3216, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[50597, 1258, 163, 3, 62, "Subsection"],
Cell[50763, 1263, 260, 7, 61, "Text"],
Cell[51026, 1272, 327, 5, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[51390, 1282, 178, 3, 82, "Subsection"],
Cell[51571, 1287, 540, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[52148, 1301, 303, 5, 82, "Subsection"],
Cell[52454, 1308, 952, 20, 151, "Input"],
Cell[53409, 1330, 275, 6, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[53721, 1341, 210, 3, 82, "Subsection"],
Cell[53934, 1346, 526, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54497, 1359, 287, 4, 82, "Subsection"],
Cell[54787, 1365, 450, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[55274, 1377, 158, 3, 82, "Subsection"],
Cell[55435, 1382, 485, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[55957, 1396, 155, 3, 82, "Subsection"],
Cell[56115, 1401, 532, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[56684, 1415, 218, 4, 82, "Subsection"],
Cell[56905, 1421, 480, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[57422, 1435, 157, 3, 82, "Subsection"],
Cell[57582, 1440, 402, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[58021, 1452, 155, 2, 82, "Subsection"],
Cell[58179, 1456, 98, 1, 64, "Input"],
Cell[58280, 1459, 740, 17, 151, "Input"],
Cell[59023, 1478, 2005, 61, 108, "Input"],
Cell[61031, 1541, 699, 17, 64, "Input"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[61779, 1564, 231, 4, 88, "Section"],
Cell[CellGroupData[{
Cell[62035, 1572, 168, 3, 82, "Subsection"],
Cell[62206, 1577, 337, 8, 488, "Text"],
Cell[CellGroupData[{
Cell[62568, 1589, 402, 6, 504, "Subsubsection"],
Cell[62973, 1597, 2999, 60, 1568, "Output"],
Cell[65975, 1659, 2913, 60, 1640, "Output"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[68937, 1725, 163, 3, 62, "Subsection"],
Cell[69103, 1730, 260, 7, 61, "Text"],
Cell[69366, 1739, 378, 6, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[69781, 1750, 178, 3, 82, "Subsection"],
Cell[69962, 1755, 596, 10, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[70595, 1770, 303, 5, 82, "Subsection"],
Cell[70901, 1777, 864, 14, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[71802, 1796, 331, 5, 82, "Subsection"],
Cell[72136, 1803, 244, 5, 64, "Input"],
Cell[72383, 1810, 273, 7, 64, "Input"],
Cell[72659, 1819, 376, 9, 64, "Input"],
Cell[73038, 1830, 278, 7, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[73353, 1842, 210, 3, 82, "Subsection"],
Cell[73566, 1847, 573, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[74176, 1861, 287, 4, 82, "Subsection"],
Cell[74466, 1867, 500, 8, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[75003, 1880, 158, 3, 82, "Subsection"],
Cell[75164, 1885, 531, 9, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[75732, 1899, 155, 3, 82, "Subsection"],
Cell[75890, 1904, 586, 10, 64, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[76513, 1919, 155, 2, 82, "Subsection"],
Cell[76671, 1923, 98, 1, 64, "Input"],
Cell[76772, 1926, 1108, 24, 194, "Input"],
Cell[77883, 1952, 2409, 68, 151, "Input"],
Cell[80295, 2022, 636, 17, 103, "Input"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


